Bootstrapping the three-loop hexagon

We consider the hexagonal Wilson loop dual to the six-point MHV amplitude in planar N=4 super Yang-Mills theory. We apply constraints from the operator product expansion in the near-collinear limit to the symbol of the remainder function at three loops. Using these constraints, and assuming a natural ansatz for the symbol's entries, we determine the symbol up to just two undetermined constants. In the multi-Regge limit, both constants drop out from the symbol, enabling us to make a non-trivial confirmation of the BFKL prediction for the leading-log approximation. This result provides a strong consistency check of both our ansatz for the symbol and the duality between Wilson loops and MHV amplitudes. Furthermore, we predict the form of the full three-loop remainder function in the multi-Regge limit, beyond the leading-log approximation, up to a few constants representing terms not detected by the symbol. Our results confirm an all-loop prediction for the real part of the remainder function in multi-Regge 3-->3 scattering. In the multi-Regge limit, our result for the remainder function can be expressed entirely in terms of classical polylogarithms. For generic six-point kinematics other functions are required.

==> anc/Reggelimitsymbols.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    334017,      10577]
NotebookOptionsPosition[    332494,      10533]
NotebookOutlinePosition[    332831,      10548]
CellTagsIndexPosition[    332788,      10545]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["S(g (2)_1) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x"}], "]"}]}]}]], "Output"],

Cell["S (g (2)_1) in (w, ws) variables :", "Text",
 CellChangeTimes->{{3.521895136832005*^9, 3.521895138414966*^9}, {
  3.521895197744135*^9, 3.521895198295897*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Text"],

Cell["S(g (2)_0) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.521895039296644*^9, 3.5218950589494877`*^9}, {
  3.521895182664839*^9, 3.521895207720252*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw"}], "]"}]}]}]], "Output"],

Cell["S(g (2)_0) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.521895039296644*^9, 3.5218950589494877`*^9}, {
  3.521895182664839*^9, 3.5218952206163483`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}]}]], "Output"],

Cell["S(g (3)_2) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw"}], "]"}]}]}]], "Output"],

Cell["S(g (3)_2) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895325587262*^9, 3.521895326436788*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "16"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"],

Cell["S(g (3)_1) in (x,y) variables (with c=0):", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "y"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.52189717366045*^9}],

Cell["S(g (3)_1) in (w,ws) variables (with c=0):", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.521897240081373*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "8"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "+", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"],

Cell["S(h (3)_1) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.523034900775798*^9, 3.5230349585135717`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "16"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw"}], "]"}]}]}]], "Text"],

Cell["S(h (3)_1) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.523034900775798*^9, 3.5230349585135717`*^9}, {
  3.523035008261003*^9, 3.523035009418449*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"],

Cell["S(g^a_1) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.521897337692418*^9, 3.521897344323048*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SB", "[", 
   RowBox[{"x", ",", "y", ",", "x", ",", "y"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"x", ",", "y", ",", "y", ",", "x"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"x", ",", "yw", ",", "yv", ",", "y"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"x", ",", "yw", ",", "yw", ",", "x"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"y", ",", "x", ",", "x", ",", "y"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"y", ",", "x", ",", "y", ",", "x"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"y", ",", "yv", ",", "yv", ",", "y"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"y", ",", "yv", ",", "yw", ",", "x"}], "]"}]}]], "Output"],

Cell["S(g^a_1) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.521897337692418*^9, 3.521897344323048*^9}, {
  3.521897418348338*^9, 3.5218974191484213`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"],

Cell["S(g (3)_0) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.52189746345308*^9, 3.521897465909148*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yw", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "yw", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yw", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "x", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "y", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "y", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "yv", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "x", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "x", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "y", ",", "yv"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "y", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yv", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yv", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yw", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "yw", ",", "yw"}], 
    "]"}]}]}]], "Output"],

Cell["S(g (3)_0) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.52189746345308*^9, 3.521897465909148*^9}, {
  3.521897535655422*^9, 3.521897536342001*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "4"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w", ",", "ws"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
    RowBox[{"1", "+", "w"}], ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
    RowBox[{"1", "+", "ws"}], ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w", ",", "w"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "w", ",", 
    RowBox[{"1", "+", "w"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
    RowBox[{"1", "+", "ws"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"],

Cell["S(h (3)_0) in (x,y) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.52189746345308*^9, 3.521897465909148*^9}, {
  3.523035125333335*^9, 3.5230351254590187`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "32"]}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "y", ",", "yw", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "x", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "y", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yv", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "yw", ",", "yw", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "x", ",", "y"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "y", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "x", ",", "yw", ",", "yw"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "x"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "x", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "y", ",", "yv", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "x", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yv"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "y", ",", "yw"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yv", ",", "y"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "x"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"y", ",", "yv", ",", "yw", ",", "y"}], "]"}]}]}]], "Output"],

Cell["S(h (3)_0) in (w,ws) variables:", "Text",
 CellChangeTimes->{{3.5218949841048613`*^9, 3.52189501131714*^9}, {
  3.5218950870863934`*^9, 3.521895109830619*^9}, {3.5218952009360247`*^9, 
  3.5218952038000183`*^9}, {3.521895269490172*^9, 3.521895270929226*^9}, {
  3.521895375290865*^9, 3.5218953753549633`*^9}, {3.521897213723709*^9, 
  3.5218972224330387`*^9}, {3.52189746345308*^9, 3.521897465909148*^9}, {
  3.523035125333335*^9, 3.5230351254590187`*^9}, {3.523035285908251*^9, 
  3.5230352919936533`*^9}},
 FontSize->24,
 FontColor->RGBColor[0, 0, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", "ws"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", "ws"}], "]"}]}], "-",
   
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "w"}], "]"}]}], "-", 
  
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", "ws"}], "]"}]}], "-",
   
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", "w"}], "]"}]}], "-",
   
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "w"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", "ws"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws", ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "w"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "w"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", "ws"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"SB", "[", 
    RowBox[{
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}], ",", 
     RowBox[{"1", "+", "ws"}]}], "]"}]}]}]], "Output"]
},
WindowSize->{1280, 710},
WindowMargins->{{-5, Automatic}, {Automatic, 26}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (June 19, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 263, 5, 38, "Text"],
Cell[834, 28, 250, 9, 44, "Output"],
Cell[1087, 39, 211, 4, 38, "Text"],
Cell[1301, 45, 1796, 66, 77, "Text"],
Cell[3100, 113, 209, 4, 38, "Text"],
Cell[3312, 119, 998, 33, 44, "Output"],
Cell[4313, 154, 212, 4, 38, "Text"],
Cell[4528, 160, 6590, 226, 214, "Output"],
Cell[11121, 388, 309, 5, 38, "Text"],
Cell[11433, 395, 1248, 41, 45, "Output"],
Cell[12684, 438, 359, 6, 38, "Text"],
Cell[13046, 446, 9366, 322, 290, "Output"],
Cell[22415, 770, 422, 7, 38, "Text"],
Cell[22840, 779, 5363, 162, 185, "Output"],
Cell[28206, 943, 421, 7, 38, "Text"],
Cell[28630, 952, 39220, 1288, 1265, "Output"],
Cell[67853, 2242, 160, 3, 38, "Text"],
Cell[68016, 2247, 1266, 42, 44, "Text"],
Cell[69285, 2291, 210, 4, 38, "Text"],
Cell[69498, 2297, 8166, 281, 255, "Output"],
Cell[77667, 2580, 455, 7, 38, "Text"],
Cell[78125, 2589, 702, 17, 27, "Output"],
Cell[78830, 2608, 507, 8, 38, "Text"],
Cell[79340, 2618, 20670, 657, 313, "Output"],
Cell[100013, 3277, 456, 7, 38, "Text"],
Cell[100472, 3286, 22927, 642, 850, "Output"],
Cell[123402, 3930, 506, 8, 38, "Text"],
Cell[123911, 3940, 162066, 5082, 5326, "Output"],
Cell[285980, 9024, 507, 8, 38, "Text"],
Cell[286490, 9034, 5346, 162, 185, "Output"],
Cell[291839, 9198, 559, 9, 38, "Text"],
Cell[292401, 9209, 40089, 1322, 1270, "Output"]
}
]
*)

(* End of internal cache information *)


==> anc/Reggelimitsymbolstext.txt <==
S(g (2)_1) in (x,y) variables:

1/4 SB[x, y] + 1/4 SB[y, x]

S (g (2)_1) in (w, ws) variables :

-(1/4) SB[w,1+w]-1/4 SB[w,1+ws]-1/4 SB[1+w,w]+1/2 SB[1+w,1+w]-1/4 SB[1+w,ws]+1/2 SB[1+w,1+ws]-1/4 SB[ws,1+w]-1/4 SB[ws,1+ws]-1/4 SB[1+ws,w]+1/2 SB[1+ws,1+w]-1/4 SB[1+ws,ws]+1/2 SB[1+ws,1+ws]

S(g (2)_0) in (x,y) variables:

1/4 SB[x, y, x] + 1/4 SB[x, y, y] - 1/4 SB[x, yw, yv] - 1/4 SB[x, yw, yw] + 
 1/4 SB[y, x, x] + 1/4 SB[y, x, y] - 1/4 SB[y, yv, yv] - 1/4 SB[y, yv, yw]

S(g (2)_0) in (w,ws) variables:

-(1/2) SB[w, 1 + w, w] + 1/2 SB[w, 1 + w, 1 + w] + 1/2 SB[w, 1 + w, 1 + ws] + 
 1/2 SB[w, 1 + ws, 1 + w] - 1/2 SB[w, 1 + ws, ws] + 
 1/2 SB[w, 1 + ws, 1 + ws] + 1/2 SB[1 + w, w, 1 + w] - 1/2 SB[1 + w, w, ws] + 
 1/2 SB[1 + w, w, 1 + ws] + 1/2 SB[1 + w, 1 + w, w] - 
 SB[1 + w, 1 + w, 1 + w] + 1/2 SB[1 + w, 1 + w, ws] - 
 SB[1 + w, 1 + w, 1 + ws] - 1/2 SB[1 + w, ws, w] + 1/2 SB[1 + w, ws, 1 + w] + 
 1/2 SB[1 + w, ws, 1 + ws] + 1/2 SB[1 + w, 1 + ws, w] - 
 SB[1 + w, 1 + ws, 1 + w] + 1/2 SB[1 + w, 1 + ws, ws] - 
 SB[1 + w, 1 + ws, 1 + ws] - 1/2 SB[ws, 1 + w, w] + 
 1/2 SB[ws, 1 + w, 1 + w] + 1/2 SB[ws, 1 + w, 1 + ws] + 
 1/2 SB[ws, 1 + ws, 1 + w] - 1/2 SB[ws, 1 + ws, ws] + 
 1/2 SB[ws, 1 + ws, 1 + ws] + 1/2 SB[1 + ws, w, 1 + w] - 
 1/2 SB[1 + ws, w, ws] + 1/2 SB[1 + ws, w, 1 + ws] + 
 1/2 SB[1 + ws, 1 + w, w] - SB[1 + ws, 1 + w, 1 + w] + 
 1/2 SB[1 + ws, 1 + w, ws] - SB[1 + ws, 1 + w, 1 + ws] - 
 1/2 SB[1 + ws, ws, w] + 1/2 SB[1 + ws, ws, 1 + w] + 
 1/2 SB[1 + ws, ws, 1 + ws] + 1/2 SB[1 + ws, 1 + ws, w] - 
 SB[1 + ws, 1 + ws, 1 + w] + 1/2 SB[1 + ws, 1 + ws, ws] - 
 SB[1 + ws, 1 + ws, 1 + ws]

S(g (3)_2) in (x,y) variables:

1/16 SB[x, x, y] + 3/32 SB[x, y, x] + 3/32 SB[x, y, y] - 1/32 SB[x, yw, yv] - 
 1/32 SB[x, yw, yw] + 3/32 SB[y, x, x] + 3/32 SB[y, x, y] + 
 1/16 SB[y, y, x] - 1/32 SB[y, yv, yv] - 1/32 SB[y, yv, yw]

S(g (3)_2) in (w,ws) variables:

-(1/16) SB[w, w, 1 + w] - 1/16 SB[w, w, 1 + ws] - 1/8 SB[w, 1 + w, w] + 
 1/4 SB[w, 1 + w, 1 + w] - 1/16 SB[w, 1 + w, ws] + 1/4 SB[w, 1 + w, 1 + ws] - 
 1/16 SB[w, ws, 1 + w] - 1/16 SB[w, ws, 1 + ws] - 1/16 SB[w, 1 + ws, w] + 
 1/4 SB[w, 1 + ws, 1 + w] - 1/8 SB[w, 1 + ws, ws] + 
 1/4 SB[w, 1 + ws, 1 + ws] - 1/16 SB[1 + w, w, w] + 1/4 SB[1 + w, w, 1 + w] - 
 1/8 SB[1 + w, w, ws] + 1/4 SB[1 + w, w, 1 + ws] + 1/4 SB[1 + w, 1 + w, w] - 
 1/2 SB[1 + w, 1 + w, 1 + w] + 1/4 SB[1 + w, 1 + w, ws] - 
 1/2 SB[1 + w, 1 + w, 1 + ws] - 1/8 SB[1 + w, ws, w] + 
 1/4 SB[1 + w, ws, 1 + w] - 1/16 SB[1 + w, ws, ws] + 
 1/4 SB[1 + w, ws, 1 + ws] + 1/4 SB[1 + w, 1 + ws, w] - 
 1/2 SB[1 + w, 1 + ws, 1 + w] + 1/4 SB[1 + w, 1 + ws, ws] - 
 1/2 SB[1 + w, 1 + ws, 1 + ws] - 1/16 SB[ws, w, 1 + w] - 
 1/16 SB[ws, w, 1 + ws] - 1/8 SB[ws, 1 + w, w] + 1/4 SB[ws, 1 + w, 1 + w] - 
 1/16 SB[ws, 1 + w, ws] + 1/4 SB[ws, 1 + w, 1 + ws] - 
 1/16 SB[ws, ws, 1 + w] - 1/16 SB[ws, ws, 1 + ws] - 1/16 SB[ws, 1 + ws, w] + 
 1/4 SB[ws, 1 + ws, 1 + w] - 1/8 SB[ws, 1 + ws, ws] + 
 1/4 SB[ws, 1 + ws, 1 + ws] - 1/16 SB[1 + ws, w, w] + 
 1/4 SB[1 + ws, w, 1 + w] - 1/8 SB[1 + ws, w, ws] + 
 1/4 SB[1 + ws, w, 1 + ws] + 1/4 SB[1 + ws, 1 + w, w] - 
 1/2 SB[1 + ws, 1 + w, 1 + w] + 1/4 SB[1 + ws, 1 + w, ws] - 
 1/2 SB[1 + ws, 1 + w, 1 + ws] - 1/8 SB[1 + ws, ws, w] + 
 1/4 SB[1 + ws, ws, 1 + w] - 1/16 SB[1 + ws, ws, ws] + 
 1/4 SB[1 + ws, ws, 1 + ws] + 1/4 SB[1 + ws, 1 + ws, w] - 
 1/2 SB[1 + ws, 1 + ws, 1 + w] + 1/4 SB[1 + ws, 1 + ws, ws] - 
 1/2 SB[1 + ws, 1 + ws, 1 + ws]

S(g (3)_1) in (x,y) variables (with c=0):

3/16 SB[x, x, y, x] + 1/8 SB[x, x, y, y] - 3/16 SB[x, x, yw, yv] - 
 1/8 SB[x, x, yw, yw] + 9/32 SB[x, y, x, x] + 3/16 SB[x, y, x, y] + 
 3/16 SB[x, y, y, x] + 9/32 SB[x, y, y, y] - 3/32 SB[x, y, yv, yv] - 
 1/16 SB[x, y, yv, yw] - 1/16 SB[x, y, yw, yv] - 3/32 SB[x, y, yw, yw] - 
 3/32 SB[x, yw, x, yv] - 1/16 SB[x, yw, x, yw] - 1/16 SB[x, yw, y, yv] - 
 3/32 SB[x, yw, y, yw] - 3/32 SB[x, yw, yv, x] - 1/16 SB[x, yw, yv, y] - 
 1/16 SB[x, yw, yw, x] - 3/32 SB[x, yw, yw, y] + 9/32 SB[y, x, x, x] + 
 3/16 SB[y, x, x, y] + 3/16 SB[y, x, y, x] + 9/32 SB[y, x, y, y] - 
 3/32 SB[y, x, yv, yv] - 1/16 SB[y, x, yv, yw] - 1/16 SB[y, x, yw, yv] - 
 3/32 SB[y, x, yw, yw] + 1/8 SB[y, y, x, x] + 3/16 SB[y, y, x, y] - 
 1/8 SB[y, y, yv, yv] - 3/16 SB[y, y, yv, yw] - 3/32 SB[y, yv, x, yv] - 
 1/16 SB[y, yv, x, yw] - 1/16 SB[y, yv, y, yv] - 3/32 SB[y, yv, y, yw] - 
 3/32 SB[y, yv, yv, x] - 1/16 SB[y, yv, yv, y] - 1/16 SB[y, yv, yw, x] - 
 3/32 SB[y, yv, yw, y]

S(g (3)_1) in (w,ws) variables (with c=0):

-(3/8) SB[w, w, 1 + w, w] + 3/8 SB[w, w, 1 + w, 1 + w] + 
 1/4 SB[w, w, 1 + w, 1 + ws] + 1/4 SB[w, w, 1 + ws, 1 + w] - 
 3/8 SB[w, w, 1 + ws, ws] + 3/8 SB[w, w, 1 + ws, 1 + ws] - 
 3/8 SB[w, 1 + w, w, w] + 5/8 SB[w, 1 + w, w, 1 + w] - 
 3/8 SB[w, 1 + w, w, ws] + 5/8 SB[w, 1 + w, w, 1 + ws] + 
 SB[w, 1 + w, 1 + w, w] - 5/4 SB[w, 1 + w, 1 + w, 1 + w] + 
 3/8 SB[w, 1 + w, 1 + w, ws] - 5/4 SB[w, 1 + w, 1 + w, 1 + ws] - 
 3/8 SB[w, 1 + w, ws, w] + 3/8 SB[w, 1 + w, ws, 1 + w] + 
 1/4 SB[w, 1 + w, ws, 1 + ws] + 5/8 SB[w, 1 + w, 1 + ws, w] - 
 5/4 SB[w, 1 + w, 1 + ws, 1 + w] + 5/8 SB[w, 1 + w, 1 + ws, ws] - 
 5/4 SB[w, 1 + w, 1 + ws, 1 + ws] - 3/8 SB[w, ws, 1 + w, w] + 
 3/8 SB[w, ws, 1 + w, 1 + w] + 1/4 SB[w, ws, 1 + w, 1 + ws] + 
 1/4 SB[w, ws, 1 + ws, 1 + w] - 3/8 SB[w, ws, 1 + ws, ws] + 
 3/8 SB[w, ws, 1 + ws, 1 + ws] + 1/4 SB[w, 1 + ws, w, 1 + w] - 
 3/8 SB[w, 1 + ws, w, ws] + 3/8 SB[w, 1 + ws, w, 1 + ws] + 
 5/8 SB[w, 1 + ws, 1 + w, w] - 5/4 SB[w, 1 + ws, 1 + w, 1 + w] + 
 5/8 SB[w, 1 + ws, 1 + w, ws] - 5/4 SB[w, 1 + ws, 1 + w, 1 + ws] - 
 3/8 SB[w, 1 + ws, ws, w] + 5/8 SB[w, 1 + ws, ws, 1 + w] - 
 3/8 SB[w, 1 + ws, ws, ws] + 5/8 SB[w, 1 + ws, ws, 1 + ws] + 
 3/8 SB[w, 1 + ws, 1 + ws, w] - 5/4 SB[w, 1 + ws, 1 + ws, 1 + w] + 
 SB[w, 1 + ws, 1 + ws, ws] - 5/4 SB[w, 1 + ws, 1 + ws, 1 + ws] + 
 1/4 SB[1 + w, w, w, 1 + w] - 3/8 SB[1 + w, w, w, ws] + 
 3/8 SB[1 + w, w, w, 1 + ws] + 5/8 SB[1 + w, w, 1 + w, w] - 
 5/4 SB[1 + w, w, 1 + w, 1 + w] + 5/8 SB[1 + w, w, 1 + w, ws] - 
 5/4 SB[1 + w, w, 1 + w, 1 + ws] - 3/8 SB[1 + w, w, ws, w] + 
 5/8 SB[1 + w, w, ws, 1 + w] - 3/8 SB[1 + w, w, ws, ws] + 
 5/8 SB[1 + w, w, ws, 1 + ws] + 3/8 SB[1 + w, w, 1 + ws, w] - 
 5/4 SB[1 + w, w, 1 + ws, 1 + w] + SB[1 + w, w, 1 + ws, ws] - 
 5/4 SB[1 + w, w, 1 + ws, 1 + ws] + 3/8 SB[1 + w, 1 + w, w, w] - 
 5/4 SB[1 + w, 1 + w, w, 1 + w] + SB[1 + w, 1 + w, w, ws] - 
 5/4 SB[1 + w, 1 + w, w, 1 + ws] - 5/4 SB[1 + w, 1 + w, 1 + w, w] + 
 5/2 SB[1 + w, 1 + w, 1 + w, 1 + w] - 5/4 SB[1 + w, 1 + w, 1 + w, ws] + 
 5/2 SB[1 + w, 1 + w, 1 + w, 1 + ws] + SB[1 + w, 1 + w, ws, w] - 
 5/4 SB[1 + w, 1 + w, ws, 1 + w] + 3/8 SB[1 + w, 1 + w, ws, ws] - 
 5/4 SB[1 + w, 1 + w, ws, 1 + ws] - 5/4 SB[1 + w, 1 + w, 1 + ws, w] + 
 5/2 SB[1 + w, 1 + w, 1 + ws, 1 + w] - 5/4 SB[1 + w, 1 + w, 1 + ws, ws] + 
 5/2 SB[1 + w, 1 + w, 1 + ws, 1 + ws] - 3/8 SB[1 + w, ws, w, w] + 
 5/8 SB[1 + w, ws, w, 1 + w] - 3/8 SB[1 + w, ws, w, ws] + 
 5/8 SB[1 + w, ws, w, 1 + ws] + SB[1 + w, ws, 1 + w, w] - 
 5/4 SB[1 + w, ws, 1 + w, 1 + w] + 3/8 SB[1 + w, ws, 1 + w, ws] - 
 5/4 SB[1 + w, ws, 1 + w, 1 + ws] - 3/8 SB[1 + w, ws, ws, w] + 
 3/8 SB[1 + w, ws, ws, 1 + w] + 1/4 SB[1 + w, ws, ws, 1 + ws] + 
 5/8 SB[1 + w, ws, 1 + ws, w] - 5/4 SB[1 + w, ws, 1 + ws, 1 + w] + 
 5/8 SB[1 + w, ws, 1 + ws, ws] - 5/4 SB[1 + w, ws, 1 + ws, 1 + ws] + 
 3/8 SB[1 + w, 1 + ws, w, w] - 5/4 SB[1 + w, 1 + ws, w, 1 + w] + 
 SB[1 + w, 1 + ws, w, ws] - 5/4 SB[1 + w, 1 + ws, w, 1 + ws] - 
 5/4 SB[1 + w, 1 + ws, 1 + w, w] + 5/2 SB[1 + w, 1 + ws, 1 + w, 1 + w] - 
 5/4 SB[1 + w, 1 + ws, 1 + w, ws] + 5/2 SB[1 + w, 1 + ws, 1 + w, 1 + ws] + 
 SB[1 + w, 1 + ws, ws, w] - 5/4 SB[1 + w, 1 + ws, ws, 1 + w] + 
 3/8 SB[1 + w, 1 + ws, ws, ws] - 5/4 SB[1 + w, 1 + ws, ws, 1 + ws] - 
 5/4 SB[1 + w, 1 + ws, 1 + ws, w] + 5/2 SB[1 + w, 1 + ws, 1 + ws, 1 + w] - 
 5/4 SB[1 + w, 1 + ws, 1 + ws, ws] + 5/2 SB[1 + w, 1 + ws, 1 + ws, 1 + ws] - 
 3/8 SB[ws, w, 1 + w, w] + 3/8 SB[ws, w, 1 + w, 1 + w] + 
 1/4 SB[ws, w, 1 + w, 1 + ws] + 1/4 SB[ws, w, 1 + ws, 1 + w] - 
 3/8 SB[ws, w, 1 + ws, ws] + 3/8 SB[ws, w, 1 + ws, 1 + ws] - 
 3/8 SB[ws, 1 + w, w, w] + 5/8 SB[ws, 1 + w, w, 1 + w] - 
 3/8 SB[ws, 1 + w, w, ws] + 5/8 SB[ws, 1 + w, w, 1 + ws] + 
 SB[ws, 1 + w, 1 + w, w] - 5/4 SB[ws, 1 + w, 1 + w, 1 + w] + 
 3/8 SB[ws, 1 + w, 1 + w, ws] - 5/4 SB[ws, 1 + w, 1 + w, 1 + ws] - 
 3/8 SB[ws, 1 + w, ws, w] + 3/8 SB[ws, 1 + w, ws, 1 + w] + 
 1/4 SB[ws, 1 + w, ws, 1 + ws] + 5/8 SB[ws, 1 + w, 1 + ws, w] - 
 5/4 SB[ws, 1 + w, 1 + ws, 1 + w] + 5/8 SB[ws, 1 + w, 1 + ws, ws] - 
 5/4 SB[ws, 1 + w, 1 + ws, 1 + ws] - 3/8 SB[ws, ws, 1 + w, w] + 
 3/8 SB[ws, ws, 1 + w, 1 + w] + 1/4 SB[ws, ws, 1 + w, 1 + ws] + 
 1/4 SB[ws, ws, 1 + ws, 1 + w] - 3/8 SB[ws, ws, 1 + ws, ws] + 
 3/8 SB[ws, ws, 1 + ws, 1 + ws] + 1/4 SB[ws, 1 + ws, w, 1 + w] - 
 3/8 SB[ws, 1 + ws, w, ws] + 3/8 SB[ws, 1 + ws, w, 1 + ws] + 
 5/8 SB[ws, 1 + ws, 1 + w, w] - 5/4 SB[ws, 1 + ws, 1 + w, 1 + w] + 
 5/8 SB[ws, 1 + ws, 1 + w, ws] - 5/4 SB[ws, 1 + ws, 1 + w, 1 + ws] - 
 3/8 SB[ws, 1 + ws, ws, w] + 5/8 SB[ws, 1 + ws, ws, 1 + w] - 
 3/8 SB[ws, 1 + ws, ws, ws] + 5/8 SB[ws, 1 + ws, ws, 1 + ws] + 
 3/8 SB[ws, 1 + ws, 1 + ws, w] - 5/4 SB[ws, 1 + ws, 1 + ws, 1 + w] + 
 SB[ws, 1 + ws, 1 + ws, ws] - 5/4 SB[ws, 1 + ws, 1 + ws, 1 + ws] + 
 1/4 SB[1 + ws, w, w, 1 + w] - 3/8 SB[1 + ws, w, w, ws] + 
 3/8 SB[1 + ws, w, w, 1 + ws] + 5/8 SB[1 + ws, w, 1 + w, w] - 
 5/4 SB[1 + ws, w, 1 + w, 1 + w] + 5/8 SB[1 + ws, w, 1 + w, ws] - 
 5/4 SB[1 + ws, w, 1 + w, 1 + ws] - 3/8 SB[1 + ws, w, ws, w] + 
 5/8 SB[1 + ws, w, ws, 1 + w] - 3/8 SB[1 + ws, w, ws, ws] + 
 5/8 SB[1 + ws, w, ws, 1 + ws] + 3/8 SB[1 + ws, w, 1 + ws, w] - 
 5/4 SB[1 + ws, w, 1 + ws, 1 + w] + SB[1 + ws, w, 1 + ws, ws] - 
 5/4 SB[1 + ws, w, 1 + ws, 1 + ws] + 3/8 SB[1 + ws, 1 + w, w, w] - 
 5/4 SB[1 + ws, 1 + w, w, 1 + w] + SB[1 + ws, 1 + w, w, ws] - 
 5/4 SB[1 + ws, 1 + w, w, 1 + ws] - 5/4 SB[1 + ws, 1 + w, 1 + w, w] + 
 5/2 SB[1 + ws, 1 + w, 1 + w, 1 + w] - 5/4 SB[1 + ws, 1 + w, 1 + w, ws] + 
 5/2 SB[1 + ws, 1 + w, 1 + w, 1 + ws] + SB[1 + ws, 1 + w, ws, w] - 
 5/4 SB[1 + ws, 1 + w, ws, 1 + w] + 3/8 SB[1 + ws, 1 + w, ws, ws] - 
 5/4 SB[1 + ws, 1 + w, ws, 1 + ws] - 5/4 SB[1 + ws, 1 + w, 1 + ws, w] + 
 5/2 SB[1 + ws, 1 + w, 1 + ws, 1 + w] - 5/4 SB[1 + ws, 1 + w, 1 + ws, ws] + 
 5/2 SB[1 + ws, 1 + w, 1 + ws, 1 + ws] - 3/8 SB[1 + ws, ws, w, w] + 
 5/8 SB[1 + ws, ws, w, 1 + w] - 3/8 SB[1 + ws, ws, w, ws] + 
 5/8 SB[1 + ws, ws, w, 1 + ws] + SB[1 + ws, ws, 1 + w, w] - 
 5/4 SB[1 + ws, ws, 1 + w, 1 + w] + 3/8 SB[1 + ws, ws, 1 + w, ws] - 
 5/4 SB[1 + ws, ws, 1 + w, 1 + ws] - 3/8 SB[1 + ws, ws, ws, w] + 
 3/8 SB[1 + ws, ws, ws, 1 + w] + 1/4 SB[1 + ws, ws, ws, 1 + ws] + 
 5/8 SB[1 + ws, ws, 1 + ws, w] - 5/4 SB[1 + ws, ws, 1 + ws, 1 + w] + 
 5/8 SB[1 + ws, ws, 1 + ws, ws] - 5/4 SB[1 + ws, ws, 1 + ws, 1 + ws] + 
 3/8 SB[1 + ws, 1 + ws, w, w] - 5/4 SB[1 + ws, 1 + ws, w, 1 + w] + 
 SB[1 + ws, 1 + ws, w, ws] - 5/4 SB[1 + ws, 1 + ws, w, 1 + ws] - 
 5/4 SB[1 + ws, 1 + ws, 1 + w, w] + 5/2 SB[1 + ws, 1 + ws, 1 + w, 1 + w] - 
 5/4 SB[1 + ws, 1 + ws, 1 + w, ws] + 5/2 SB[1 + ws, 1 + ws, 1 + w, 1 + ws] + 
 SB[1 + ws, 1 + ws, ws, w] - 5/4 SB[1 + ws, 1 + ws, ws, 1 + w] + 
 3/8 SB[1 + ws, 1 + ws, ws, ws] - 5/4 SB[1 + ws, 1 + ws, ws, 1 + ws] - 
 5/4 SB[1 + ws, 1 + ws, 1 + ws, w] + 5/2 SB[1 + ws, 1 + ws, 1 + ws, 1 + w] - 
 5/4 SB[1 + ws, 1 + ws, 1 + ws, ws] + 5/2 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws]

S(h (3)_1) in (x,y) variables:

-(1/16) SB[x,x,y]-1/32 SB[x,y,x]-1/32 SB[x,y,y]-1/32 SB[x,yw,yv]-1/32 \
SB[x,yw,yw]-1/32 SB[y,x,x]-1/32 SB[y,x,y]-1/16 SB[y,y,x]-1/32 \
SB[y,yv,yv]-1/32 SB[y,yv,yw]

S(h (3)_1) in (w,ws) variables:

1/16 SB[w, w, 1 + w] + 1/16 SB[w, w, 1 + ws] - 1/8 SB[w, 1 + w, 1 + w] + 
 1/16 SB[w, 1 + w, ws] - 1/8 SB[w, 1 + w, 1 + ws] + 1/16 SB[w, ws, 1 + w] + 
 1/16 SB[w, ws, 1 + ws] + 1/16 SB[w, 1 + ws, w] - 1/8 SB[w, 1 + ws, 1 + w] - 
 1/8 SB[w, 1 + ws, 1 + ws] + 1/16 SB[1 + w, w, w] - 1/8 SB[1 + w, w, 1 + w] - 
 1/8 SB[1 + w, w, 1 + ws] - 1/8 SB[1 + w, 1 + w, w] + 
 1/4 SB[1 + w, 1 + w, 1 + w] - 1/8 SB[1 + w, 1 + w, ws] + 
 1/4 SB[1 + w, 1 + w, 1 + ws] - 1/8 SB[1 + w, ws, 1 + w] + 
 1/16 SB[1 + w, ws, ws] - 1/8 SB[1 + w, ws, 1 + ws] - 
 1/8 SB[1 + w, 1 + ws, w] + 1/4 SB[1 + w, 1 + ws, 1 + w] - 
 1/8 SB[1 + w, 1 + ws, ws] + 1/4 SB[1 + w, 1 + ws, 1 + ws] + 
 1/16 SB[ws, w, 1 + w] + 1/16 SB[ws, w, 1 + ws] - 1/8 SB[ws, 1 + w, 1 + w] + 
 1/16 SB[ws, 1 + w, ws] - 1/8 SB[ws, 1 + w, 1 + ws] + 
 1/16 SB[ws, ws, 1 + w] + 1/16 SB[ws, ws, 1 + ws] + 1/16 SB[ws, 1 + ws, w] - 
 1/8 SB[ws, 1 + ws, 1 + w] - 1/8 SB[ws, 1 + ws, 1 + ws] + 
 1/16 SB[1 + ws, w, w] - 1/8 SB[1 + ws, w, 1 + w] - 
 1/8 SB[1 + ws, w, 1 + ws] - 1/8 SB[1 + ws, 1 + w, w] + 
 1/4 SB[1 + ws, 1 + w, 1 + w] - 1/8 SB[1 + ws, 1 + w, ws] + 
 1/4 SB[1 + ws, 1 + w, 1 + ws] - 1/8 SB[1 + ws, ws, 1 + w] + 
 1/16 SB[1 + ws, ws, ws] - 1/8 SB[1 + ws, ws, 1 + ws] - 
 1/8 SB[1 + ws, 1 + ws, w] + 1/4 SB[1 + ws, 1 + ws, 1 + w] - 
 1/8 SB[1 + ws, 1 + ws, ws] + 1/4 SB[1 + ws, 1 + ws, 1 + ws]

S(g^a_1) in (x,y) variables:

SB[x, y, x, y] + SB[x, y, y, x] - SB[x, yw, yv, y] - SB[x, yw, yw, x] + 
 SB[y, x, x, y] + SB[y, x, y, x] - SB[y, yv, yv, y] - SB[y, yv, yw, x]

S(g^a_1) in (w,ws) variables:

2 SB[w, 1 + w, w, 1 + w] + 2 SB[w, 1 + w, w, 1 + ws] - 
 2 SB[w, 1 + w, 1 + w, 1 + w] - 2 SB[w, 1 + w, 1 + w, 1 + ws] + 
 2 SB[w, 1 + w, 1 + ws, w] - 2 SB[w, 1 + w, 1 + ws, 1 + w] + 
 2 SB[w, 1 + w, 1 + ws, ws] - 2 SB[w, 1 + w, 1 + ws, 1 + ws] + 
 2 SB[w, 1 + ws, 1 + w, w] - 2 SB[w, 1 + ws, 1 + w, 1 + w] + 
 2 SB[w, 1 + ws, 1 + w, ws] - 2 SB[w, 1 + ws, 1 + w, 1 + ws] + 
 2 SB[w, 1 + ws, ws, 1 + w] + 2 SB[w, 1 + ws, ws, 1 + ws] - 
 2 SB[w, 1 + ws, 1 + ws, 1 + w] - 2 SB[w, 1 + ws, 1 + ws, 1 + ws] + 
 2 SB[1 + w, w, 1 + w, w] - 2 SB[1 + w, w, 1 + w, 1 + w] + 
 2 SB[1 + w, w, 1 + w, ws] - 2 SB[1 + w, w, 1 + w, 1 + ws] + 
 2 SB[1 + w, w, ws, 1 + w] + 2 SB[1 + w, w, ws, 1 + ws] - 
 2 SB[1 + w, w, 1 + ws, 1 + w] - 2 SB[1 + w, w, 1 + ws, 1 + ws] - 
 2 SB[1 + w, 1 + w, w, 1 + w] - 2 SB[1 + w, 1 + w, w, 1 + ws] - 
 2 SB[1 + w, 1 + w, 1 + w, w] + 4 SB[1 + w, 1 + w, 1 + w, 1 + w] - 
 2 SB[1 + w, 1 + w, 1 + w, ws] + 4 SB[1 + w, 1 + w, 1 + w, 1 + ws] - 
 2 SB[1 + w, 1 + w, ws, 1 + w] - 2 SB[1 + w, 1 + w, ws, 1 + ws] - 
 2 SB[1 + w, 1 + w, 1 + ws, w] + 4 SB[1 + w, 1 + w, 1 + ws, 1 + w] - 
 2 SB[1 + w, 1 + w, 1 + ws, ws] + 4 SB[1 + w, 1 + w, 1 + ws, 1 + ws] + 
 2 SB[1 + w, ws, w, 1 + w] + 2 SB[1 + w, ws, w, 1 + ws] - 
 2 SB[1 + w, ws, 1 + w, 1 + w] - 2 SB[1 + w, ws, 1 + w, 1 + ws] + 
 2 SB[1 + w, ws, 1 + ws, w] - 2 SB[1 + w, ws, 1 + ws, 1 + w] + 
 2 SB[1 + w, ws, 1 + ws, ws] - 2 SB[1 + w, ws, 1 + ws, 1 + ws] - 
 2 SB[1 + w, 1 + ws, w, 1 + w] - 2 SB[1 + w, 1 + ws, w, 1 + ws] - 
 2 SB[1 + w, 1 + ws, 1 + w, w] + 4 SB[1 + w, 1 + ws, 1 + w, 1 + w] - 
 2 SB[1 + w, 1 + ws, 1 + w, ws] + 4 SB[1 + w, 1 + ws, 1 + w, 1 + ws] - 
 2 SB[1 + w, 1 + ws, ws, 1 + w] - 2 SB[1 + w, 1 + ws, ws, 1 + ws] - 
 2 SB[1 + w, 1 + ws, 1 + ws, w] + 4 SB[1 + w, 1 + ws, 1 + ws, 1 + w] - 
 2 SB[1 + w, 1 + ws, 1 + ws, ws] + 4 SB[1 + w, 1 + ws, 1 + ws, 1 + ws] + 
 2 SB[ws, 1 + w, w, 1 + w] + 2 SB[ws, 1 + w, w, 1 + ws] - 
 2 SB[ws, 1 + w, 1 + w, 1 + w] - 2 SB[ws, 1 + w, 1 + w, 1 + ws] + 
 2 SB[ws, 1 + w, 1 + ws, w] - 2 SB[ws, 1 + w, 1 + ws, 1 + w] + 
 2 SB[ws, 1 + w, 1 + ws, ws] - 2 SB[ws, 1 + w, 1 + ws, 1 + ws] + 
 2 SB[ws, 1 + ws, 1 + w, w] - 2 SB[ws, 1 + ws, 1 + w, 1 + w] + 
 2 SB[ws, 1 + ws, 1 + w, ws] - 2 SB[ws, 1 + ws, 1 + w, 1 + ws] + 
 2 SB[ws, 1 + ws, ws, 1 + w] + 2 SB[ws, 1 + ws, ws, 1 + ws] - 
 2 SB[ws, 1 + ws, 1 + ws, 1 + w] - 2 SB[ws, 1 + ws, 1 + ws, 1 + ws] + 
 2 SB[1 + ws, w, 1 + w, w] - 2 SB[1 + ws, w, 1 + w, 1 + w] + 
 2 SB[1 + ws, w, 1 + w, ws] - 2 SB[1 + ws, w, 1 + w, 1 + ws] + 
 2 SB[1 + ws, w, ws, 1 + w] + 2 SB[1 + ws, w, ws, 1 + ws] - 
 2 SB[1 + ws, w, 1 + ws, 1 + w] - 2 SB[1 + ws, w, 1 + ws, 1 + ws] - 
 2 SB[1 + ws, 1 + w, w, 1 + w] - 2 SB[1 + ws, 1 + w, w, 1 + ws] - 
 2 SB[1 + ws, 1 + w, 1 + w, w] + 4 SB[1 + ws, 1 + w, 1 + w, 1 + w] - 
 2 SB[1 + ws, 1 + w, 1 + w, ws] + 4 SB[1 + ws, 1 + w, 1 + w, 1 + ws] - 
 2 SB[1 + ws, 1 + w, ws, 1 + w] - 2 SB[1 + ws, 1 + w, ws, 1 + ws] - 
 2 SB[1 + ws, 1 + w, 1 + ws, w] + 4 SB[1 + ws, 1 + w, 1 + ws, 1 + w] - 
 2 SB[1 + ws, 1 + w, 1 + ws, ws] + 4 SB[1 + ws, 1 + w, 1 + ws, 1 + ws] + 
 2 SB[1 + ws, ws, w, 1 + w] + 2 SB[1 + ws, ws, w, 1 + ws] - 
 2 SB[1 + ws, ws, 1 + w, 1 + w] - 2 SB[1 + ws, ws, 1 + w, 1 + ws] + 
 2 SB[1 + ws, ws, 1 + ws, w] - 2 SB[1 + ws, ws, 1 + ws, 1 + w] + 
 2 SB[1 + ws, ws, 1 + ws, ws] - 2 SB[1 + ws, ws, 1 + ws, 1 + ws] - 
 2 SB[1 + ws, 1 + ws, w, 1 + w] - 2 SB[1 + ws, 1 + ws, w, 1 + ws] - 
 2 SB[1 + ws, 1 + ws, 1 + w, w] + 4 SB[1 + ws, 1 + ws, 1 + w, 1 + w] - 
 2 SB[1 + ws, 1 + ws, 1 + w, ws] + 4 SB[1 + ws, 1 + ws, 1 + w, 1 + ws] - 
 2 SB[1 + ws, 1 + ws, ws, 1 + w] - 2 SB[1 + ws, 1 + ws, ws, 1 + ws] - 
 2 SB[1 + ws, 1 + ws, 1 + ws, w] + 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + w] - 
 2 SB[1 + ws, 1 + ws, 1 + ws, ws] + 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws]

S(g (3)_0) in (x,y) variables:

3/16 SB[x, x, y, x, x] + 1/32 SB[x, x, y, x, y] + 7/32 SB[x, x, y, y, x] + 
 3/32 SB[x, x, y, y, y] + 3/16 SB[x, x, y, yv, yv] + 
 5/32 SB[x, x, y, yv, yw] - 1/32 SB[x, x, y, yw, yv] - 
 1/32 SB[x, x, y, yw, yw] - 3/16 SB[x, x, yw, x, yv] - 
 5/32 SB[x, x, yw, x, yw] - 1/32 SB[x, x, yw, y, yv] - 
 1/32 SB[x, x, yw, y, yw] - 3/16 SB[x, x, yw, yv, x] - 
 1/32 SB[x, x, yw, yv, y] - 5/32 SB[x, x, yw, yw, x] - 
 1/32 SB[x, x, yw, yw, y] + 9/32 SB[x, y, x, x, x] + 3/64 SB[x, y, x, x, y] + 
 15/64 SB[x, y, x, y, x] + 11/64 SB[x, y, x, y, y] - 
 3/32 SB[x, y, x, yv, yv] - 5/64 SB[x, y, x, yv, yw] - 
 17/64 SB[x, y, x, yw, yv] - 17/64 SB[x, y, x, yw, yw] + 
 11/64 SB[x, y, y, x, x] + 15/64 SB[x, y, y, x, y] + 3/64 SB[x, y, y, y, x] + 
 9/32 SB[x, y, y, y, y] - 17/64 SB[x, y, y, yv, yv] - 
 17/64 SB[x, y, y, yv, yw] - 5/64 SB[x, y, y, yw, yv] - 
 3/32 SB[x, y, y, yw, yw] - 3/32 SB[x, y, yv, x, yv] - 
 5/64 SB[x, y, yv, x, yw] - 1/64 SB[x, y, yv, y, yv] - 
 1/64 SB[x, y, yv, y, yw] - 3/32 SB[x, y, yv, yv, x] - 
 1/64 SB[x, y, yv, yv, y] - 5/64 SB[x, y, yv, yw, x] - 
 1/64 SB[x, y, yv, yw, y] - 1/64 SB[x, y, yw, x, yv] - 
 1/64 SB[x, y, yw, x, yw] - 5/64 SB[x, y, yw, y, yv] - 
 3/32 SB[x, y, yw, y, yw] - 1/64 SB[x, y, yw, yv, x] - 
 5/64 SB[x, y, yw, yv, y] - 1/64 SB[x, y, yw, yw, x] - 
 3/32 SB[x, y, yw, yw, y] - 3/32 SB[x, yw, x, x, yv] - 
 5/64 SB[x, yw, x, x, yw] - 1/64 SB[x, yw, x, y, yv] - 
 1/64 SB[x, yw, x, y, yw] - 3/32 SB[x, yw, x, yv, x] - 
 1/64 SB[x, yw, x, yv, y] - 5/64 SB[x, yw, x, yw, x] - 
 1/64 SB[x, yw, x, yw, y] - 1/64 SB[x, yw, y, x, yv] - 
 1/64 SB[x, yw, y, x, yw] - 5/64 SB[x, yw, y, y, yv] - 
 3/32 SB[x, yw, y, y, yw] - 1/64 SB[x, yw, y, yv, x] - 
 5/64 SB[x, yw, y, yv, y] - 1/64 SB[x, yw, y, yw, x] - 
 3/32 SB[x, yw, y, yw, y] - 3/32 SB[x, yw, yv, x, x] - 
 1/64 SB[x, yw, yv, x, y] - 1/64 SB[x, yw, yv, y, x] - 
 5/64 SB[x, yw, yv, y, y] + 9/32 SB[x, yw, yv, yv, yv] + 
 15/64 SB[x, yw, yv, yv, yw] + 15/64 SB[x, yw, yv, yw, yv] + 
 15/64 SB[x, yw, yv, yw, yw] - 5/64 SB[x, yw, yw, x, x] - 
 1/64 SB[x, yw, yw, x, y] - 1/64 SB[x, yw, yw, y, x] - 
 3/32 SB[x, yw, yw, y, y] + 15/64 SB[x, yw, yw, yv, yv] + 
 15/64 SB[x, yw, yw, yv, yw] + 15/64 SB[x, yw, yw, yw, yv] + 
 9/32 SB[x, yw, yw, yw, yw] + 9/32 SB[y, x, x, x, x] + 
 3/64 SB[y, x, x, x, y] + 15/64 SB[y, x, x, y, x] + 11/64 SB[y, x, x, y, y] - 
 3/32 SB[y, x, x, yv, yv] - 5/64 SB[y, x, x, yv, yw] - 
 17/64 SB[y, x, x, yw, yv] - 17/64 SB[y, x, x, yw, yw] + 
 11/64 SB[y, x, y, x, x] + 15/64 SB[y, x, y, x, y] + 3/64 SB[y, x, y, y, x] + 
 9/32 SB[y, x, y, y, y] - 17/64 SB[y, x, y, yv, yv] - 
 17/64 SB[y, x, y, yv, yw] - 5/64 SB[y, x, y, yw, yv] - 
 3/32 SB[y, x, y, yw, yw] - 3/32 SB[y, x, yv, x, yv] - 
 5/64 SB[y, x, yv, x, yw] - 1/64 SB[y, x, yv, y, yv] - 
 1/64 SB[y, x, yv, y, yw] - 3/32 SB[y, x, yv, yv, x] - 
 1/64 SB[y, x, yv, yv, y] - 5/64 SB[y, x, yv, yw, x] - 
 1/64 SB[y, x, yv, yw, y] - 1/64 SB[y, x, yw, x, yv] - 
 1/64 SB[y, x, yw, x, yw] - 5/64 SB[y, x, yw, y, yv] - 
 3/32 SB[y, x, yw, y, yw] - 1/64 SB[y, x, yw, yv, x] - 
 5/64 SB[y, x, yw, yv, y] - 1/64 SB[y, x, yw, yw, x] - 
 3/32 SB[y, x, yw, yw, y] + 3/32 SB[y, y, x, x, x] + 7/32 SB[y, y, x, x, y] + 
 1/32 SB[y, y, x, y, x] + 3/16 SB[y, y, x, y, y] - 1/32 SB[y, y, x, yv, yv] - 
 1/32 SB[y, y, x, yv, yw] + 5/32 SB[y, y, x, yw, yv] + 
 3/16 SB[y, y, x, yw, yw] - 1/32 SB[y, y, yv, x, yv] - 
 1/32 SB[y, y, yv, x, yw] - 5/32 SB[y, y, yv, y, yv] - 
 3/16 SB[y, y, yv, y, yw] - 1/32 SB[y, y, yv, yv, x] - 
 5/32 SB[y, y, yv, yv, y] - 1/32 SB[y, y, yv, yw, x] - 
 3/16 SB[y, y, yv, yw, y] - 3/32 SB[y, yv, x, x, yv] - 
 5/64 SB[y, yv, x, x, yw] - 1/64 SB[y, yv, x, y, yv] - 
 1/64 SB[y, yv, x, y, yw] - 3/32 SB[y, yv, x, yv, x] - 
 1/64 SB[y, yv, x, yv, y] - 5/64 SB[y, yv, x, yw, x] - 
 1/64 SB[y, yv, x, yw, y] - 1/64 SB[y, yv, y, x, yv] - 
 1/64 SB[y, yv, y, x, yw] - 5/64 SB[y, yv, y, y, yv] - 
 3/32 SB[y, yv, y, y, yw] - 1/64 SB[y, yv, y, yv, x] - 
 5/64 SB[y, yv, y, yv, y] - 1/64 SB[y, yv, y, yw, x] - 
 3/32 SB[y, yv, y, yw, y] - 3/32 SB[y, yv, yv, x, x] - 
 1/64 SB[y, yv, yv, x, y] - 1/64 SB[y, yv, yv, y, x] - 
 5/64 SB[y, yv, yv, y, y] + 9/32 SB[y, yv, yv, yv, yv] + 
 15/64 SB[y, yv, yv, yv, yw] + 15/64 SB[y, yv, yv, yw, yv] + 
 15/64 SB[y, yv, yv, yw, yw] - 5/64 SB[y, yv, yw, x, x] - 
 1/64 SB[y, yv, yw, x, y] - 1/64 SB[y, yv, yw, y, x] - 
 3/32 SB[y, yv, yw, y, y] + 15/64 SB[y, yv, yw, yv, yv] + 
 15/64 SB[y, yv, yw, yv, yw] + 15/64 SB[y, yv, yw, yw, yv] + 
 9/32 SB[y, yv, yw, yw, yw]

S(g (3)_0) in (w,ws) variables:

-(3/4) SB[w, w, 1 + w, w, w] + 1/2 SB[w, w, 1 + w, w, 1 + w] + 
 3/8 SB[w, w, 1 + w, w, 1 + ws] + 7/8 SB[w, w, 1 + w, 1 + w, w] - 
 5/8 SB[w, w, 1 + w, 1 + w, 1 + w] - 1/2 SB[w, w, 1 + w, 1 + w, 1 + ws] + 
 3/8 SB[w, w, 1 + w, 1 + ws, w] - 1/2 SB[w, w, 1 + w, 1 + ws, 1 + w] + 
 3/8 SB[w, w, 1 + w, 1 + ws, ws] - 1/2 SB[w, w, 1 + w, 1 + ws, 1 + ws] + 
 3/8 SB[w, w, 1 + ws, 1 + w, w] - 1/2 SB[w, w, 1 + ws, 1 + w, 1 + w] + 
 3/8 SB[w, w, 1 + ws, 1 + w, ws] - 1/2 SB[w, w, 1 + ws, 1 + w, 1 + ws] + 
 3/8 SB[w, w, 1 + ws, ws, 1 + w] - 3/4 SB[w, w, 1 + ws, ws, ws] + 
 1/2 SB[w, w, 1 + ws, ws, 1 + ws] - 1/2 SB[w, w, 1 + ws, 1 + ws, 1 + w] + 
 7/8 SB[w, w, 1 + ws, 1 + ws, ws] - 5/8 SB[w, w, 1 + ws, 1 + ws, 1 + ws] + 
 3/8 SB[w, 1 + w, w, w, 1 + w] - 3/4 SB[w, 1 + w, w, w, ws] + 
 1/2 SB[w, 1 + w, w, w, 1 + ws] + 3/4 SB[w, 1 + w, w, 1 + w, w] - 
 7/8 SB[w, 1 + w, w, 1 + w, 1 + w] + 1/2 SB[w, 1 + w, w, 1 + w, ws] - 
 SB[w, 1 + w, w, 1 + w, 1 + ws] - 3/4 SB[w, 1 + w, w, ws, w] + 
 1/2 SB[w, 1 + w, w, ws, 1 + w] + 3/8 SB[w, 1 + w, w, ws, 1 + ws] + 
 1/2 SB[w, 1 + w, w, 1 + ws, w] - SB[w, 1 + w, w, 1 + ws, 1 + w] + 
 3/4 SB[w, 1 + w, w, 1 + ws, ws] - 7/8 SB[w, 1 + w, w, 1 + ws, 1 + ws] + 
 7/8 SB[w, 1 + w, 1 + w, w, w] - 11/8 SB[w, 1 + w, 1 + w, w, 1 + w] + 
 7/8 SB[w, 1 + w, 1 + w, w, ws] - 11/8 SB[w, 1 + w, 1 + w, w, 1 + ws] - 
 7/4 SB[w, 1 + w, 1 + w, 1 + w, w] + 2 SB[w, 1 + w, 1 + w, 1 + w, 1 + w] - 
 5/8 SB[w, 1 + w, 1 + w, 1 + w, ws] + 2 SB[w, 1 + w, 1 + w, 1 + w, 1 + ws] + 
 7/8 SB[w, 1 + w, 1 + w, ws, w] - 5/8 SB[w, 1 + w, 1 + w, ws, 1 + w] - 
 1/2 SB[w, 1 + w, 1 + w, ws, 1 + ws] - 11/8 SB[w, 1 + w, 1 + w, 1 + ws, w] + 
 2 SB[w, 1 + w, 1 + w, 1 + ws, 1 + w] - 7/8 SB[w, 1 + w, 1 + w, 1 + ws, ws] + 
 2 SB[w, 1 + w, 1 + w, 1 + ws, 1 + ws] - 3/4 SB[w, 1 + w, ws, w, w] + 
 1/2 SB[w, 1 + w, ws, w, 1 + w] + 3/8 SB[w, 1 + w, ws, w, 1 + ws] + 
 7/8 SB[w, 1 + w, ws, 1 + w, w] - 5/8 SB[w, 1 + w, ws, 1 + w, 1 + w] - 
 1/2 SB[w, 1 + w, ws, 1 + w, 1 + ws] + 3/8 SB[w, 1 + w, ws, 1 + ws, w] - 
 1/2 SB[w, 1 + w, ws, 1 + ws, 1 + w] + 3/8 SB[w, 1 + w, ws, 1 + ws, ws] - 
 1/2 SB[w, 1 + w, ws, 1 + ws, 1 + ws] + 1/2 SB[w, 1 + w, 1 + ws, w, w] - 
 SB[w, 1 + w, 1 + ws, w, 1 + w] + 3/4 SB[w, 1 + w, 1 + ws, w, ws] - 
 7/8 SB[w, 1 + w, 1 + ws, w, 1 + ws] - 11/8 SB[w, 1 + w, 1 + ws, 1 + w, w] + 
 2 SB[w, 1 + w, 1 + ws, 1 + w, 1 + w] - 7/8 SB[w, 1 + w, 1 + ws, 1 + w, ws] + 
 2 SB[w, 1 + w, 1 + ws, 1 + w, 1 + ws] + 3/4 SB[w, 1 + w, 1 + ws, ws, w] - 
 7/8 SB[w, 1 + w, 1 + ws, ws, 1 + w] + 1/2 SB[w, 1 + w, 1 + ws, ws, ws] - 
 SB[w, 1 + w, 1 + ws, ws, 1 + ws] - 7/8 SB[w, 1 + w, 1 + ws, 1 + ws, w] + 
 2 SB[w, 1 + w, 1 + ws, 1 + ws, 1 + w] - 
 11/8 SB[w, 1 + w, 1 + ws, 1 + ws, ws] + 
 2 SB[w, 1 + w, 1 + ws, 1 + ws, 1 + ws] - 3/4 SB[w, ws, 1 + w, w, w] + 
 1/2 SB[w, ws, 1 + w, w, 1 + w] + 3/8 SB[w, ws, 1 + w, w, 1 + ws] + 
 7/8 SB[w, ws, 1 + w, 1 + w, w] - 5/8 SB[w, ws, 1 + w, 1 + w, 1 + w] - 
 1/2 SB[w, ws, 1 + w, 1 + w, 1 + ws] + 3/8 SB[w, ws, 1 + w, 1 + ws, w] - 
 1/2 SB[w, ws, 1 + w, 1 + ws, 1 + w] + 3/8 SB[w, ws, 1 + w, 1 + ws, ws] - 
 1/2 SB[w, ws, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[w, ws, 1 + ws, 1 + w, w] - 
 1/2 SB[w, ws, 1 + ws, 1 + w, 1 + w] + 3/8 SB[w, ws, 1 + ws, 1 + w, ws] - 
 1/2 SB[w, ws, 1 + ws, 1 + w, 1 + ws] + 3/8 SB[w, ws, 1 + ws, ws, 1 + w] - 
 3/4 SB[w, ws, 1 + ws, ws, ws] + 1/2 SB[w, ws, 1 + ws, ws, 1 + ws] - 
 1/2 SB[w, ws, 1 + ws, 1 + ws, 1 + w] + 7/8 SB[w, ws, 1 + ws, 1 + ws, ws] - 
 5/8 SB[w, ws, 1 + ws, 1 + ws, 1 + ws] + 3/8 SB[w, 1 + ws, w, 1 + w, w] - 
 1/2 SB[w, 1 + ws, w, 1 + w, 1 + w] + 3/8 SB[w, 1 + ws, w, 1 + w, ws] - 
 1/2 SB[w, 1 + ws, w, 1 + w, 1 + ws] + 3/8 SB[w, 1 + ws, w, ws, 1 + w] - 
 3/4 SB[w, 1 + ws, w, ws, ws] + 1/2 SB[w, 1 + ws, w, ws, 1 + ws] - 
 1/2 SB[w, 1 + ws, w, 1 + ws, 1 + w] + 7/8 SB[w, 1 + ws, w, 1 + ws, ws] - 
 5/8 SB[w, 1 + ws, w, 1 + ws, 1 + ws] + 1/2 SB[w, 1 + ws, 1 + w, w, w] - 
 SB[w, 1 + ws, 1 + w, w, 1 + w] + 3/4 SB[w, 1 + ws, 1 + w, w, ws] - 
 7/8 SB[w, 1 + ws, 1 + w, w, 1 + ws] - 11/8 SB[w, 1 + ws, 1 + w, 1 + w, w] + 
 2 SB[w, 1 + ws, 1 + w, 1 + w, 1 + w] - 7/8 SB[w, 1 + ws, 1 + w, 1 + w, ws] + 
 2 SB[w, 1 + ws, 1 + w, 1 + w, 1 + ws] + 3/4 SB[w, 1 + ws, 1 + w, ws, w] - 
 7/8 SB[w, 1 + ws, 1 + w, ws, 1 + w] + 1/2 SB[w, 1 + ws, 1 + w, ws, ws] - 
 SB[w, 1 + ws, 1 + w, ws, 1 + ws] - 7/8 SB[w, 1 + ws, 1 + w, 1 + ws, w] + 
 2 SB[w, 1 + ws, 1 + w, 1 + ws, 1 + w] - 
 11/8 SB[w, 1 + ws, 1 + w, 1 + ws, ws] + 
 2 SB[w, 1 + ws, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[w, 1 + ws, ws, w, 1 + w] - 
 3/4 SB[w, 1 + ws, ws, w, ws] + 1/2 SB[w, 1 + ws, ws, w, 1 + ws] + 
 3/4 SB[w, 1 + ws, ws, 1 + w, w] - 7/8 SB[w, 1 + ws, ws, 1 + w, 1 + w] + 
 1/2 SB[w, 1 + ws, ws, 1 + w, ws] - SB[w, 1 + ws, ws, 1 + w, 1 + ws] - 
 3/4 SB[w, 1 + ws, ws, ws, w] + 1/2 SB[w, 1 + ws, ws, ws, 1 + w] + 
 3/8 SB[w, 1 + ws, ws, ws, 1 + ws] + 1/2 SB[w, 1 + ws, ws, 1 + ws, w] - 
 SB[w, 1 + ws, ws, 1 + ws, 1 + w] + 3/4 SB[w, 1 + ws, ws, 1 + ws, ws] - 
 7/8 SB[w, 1 + ws, ws, 1 + ws, 1 + ws] - 
 1/2 SB[w, 1 + ws, 1 + ws, w, 1 + w] + 7/8 SB[w, 1 + ws, 1 + ws, w, ws] - 
 5/8 SB[w, 1 + ws, 1 + ws, w, 1 + ws] - 7/8 SB[w, 1 + ws, 1 + ws, 1 + w, w] + 
 2 SB[w, 1 + ws, 1 + ws, 1 + w, 1 + w] - 
 11/8 SB[w, 1 + ws, 1 + ws, 1 + w, ws] + 
 2 SB[w, 1 + ws, 1 + ws, 1 + w, 1 + ws] + 7/8 SB[w, 1 + ws, 1 + ws, ws, w] - 
 11/8 SB[w, 1 + ws, 1 + ws, ws, 1 + w] + 7/8 SB[w, 1 + ws, 1 + ws, ws, ws] - 
 11/8 SB[w, 1 + ws, 1 + ws, ws, 1 + ws] - 
 5/8 SB[w, 1 + ws, 1 + ws, 1 + ws, w] + 
 2 SB[w, 1 + ws, 1 + ws, 1 + ws, 1 + w] - 
 7/4 SB[w, 1 + ws, 1 + ws, 1 + ws, ws] + 
 2 SB[w, 1 + ws, 1 + ws, 1 + ws, 1 + ws] + 3/8 SB[1 + w, w, w, 1 + w, w] - 
 1/2 SB[1 + w, w, w, 1 + w, 1 + w] + 3/8 SB[1 + w, w, w, 1 + w, ws] - 
 1/2 SB[1 + w, w, w, 1 + w, 1 + ws] + 3/8 SB[1 + w, w, w, ws, 1 + w] - 
 3/4 SB[1 + w, w, w, ws, ws] + 1/2 SB[1 + w, w, w, ws, 1 + ws] - 
 1/2 SB[1 + w, w, w, 1 + ws, 1 + w] + 7/8 SB[1 + w, w, w, 1 + ws, ws] - 
 5/8 SB[1 + w, w, w, 1 + ws, 1 + ws] + 1/2 SB[1 + w, w, 1 + w, w, w] - 
 SB[1 + w, w, 1 + w, w, 1 + w] + 3/4 SB[1 + w, w, 1 + w, w, ws] - 
 7/8 SB[1 + w, w, 1 + w, w, 1 + ws] - 11/8 SB[1 + w, w, 1 + w, 1 + w, w] + 
 2 SB[1 + w, w, 1 + w, 1 + w, 1 + w] - 7/8 SB[1 + w, w, 1 + w, 1 + w, ws] + 
 2 SB[1 + w, w, 1 + w, 1 + w, 1 + ws] + 3/4 SB[1 + w, w, 1 + w, ws, w] - 
 7/8 SB[1 + w, w, 1 + w, ws, 1 + w] + 1/2 SB[1 + w, w, 1 + w, ws, ws] - 
 SB[1 + w, w, 1 + w, ws, 1 + ws] - 7/8 SB[1 + w, w, 1 + w, 1 + ws, w] + 
 2 SB[1 + w, w, 1 + w, 1 + ws, 1 + w] - 
 11/8 SB[1 + w, w, 1 + w, 1 + ws, ws] + 
 2 SB[1 + w, w, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[1 + w, w, ws, w, 1 + w] - 
 3/4 SB[1 + w, w, ws, w, ws] + 1/2 SB[1 + w, w, ws, w, 1 + ws] + 
 3/4 SB[1 + w, w, ws, 1 + w, w] - 7/8 SB[1 + w, w, ws, 1 + w, 1 + w] + 
 1/2 SB[1 + w, w, ws, 1 + w, ws] - SB[1 + w, w, ws, 1 + w, 1 + ws] - 
 3/4 SB[1 + w, w, ws, ws, w] + 1/2 SB[1 + w, w, ws, ws, 1 + w] + 
 3/8 SB[1 + w, w, ws, ws, 1 + ws] + 1/2 SB[1 + w, w, ws, 1 + ws, w] - 
 SB[1 + w, w, ws, 1 + ws, 1 + w] + 3/4 SB[1 + w, w, ws, 1 + ws, ws] - 
 7/8 SB[1 + w, w, ws, 1 + ws, 1 + ws] - 1/2 SB[1 + w, w, 1 + ws, w, 1 + w] + 
 7/8 SB[1 + w, w, 1 + ws, w, ws] - 5/8 SB[1 + w, w, 1 + ws, w, 1 + ws] - 
 7/8 SB[1 + w, w, 1 + ws, 1 + w, w] + 2 SB[1 + w, w, 1 + ws, 1 + w, 1 + w] - 
 11/8 SB[1 + w, w, 1 + ws, 1 + w, ws] + 
 2 SB[1 + w, w, 1 + ws, 1 + w, 1 + ws] + 7/8 SB[1 + w, w, 1 + ws, ws, w] - 
 11/8 SB[1 + w, w, 1 + ws, ws, 1 + w] + 7/8 SB[1 + w, w, 1 + ws, ws, ws] - 
 11/8 SB[1 + w, w, 1 + ws, ws, 1 + ws] - 
 5/8 SB[1 + w, w, 1 + ws, 1 + ws, w] + 
 2 SB[1 + w, w, 1 + ws, 1 + ws, 1 + w] - 
 7/4 SB[1 + w, w, 1 + ws, 1 + ws, ws] + 
 2 SB[1 + w, w, 1 + ws, 1 + ws, 1 + ws] - 1/2 SB[1 + w, 1 + w, w, w, 1 + w] + 
 7/8 SB[1 + w, 1 + w, w, w, ws] - 5/8 SB[1 + w, 1 + w, w, w, 1 + ws] - 
 7/8 SB[1 + w, 1 + w, w, 1 + w, w] + 2 SB[1 + w, 1 + w, w, 1 + w, 1 + w] - 
 11/8 SB[1 + w, 1 + w, w, 1 + w, ws] + 2 SB[1 + w, 1 + w, w, 1 + w, 1 + ws] + 
 7/8 SB[1 + w, 1 + w, w, ws, w] - 11/8 SB[1 + w, 1 + w, w, ws, 1 + w] + 
 7/8 SB[1 + w, 1 + w, w, ws, ws] - 11/8 SB[1 + w, 1 + w, w, ws, 1 + ws] - 
 5/8 SB[1 + w, 1 + w, w, 1 + ws, w] + 2 SB[1 + w, 1 + w, w, 1 + ws, 1 + w] - 
 7/4 SB[1 + w, 1 + w, w, 1 + ws, ws] + 
 2 SB[1 + w, 1 + w, w, 1 + ws, 1 + ws] - 5/8 SB[1 + w, 1 + w, 1 + w, w, w] + 
 2 SB[1 + w, 1 + w, 1 + w, w, 1 + w] - 7/4 SB[1 + w, 1 + w, 1 + w, w, ws] + 
 2 SB[1 + w, 1 + w, 1 + w, w, 1 + ws] + 2 SB[1 + w, 1 + w, 1 + w, 1 + w, w] - 
 4 SB[1 + w, 1 + w, 1 + w, 1 + w, 1 + w] + 
 2 SB[1 + w, 1 + w, 1 + w, 1 + w, ws] - 
 4 SB[1 + w, 1 + w, 1 + w, 1 + w, 1 + ws] - 
 7/4 SB[1 + w, 1 + w, 1 + w, ws, w] + 2 SB[1 + w, 1 + w, 1 + w, ws, 1 + w] - 
 5/8 SB[1 + w, 1 + w, 1 + w, ws, ws] + 
 2 SB[1 + w, 1 + w, 1 + w, ws, 1 + ws] + 
 2 SB[1 + w, 1 + w, 1 + w, 1 + ws, w] - 
 4 SB[1 + w, 1 + w, 1 + w, 1 + ws, 1 + w] + 
 2 SB[1 + w, 1 + w, 1 + w, 1 + ws, ws] - 
 4 SB[1 + w, 1 + w, 1 + w, 1 + ws, 1 + ws] + 7/8 SB[1 + w, 1 + w, ws, w, w] - 
 11/8 SB[1 + w, 1 + w, ws, w, 1 + w] + 7/8 SB[1 + w, 1 + w, ws, w, ws] - 
 11/8 SB[1 + w, 1 + w, ws, w, 1 + ws] - 7/4 SB[1 + w, 1 + w, ws, 1 + w, w] + 
 2 SB[1 + w, 1 + w, ws, 1 + w, 1 + w] - 5/8 SB[1 + w, 1 + w, ws, 1 + w, ws] + 
 2 SB[1 + w, 1 + w, ws, 1 + w, 1 + ws] + 7/8 SB[1 + w, 1 + w, ws, ws, w] - 
 5/8 SB[1 + w, 1 + w, ws, ws, 1 + w] - 1/2 SB[1 + w, 1 + w, ws, ws, 1 + ws] - 
 11/8 SB[1 + w, 1 + w, ws, 1 + ws, w] + 
 2 SB[1 + w, 1 + w, ws, 1 + ws, 1 + w] - 
 7/8 SB[1 + w, 1 + w, ws, 1 + ws, ws] + 
 2 SB[1 + w, 1 + w, ws, 1 + ws, 1 + ws] - 
 5/8 SB[1 + w, 1 + w, 1 + ws, w, w] + 2 SB[1 + w, 1 + w, 1 + ws, w, 1 + w] - 
 7/4 SB[1 + w, 1 + w, 1 + ws, w, ws] + 
 2 SB[1 + w, 1 + w, 1 + ws, w, 1 + ws] + 
 2 SB[1 + w, 1 + w, 1 + ws, 1 + w, w] - 
 4 SB[1 + w, 1 + w, 1 + ws, 1 + w, 1 + w] + 
 2 SB[1 + w, 1 + w, 1 + ws, 1 + w, ws] - 
 4 SB[1 + w, 1 + w, 1 + ws, 1 + w, 1 + ws] - 
 7/4 SB[1 + w, 1 + w, 1 + ws, ws, w] + 
 2 SB[1 + w, 1 + w, 1 + ws, ws, 1 + w] - 
 5/8 SB[1 + w, 1 + w, 1 + ws, ws, ws] + 
 2 SB[1 + w, 1 + w, 1 + ws, ws, 1 + ws] + 
 2 SB[1 + w, 1 + w, 1 + ws, 1 + ws, w] - 
 4 SB[1 + w, 1 + w, 1 + ws, 1 + ws, 1 + w] + 
 2 SB[1 + w, 1 + w, 1 + ws, 1 + ws, ws] - 
 4 SB[1 + w, 1 + w, 1 + ws, 1 + ws, 1 + ws] + 
 3/8 SB[1 + w, ws, w, w, 1 + w] - 3/4 SB[1 + w, ws, w, w, ws] + 
 1/2 SB[1 + w, ws, w, w, 1 + ws] + 3/4 SB[1 + w, ws, w, 1 + w, w] - 
 7/8 SB[1 + w, ws, w, 1 + w, 1 + w] + 1/2 SB[1 + w, ws, w, 1 + w, ws] - 
 SB[1 + w, ws, w, 1 + w, 1 + ws] - 3/4 SB[1 + w, ws, w, ws, w] + 
 1/2 SB[1 + w, ws, w, ws, 1 + w] + 3/8 SB[1 + w, ws, w, ws, 1 + ws] + 
 1/2 SB[1 + w, ws, w, 1 + ws, w] - SB[1 + w, ws, w, 1 + ws, 1 + w] + 
 3/4 SB[1 + w, ws, w, 1 + ws, ws] - 7/8 SB[1 + w, ws, w, 1 + ws, 1 + ws] + 
 7/8 SB[1 + w, ws, 1 + w, w, w] - 11/8 SB[1 + w, ws, 1 + w, w, 1 + w] + 
 7/8 SB[1 + w, ws, 1 + w, w, ws] - 11/8 SB[1 + w, ws, 1 + w, w, 1 + ws] - 
 7/4 SB[1 + w, ws, 1 + w, 1 + w, w] + 2 SB[1 + w, ws, 1 + w, 1 + w, 1 + w] - 
 5/8 SB[1 + w, ws, 1 + w, 1 + w, ws] + 
 2 SB[1 + w, ws, 1 + w, 1 + w, 1 + ws] + 7/8 SB[1 + w, ws, 1 + w, ws, w] - 
 5/8 SB[1 + w, ws, 1 + w, ws, 1 + w] - 1/2 SB[1 + w, ws, 1 + w, ws, 1 + ws] - 
 11/8 SB[1 + w, ws, 1 + w, 1 + ws, w] + 
 2 SB[1 + w, ws, 1 + w, 1 + ws, 1 + w] - 
 7/8 SB[1 + w, ws, 1 + w, 1 + ws, ws] + 
 2 SB[1 + w, ws, 1 + w, 1 + ws, 1 + ws] - 3/4 SB[1 + w, ws, ws, w, w] + 
 1/2 SB[1 + w, ws, ws, w, 1 + w] + 3/8 SB[1 + w, ws, ws, w, 1 + ws] + 
 7/8 SB[1 + w, ws, ws, 1 + w, w] - 5/8 SB[1 + w, ws, ws, 1 + w, 1 + w] - 
 1/2 SB[1 + w, ws, ws, 1 + w, 1 + ws] + 3/8 SB[1 + w, ws, ws, 1 + ws, w] - 
 1/2 SB[1 + w, ws, ws, 1 + ws, 1 + w] + 3/8 SB[1 + w, ws, ws, 1 + ws, ws] - 
 1/2 SB[1 + w, ws, ws, 1 + ws, 1 + ws] + 1/2 SB[1 + w, ws, 1 + ws, w, w] - 
 SB[1 + w, ws, 1 + ws, w, 1 + w] + 3/4 SB[1 + w, ws, 1 + ws, w, ws] - 
 7/8 SB[1 + w, ws, 1 + ws, w, 1 + ws] - 
 11/8 SB[1 + w, ws, 1 + ws, 1 + w, w] + 
 2 SB[1 + w, ws, 1 + ws, 1 + w, 1 + w] - 
 7/8 SB[1 + w, ws, 1 + ws, 1 + w, ws] + 
 2 SB[1 + w, ws, 1 + ws, 1 + w, 1 + ws] + 3/4 SB[1 + w, ws, 1 + ws, ws, w] - 
 7/8 SB[1 + w, ws, 1 + ws, ws, 1 + w] + 1/2 SB[1 + w, ws, 1 + ws, ws, ws] - 
 SB[1 + w, ws, 1 + ws, ws, 1 + ws] - 7/8 SB[1 + w, ws, 1 + ws, 1 + ws, w] + 
 2 SB[1 + w, ws, 1 + ws, 1 + ws, 1 + w] - 
 11/8 SB[1 + w, ws, 1 + ws, 1 + ws, ws] + 
 2 SB[1 + w, ws, 1 + ws, 1 + ws, 1 + ws] - 
 1/2 SB[1 + w, 1 + ws, w, w, 1 + w] + 7/8 SB[1 + w, 1 + ws, w, w, ws] - 
 5/8 SB[1 + w, 1 + ws, w, w, 1 + ws] - 7/8 SB[1 + w, 1 + ws, w, 1 + w, w] + 
 2 SB[1 + w, 1 + ws, w, 1 + w, 1 + w] - 
 11/8 SB[1 + w, 1 + ws, w, 1 + w, ws] + 
 2 SB[1 + w, 1 + ws, w, 1 + w, 1 + ws] + 7/8 SB[1 + w, 1 + ws, w, ws, w] - 
 11/8 SB[1 + w, 1 + ws, w, ws, 1 + w] + 7/8 SB[1 + w, 1 + ws, w, ws, ws] - 
 11/8 SB[1 + w, 1 + ws, w, ws, 1 + ws] - 
 5/8 SB[1 + w, 1 + ws, w, 1 + ws, w] + 
 2 SB[1 + w, 1 + ws, w, 1 + ws, 1 + w] - 
 7/4 SB[1 + w, 1 + ws, w, 1 + ws, ws] + 
 2 SB[1 + w, 1 + ws, w, 1 + ws, 1 + ws] - 
 5/8 SB[1 + w, 1 + ws, 1 + w, w, w] + 2 SB[1 + w, 1 + ws, 1 + w, w, 1 + w] - 
 7/4 SB[1 + w, 1 + ws, 1 + w, w, ws] + 
 2 SB[1 + w, 1 + ws, 1 + w, w, 1 + ws] + 
 2 SB[1 + w, 1 + ws, 1 + w, 1 + w, w] - 
 4 SB[1 + w, 1 + ws, 1 + w, 1 + w, 1 + w] + 
 2 SB[1 + w, 1 + ws, 1 + w, 1 + w, ws] - 
 4 SB[1 + w, 1 + ws, 1 + w, 1 + w, 1 + ws] - 
 7/4 SB[1 + w, 1 + ws, 1 + w, ws, w] + 
 2 SB[1 + w, 1 + ws, 1 + w, ws, 1 + w] - 
 5/8 SB[1 + w, 1 + ws, 1 + w, ws, ws] + 
 2 SB[1 + w, 1 + ws, 1 + w, ws, 1 + ws] + 
 2 SB[1 + w, 1 + ws, 1 + w, 1 + ws, w] - 
 4 SB[1 + w, 1 + ws, 1 + w, 1 + ws, 1 + w] + 
 2 SB[1 + w, 1 + ws, 1 + w, 1 + ws, ws] - 
 4 SB[1 + w, 1 + ws, 1 + w, 1 + ws, 1 + ws] + 
 7/8 SB[1 + w, 1 + ws, ws, w, w] - 11/8 SB[1 + w, 1 + ws, ws, w, 1 + w] + 
 7/8 SB[1 + w, 1 + ws, ws, w, ws] - 11/8 SB[1 + w, 1 + ws, ws, w, 1 + ws] - 
 7/4 SB[1 + w, 1 + ws, ws, 1 + w, w] + 
 2 SB[1 + w, 1 + ws, ws, 1 + w, 1 + w] - 
 5/8 SB[1 + w, 1 + ws, ws, 1 + w, ws] + 
 2 SB[1 + w, 1 + ws, ws, 1 + w, 1 + ws] + 7/8 SB[1 + w, 1 + ws, ws, ws, w] - 
 5/8 SB[1 + w, 1 + ws, ws, ws, 1 + w] - 
 1/2 SB[1 + w, 1 + ws, ws, ws, 1 + ws] - 
 11/8 SB[1 + w, 1 + ws, ws, 1 + ws, w] + 
 2 SB[1 + w, 1 + ws, ws, 1 + ws, 1 + w] - 
 7/8 SB[1 + w, 1 + ws, ws, 1 + ws, ws] + 
 2 SB[1 + w, 1 + ws, ws, 1 + ws, 1 + ws] - 
 5/8 SB[1 + w, 1 + ws, 1 + ws, w, w] + 
 2 SB[1 + w, 1 + ws, 1 + ws, w, 1 + w] - 
 7/4 SB[1 + w, 1 + ws, 1 + ws, w, ws] + 
 2 SB[1 + w, 1 + ws, 1 + ws, w, 1 + ws] + 
 2 SB[1 + w, 1 + ws, 1 + ws, 1 + w, w] - 
 4 SB[1 + w, 1 + ws, 1 + ws, 1 + w, 1 + w] + 
 2 SB[1 + w, 1 + ws, 1 + ws, 1 + w, ws] - 
 4 SB[1 + w, 1 + ws, 1 + ws, 1 + w, 1 + ws] - 
 7/4 SB[1 + w, 1 + ws, 1 + ws, ws, w] + 
 2 SB[1 + w, 1 + ws, 1 + ws, ws, 1 + w] - 
 5/8 SB[1 + w, 1 + ws, 1 + ws, ws, ws] + 
 2 SB[1 + w, 1 + ws, 1 + ws, ws, 1 + ws] + 
 2 SB[1 + w, 1 + ws, 1 + ws, 1 + ws, w] - 
 4 SB[1 + w, 1 + ws, 1 + ws, 1 + ws, 1 + w] + 
 2 SB[1 + w, 1 + ws, 1 + ws, 1 + ws, ws] - 
 4 SB[1 + w, 1 + ws, 1 + ws, 1 + ws, 1 + ws] - 3/4 SB[ws, w, 1 + w, w, w] + 
 1/2 SB[ws, w, 1 + w, w, 1 + w] + 3/8 SB[ws, w, 1 + w, w, 1 + ws] + 
 7/8 SB[ws, w, 1 + w, 1 + w, w] - 5/8 SB[ws, w, 1 + w, 1 + w, 1 + w] - 
 1/2 SB[ws, w, 1 + w, 1 + w, 1 + ws] + 3/8 SB[ws, w, 1 + w, 1 + ws, w] - 
 1/2 SB[ws, w, 1 + w, 1 + ws, 1 + w] + 3/8 SB[ws, w, 1 + w, 1 + ws, ws] - 
 1/2 SB[ws, w, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[ws, w, 1 + ws, 1 + w, w] - 
 1/2 SB[ws, w, 1 + ws, 1 + w, 1 + w] + 3/8 SB[ws, w, 1 + ws, 1 + w, ws] - 
 1/2 SB[ws, w, 1 + ws, 1 + w, 1 + ws] + 3/8 SB[ws, w, 1 + ws, ws, 1 + w] - 
 3/4 SB[ws, w, 1 + ws, ws, ws] + 1/2 SB[ws, w, 1 + ws, ws, 1 + ws] - 
 1/2 SB[ws, w, 1 + ws, 1 + ws, 1 + w] + 7/8 SB[ws, w, 1 + ws, 1 + ws, ws] - 
 5/8 SB[ws, w, 1 + ws, 1 + ws, 1 + ws] + 3/8 SB[ws, 1 + w, w, w, 1 + w] - 
 3/4 SB[ws, 1 + w, w, w, ws] + 1/2 SB[ws, 1 + w, w, w, 1 + ws] + 
 3/4 SB[ws, 1 + w, w, 1 + w, w] - 7/8 SB[ws, 1 + w, w, 1 + w, 1 + w] + 
 1/2 SB[ws, 1 + w, w, 1 + w, ws] - SB[ws, 1 + w, w, 1 + w, 1 + ws] - 
 3/4 SB[ws, 1 + w, w, ws, w] + 1/2 SB[ws, 1 + w, w, ws, 1 + w] + 
 3/8 SB[ws, 1 + w, w, ws, 1 + ws] + 1/2 SB[ws, 1 + w, w, 1 + ws, w] - 
 SB[ws, 1 + w, w, 1 + ws, 1 + w] + 3/4 SB[ws, 1 + w, w, 1 + ws, ws] - 
 7/8 SB[ws, 1 + w, w, 1 + ws, 1 + ws] + 7/8 SB[ws, 1 + w, 1 + w, w, w] - 
 11/8 SB[ws, 1 + w, 1 + w, w, 1 + w] + 7/8 SB[ws, 1 + w, 1 + w, w, ws] - 
 11/8 SB[ws, 1 + w, 1 + w, w, 1 + ws] - 7/4 SB[ws, 1 + w, 1 + w, 1 + w, w] + 
 2 SB[ws, 1 + w, 1 + w, 1 + w, 1 + w] - 5/8 SB[ws, 1 + w, 1 + w, 1 + w, ws] + 
 2 SB[ws, 1 + w, 1 + w, 1 + w, 1 + ws] + 7/8 SB[ws, 1 + w, 1 + w, ws, w] - 
 5/8 SB[ws, 1 + w, 1 + w, ws, 1 + w] - 1/2 SB[ws, 1 + w, 1 + w, ws, 1 + ws] - 
 11/8 SB[ws, 1 + w, 1 + w, 1 + ws, w] + 
 2 SB[ws, 1 + w, 1 + w, 1 + ws, 1 + w] - 
 7/8 SB[ws, 1 + w, 1 + w, 1 + ws, ws] + 
 2 SB[ws, 1 + w, 1 + w, 1 + ws, 1 + ws] - 3/4 SB[ws, 1 + w, ws, w, w] + 
 1/2 SB[ws, 1 + w, ws, w, 1 + w] + 3/8 SB[ws, 1 + w, ws, w, 1 + ws] + 
 7/8 SB[ws, 1 + w, ws, 1 + w, w] - 5/8 SB[ws, 1 + w, ws, 1 + w, 1 + w] - 
 1/2 SB[ws, 1 + w, ws, 1 + w, 1 + ws] + 3/8 SB[ws, 1 + w, ws, 1 + ws, w] - 
 1/2 SB[ws, 1 + w, ws, 1 + ws, 1 + w] + 3/8 SB[ws, 1 + w, ws, 1 + ws, ws] - 
 1/2 SB[ws, 1 + w, ws, 1 + ws, 1 + ws] + 1/2 SB[ws, 1 + w, 1 + ws, w, w] - 
 SB[ws, 1 + w, 1 + ws, w, 1 + w] + 3/4 SB[ws, 1 + w, 1 + ws, w, ws] - 
 7/8 SB[ws, 1 + w, 1 + ws, w, 1 + ws] - 
 11/8 SB[ws, 1 + w, 1 + ws, 1 + w, w] + 
 2 SB[ws, 1 + w, 1 + ws, 1 + w, 1 + w] - 
 7/8 SB[ws, 1 + w, 1 + ws, 1 + w, ws] + 
 2 SB[ws, 1 + w, 1 + ws, 1 + w, 1 + ws] + 3/4 SB[ws, 1 + w, 1 + ws, ws, w] - 
 7/8 SB[ws, 1 + w, 1 + ws, ws, 1 + w] + 1/2 SB[ws, 1 + w, 1 + ws, ws, ws] - 
 SB[ws, 1 + w, 1 + ws, ws, 1 + ws] - 7/8 SB[ws, 1 + w, 1 + ws, 1 + ws, w] + 
 2 SB[ws, 1 + w, 1 + ws, 1 + ws, 1 + w] - 
 11/8 SB[ws, 1 + w, 1 + ws, 1 + ws, ws] + 
 2 SB[ws, 1 + w, 1 + ws, 1 + ws, 1 + ws] - 3/4 SB[ws, ws, 1 + w, w, w] + 
 1/2 SB[ws, ws, 1 + w, w, 1 + w] + 3/8 SB[ws, ws, 1 + w, w, 1 + ws] + 
 7/8 SB[ws, ws, 1 + w, 1 + w, w] - 5/8 SB[ws, ws, 1 + w, 1 + w, 1 + w] - 
 1/2 SB[ws, ws, 1 + w, 1 + w, 1 + ws] + 3/8 SB[ws, ws, 1 + w, 1 + ws, w] - 
 1/2 SB[ws, ws, 1 + w, 1 + ws, 1 + w] + 3/8 SB[ws, ws, 1 + w, 1 + ws, ws] - 
 1/2 SB[ws, ws, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[ws, ws, 1 + ws, 1 + w, w] - 
 1/2 SB[ws, ws, 1 + ws, 1 + w, 1 + w] + 3/8 SB[ws, ws, 1 + ws, 1 + w, ws] - 
 1/2 SB[ws, ws, 1 + ws, 1 + w, 1 + ws] + 3/8 SB[ws, ws, 1 + ws, ws, 1 + w] - 
 3/4 SB[ws, ws, 1 + ws, ws, ws] + 1/2 SB[ws, ws, 1 + ws, ws, 1 + ws] - 
 1/2 SB[ws, ws, 1 + ws, 1 + ws, 1 + w] + 7/8 SB[ws, ws, 1 + ws, 1 + ws, ws] - 
 5/8 SB[ws, ws, 1 + ws, 1 + ws, 1 + ws] + 3/8 SB[ws, 1 + ws, w, 1 + w, w] - 
 1/2 SB[ws, 1 + ws, w, 1 + w, 1 + w] + 3/8 SB[ws, 1 + ws, w, 1 + w, ws] - 
 1/2 SB[ws, 1 + ws, w, 1 + w, 1 + ws] + 3/8 SB[ws, 1 + ws, w, ws, 1 + w] - 
 3/4 SB[ws, 1 + ws, w, ws, ws] + 1/2 SB[ws, 1 + ws, w, ws, 1 + ws] - 
 1/2 SB[ws, 1 + ws, w, 1 + ws, 1 + w] + 7/8 SB[ws, 1 + ws, w, 1 + ws, ws] - 
 5/8 SB[ws, 1 + ws, w, 1 + ws, 1 + ws] + 1/2 SB[ws, 1 + ws, 1 + w, w, w] - 
 SB[ws, 1 + ws, 1 + w, w, 1 + w] + 3/4 SB[ws, 1 + ws, 1 + w, w, ws] - 
 7/8 SB[ws, 1 + ws, 1 + w, w, 1 + ws] - 
 11/8 SB[ws, 1 + ws, 1 + w, 1 + w, w] + 
 2 SB[ws, 1 + ws, 1 + w, 1 + w, 1 + w] - 
 7/8 SB[ws, 1 + ws, 1 + w, 1 + w, ws] + 
 2 SB[ws, 1 + ws, 1 + w, 1 + w, 1 + ws] + 3/4 SB[ws, 1 + ws, 1 + w, ws, w] - 
 7/8 SB[ws, 1 + ws, 1 + w, ws, 1 + w] + 1/2 SB[ws, 1 + ws, 1 + w, ws, ws] - 
 SB[ws, 1 + ws, 1 + w, ws, 1 + ws] - 7/8 SB[ws, 1 + ws, 1 + w, 1 + ws, w] + 
 2 SB[ws, 1 + ws, 1 + w, 1 + ws, 1 + w] - 
 11/8 SB[ws, 1 + ws, 1 + w, 1 + ws, ws] + 
 2 SB[ws, 1 + ws, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[ws, 1 + ws, ws, w, 1 + w] - 
 3/4 SB[ws, 1 + ws, ws, w, ws] + 1/2 SB[ws, 1 + ws, ws, w, 1 + ws] + 
 3/4 SB[ws, 1 + ws, ws, 1 + w, w] - 7/8 SB[ws, 1 + ws, ws, 1 + w, 1 + w] + 
 1/2 SB[ws, 1 + ws, ws, 1 + w, ws] - SB[ws, 1 + ws, ws, 1 + w, 1 + ws] - 
 3/4 SB[ws, 1 + ws, ws, ws, w] + 1/2 SB[ws, 1 + ws, ws, ws, 1 + w] + 
 3/8 SB[ws, 1 + ws, ws, ws, 1 + ws] + 1/2 SB[ws, 1 + ws, ws, 1 + ws, w] - 
 SB[ws, 1 + ws, ws, 1 + ws, 1 + w] + 3/4 SB[ws, 1 + ws, ws, 1 + ws, ws] - 
 7/8 SB[ws, 1 + ws, ws, 1 + ws, 1 + ws] - 
 1/2 SB[ws, 1 + ws, 1 + ws, w, 1 + w] + 7/8 SB[ws, 1 + ws, 1 + ws, w, ws] - 
 5/8 SB[ws, 1 + ws, 1 + ws, w, 1 + ws] - 
 7/8 SB[ws, 1 + ws, 1 + ws, 1 + w, w] + 
 2 SB[ws, 1 + ws, 1 + ws, 1 + w, 1 + w] - 
 11/8 SB[ws, 1 + ws, 1 + ws, 1 + w, ws] + 
 2 SB[ws, 1 + ws, 1 + ws, 1 + w, 1 + ws] + 
 7/8 SB[ws, 1 + ws, 1 + ws, ws, w] - 11/8 SB[ws, 1 + ws, 1 + ws, ws, 1 + w] + 
 7/8 SB[ws, 1 + ws, 1 + ws, ws, ws] - 
 11/8 SB[ws, 1 + ws, 1 + ws, ws, 1 + ws] - 
 5/8 SB[ws, 1 + ws, 1 + ws, 1 + ws, w] + 
 2 SB[ws, 1 + ws, 1 + ws, 1 + ws, 1 + w] - 
 7/4 SB[ws, 1 + ws, 1 + ws, 1 + ws, ws] + 
 2 SB[ws, 1 + ws, 1 + ws, 1 + ws, 1 + ws] + 3/8 SB[1 + ws, w, w, 1 + w, w] - 
 1/2 SB[1 + ws, w, w, 1 + w, 1 + w] + 3/8 SB[1 + ws, w, w, 1 + w, ws] - 
 1/2 SB[1 + ws, w, w, 1 + w, 1 + ws] + 3/8 SB[1 + ws, w, w, ws, 1 + w] - 
 3/4 SB[1 + ws, w, w, ws, ws] + 1/2 SB[1 + ws, w, w, ws, 1 + ws] - 
 1/2 SB[1 + ws, w, w, 1 + ws, 1 + w] + 7/8 SB[1 + ws, w, w, 1 + ws, ws] - 
 5/8 SB[1 + ws, w, w, 1 + ws, 1 + ws] + 1/2 SB[1 + ws, w, 1 + w, w, w] - 
 SB[1 + ws, w, 1 + w, w, 1 + w] + 3/4 SB[1 + ws, w, 1 + w, w, ws] - 
 7/8 SB[1 + ws, w, 1 + w, w, 1 + ws] - 11/8 SB[1 + ws, w, 1 + w, 1 + w, w] + 
 2 SB[1 + ws, w, 1 + w, 1 + w, 1 + w] - 7/8 SB[1 + ws, w, 1 + w, 1 + w, ws] + 
 2 SB[1 + ws, w, 1 + w, 1 + w, 1 + ws] + 3/4 SB[1 + ws, w, 1 + w, ws, w] - 
 7/8 SB[1 + ws, w, 1 + w, ws, 1 + w] + 1/2 SB[1 + ws, w, 1 + w, ws, ws] - 
 SB[1 + ws, w, 1 + w, ws, 1 + ws] - 7/8 SB[1 + ws, w, 1 + w, 1 + ws, w] + 
 2 SB[1 + ws, w, 1 + w, 1 + ws, 1 + w] - 
 11/8 SB[1 + ws, w, 1 + w, 1 + ws, ws] + 
 2 SB[1 + ws, w, 1 + w, 1 + ws, 1 + ws] + 3/8 SB[1 + ws, w, ws, w, 1 + w] - 
 3/4 SB[1 + ws, w, ws, w, ws] + 1/2 SB[1 + ws, w, ws, w, 1 + ws] + 
 3/4 SB[1 + ws, w, ws, 1 + w, w] - 7/8 SB[1 + ws, w, ws, 1 + w, 1 + w] + 
 1/2 SB[1 + ws, w, ws, 1 + w, ws] - SB[1 + ws, w, ws, 1 + w, 1 + ws] - 
 3/4 SB[1 + ws, w, ws, ws, w] + 1/2 SB[1 + ws, w, ws, ws, 1 + w] + 
 3/8 SB[1 + ws, w, ws, ws, 1 + ws] + 1/2 SB[1 + ws, w, ws, 1 + ws, w] - 
 SB[1 + ws, w, ws, 1 + ws, 1 + w] + 3/4 SB[1 + ws, w, ws, 1 + ws, ws] - 
 7/8 SB[1 + ws, w, ws, 1 + ws, 1 + ws] - 
 1/2 SB[1 + ws, w, 1 + ws, w, 1 + w] + 7/8 SB[1 + ws, w, 1 + ws, w, ws] - 
 5/8 SB[1 + ws, w, 1 + ws, w, 1 + ws] - 7/8 SB[1 + ws, w, 1 + ws, 1 + w, w] + 
 2 SB[1 + ws, w, 1 + ws, 1 + w, 1 + w] - 
 11/8 SB[1 + ws, w, 1 + ws, 1 + w, ws] + 
 2 SB[1 + ws, w, 1 + ws, 1 + w, 1 + ws] + 7/8 SB[1 + ws, w, 1 + ws, ws, w] - 
 11/8 SB[1 + ws, w, 1 + ws, ws, 1 + w] + 7/8 SB[1 + ws, w, 1 + ws, ws, ws] - 
 11/8 SB[1 + ws, w, 1 + ws, ws, 1 + ws] - 
 5/8 SB[1 + ws, w, 1 + ws, 1 + ws, w] + 
 2 SB[1 + ws, w, 1 + ws, 1 + ws, 1 + w] - 
 7/4 SB[1 + ws, w, 1 + ws, 1 + ws, ws] + 
 2 SB[1 + ws, w, 1 + ws, 1 + ws, 1 + ws] - 
 1/2 SB[1 + ws, 1 + w, w, w, 1 + w] + 7/8 SB[1 + ws, 1 + w, w, w, ws] - 
 5/8 SB[1 + ws, 1 + w, w, w, 1 + ws] - 7/8 SB[1 + ws, 1 + w, w, 1 + w, w] + 
 2 SB[1 + ws, 1 + w, w, 1 + w, 1 + w] - 
 11/8 SB[1 + ws, 1 + w, w, 1 + w, ws] + 
 2 SB[1 + ws, 1 + w, w, 1 + w, 1 + ws] + 7/8 SB[1 + ws, 1 + w, w, ws, w] - 
 11/8 SB[1 + ws, 1 + w, w, ws, 1 + w] + 7/8 SB[1 + ws, 1 + w, w, ws, ws] - 
 11/8 SB[1 + ws, 1 + w, w, ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + w, w, 1 + ws, w] + 
 2 SB[1 + ws, 1 + w, w, 1 + ws, 1 + w] - 
 7/4 SB[1 + ws, 1 + w, w, 1 + ws, ws] + 
 2 SB[1 + ws, 1 + w, w, 1 + ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + w, 1 + w, w, w] + 2 SB[1 + ws, 1 + w, 1 + w, w, 1 + w] - 
 7/4 SB[1 + ws, 1 + w, 1 + w, w, ws] + 
 2 SB[1 + ws, 1 + w, 1 + w, w, 1 + ws] + 
 2 SB[1 + ws, 1 + w, 1 + w, 1 + w, w] - 
 4 SB[1 + ws, 1 + w, 1 + w, 1 + w, 1 + w] + 
 2 SB[1 + ws, 1 + w, 1 + w, 1 + w, ws] - 
 4 SB[1 + ws, 1 + w, 1 + w, 1 + w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + w, 1 + w, ws, w] + 
 2 SB[1 + ws, 1 + w, 1 + w, ws, 1 + w] - 
 5/8 SB[1 + ws, 1 + w, 1 + w, ws, ws] + 
 2 SB[1 + ws, 1 + w, 1 + w, ws, 1 + ws] + 
 2 SB[1 + ws, 1 + w, 1 + w, 1 + ws, w] - 
 4 SB[1 + ws, 1 + w, 1 + w, 1 + ws, 1 + w] + 
 2 SB[1 + ws, 1 + w, 1 + w, 1 + ws, ws] - 
 4 SB[1 + ws, 1 + w, 1 + w, 1 + ws, 1 + ws] + 
 7/8 SB[1 + ws, 1 + w, ws, w, w] - 11/8 SB[1 + ws, 1 + w, ws, w, 1 + w] + 
 7/8 SB[1 + ws, 1 + w, ws, w, ws] - 11/8 SB[1 + ws, 1 + w, ws, w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + w, ws, 1 + w, w] + 
 2 SB[1 + ws, 1 + w, ws, 1 + w, 1 + w] - 
 5/8 SB[1 + ws, 1 + w, ws, 1 + w, ws] + 
 2 SB[1 + ws, 1 + w, ws, 1 + w, 1 + ws] + 7/8 SB[1 + ws, 1 + w, ws, ws, w] - 
 5/8 SB[1 + ws, 1 + w, ws, ws, 1 + w] - 
 1/2 SB[1 + ws, 1 + w, ws, ws, 1 + ws] - 
 11/8 SB[1 + ws, 1 + w, ws, 1 + ws, w] + 
 2 SB[1 + ws, 1 + w, ws, 1 + ws, 1 + w] - 
 7/8 SB[1 + ws, 1 + w, ws, 1 + ws, ws] + 
 2 SB[1 + ws, 1 + w, ws, 1 + ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + w, 1 + ws, w, w] + 
 2 SB[1 + ws, 1 + w, 1 + ws, w, 1 + w] - 
 7/4 SB[1 + ws, 1 + w, 1 + ws, w, ws] + 
 2 SB[1 + ws, 1 + w, 1 + ws, w, 1 + ws] + 
 2 SB[1 + ws, 1 + w, 1 + ws, 1 + w, w] - 
 4 SB[1 + ws, 1 + w, 1 + ws, 1 + w, 1 + w] + 
 2 SB[1 + ws, 1 + w, 1 + ws, 1 + w, ws] - 
 4 SB[1 + ws, 1 + w, 1 + ws, 1 + w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + w, 1 + ws, ws, w] + 
 2 SB[1 + ws, 1 + w, 1 + ws, ws, 1 + w] - 
 5/8 SB[1 + ws, 1 + w, 1 + ws, ws, ws] + 
 2 SB[1 + ws, 1 + w, 1 + ws, ws, 1 + ws] + 
 2 SB[1 + ws, 1 + w, 1 + ws, 1 + ws, w] - 
 4 SB[1 + ws, 1 + w, 1 + ws, 1 + ws, 1 + w] + 
 2 SB[1 + ws, 1 + w, 1 + ws, 1 + ws, ws] - 
 4 SB[1 + ws, 1 + w, 1 + ws, 1 + ws, 1 + ws] + 
 3/8 SB[1 + ws, ws, w, w, 1 + w] - 3/4 SB[1 + ws, ws, w, w, ws] + 
 1/2 SB[1 + ws, ws, w, w, 1 + ws] + 3/4 SB[1 + ws, ws, w, 1 + w, w] - 
 7/8 SB[1 + ws, ws, w, 1 + w, 1 + w] + 1/2 SB[1 + ws, ws, w, 1 + w, ws] - 
 SB[1 + ws, ws, w, 1 + w, 1 + ws] - 3/4 SB[1 + ws, ws, w, ws, w] + 
 1/2 SB[1 + ws, ws, w, ws, 1 + w] + 3/8 SB[1 + ws, ws, w, ws, 1 + ws] + 
 1/2 SB[1 + ws, ws, w, 1 + ws, w] - SB[1 + ws, ws, w, 1 + ws, 1 + w] + 
 3/4 SB[1 + ws, ws, w, 1 + ws, ws] - 7/8 SB[1 + ws, ws, w, 1 + ws, 1 + ws] + 
 7/8 SB[1 + ws, ws, 1 + w, w, w] - 11/8 SB[1 + ws, ws, 1 + w, w, 1 + w] + 
 7/8 SB[1 + ws, ws, 1 + w, w, ws] - 11/8 SB[1 + ws, ws, 1 + w, w, 1 + ws] - 
 7/4 SB[1 + ws, ws, 1 + w, 1 + w, w] + 
 2 SB[1 + ws, ws, 1 + w, 1 + w, 1 + w] - 
 5/8 SB[1 + ws, ws, 1 + w, 1 + w, ws] + 
 2 SB[1 + ws, ws, 1 + w, 1 + w, 1 + ws] + 7/8 SB[1 + ws, ws, 1 + w, ws, w] - 
 5/8 SB[1 + ws, ws, 1 + w, ws, 1 + w] - 
 1/2 SB[1 + ws, ws, 1 + w, ws, 1 + ws] - 
 11/8 SB[1 + ws, ws, 1 + w, 1 + ws, w] + 
 2 SB[1 + ws, ws, 1 + w, 1 + ws, 1 + w] - 
 7/8 SB[1 + ws, ws, 1 + w, 1 + ws, ws] + 
 2 SB[1 + ws, ws, 1 + w, 1 + ws, 1 + ws] - 3/4 SB[1 + ws, ws, ws, w, w] + 
 1/2 SB[1 + ws, ws, ws, w, 1 + w] + 3/8 SB[1 + ws, ws, ws, w, 1 + ws] + 
 7/8 SB[1 + ws, ws, ws, 1 + w, w] - 5/8 SB[1 + ws, ws, ws, 1 + w, 1 + w] - 
 1/2 SB[1 + ws, ws, ws, 1 + w, 1 + ws] + 3/8 SB[1 + ws, ws, ws, 1 + ws, w] - 
 1/2 SB[1 + ws, ws, ws, 1 + ws, 1 + w] + 3/8 SB[1 + ws, ws, ws, 1 + ws, ws] - 
 1/2 SB[1 + ws, ws, ws, 1 + ws, 1 + ws] + 1/2 SB[1 + ws, ws, 1 + ws, w, w] - 
 SB[1 + ws, ws, 1 + ws, w, 1 + w] + 3/4 SB[1 + ws, ws, 1 + ws, w, ws] - 
 7/8 SB[1 + ws, ws, 1 + ws, w, 1 + ws] - 
 11/8 SB[1 + ws, ws, 1 + ws, 1 + w, w] + 
 2 SB[1 + ws, ws, 1 + ws, 1 + w, 1 + w] - 
 7/8 SB[1 + ws, ws, 1 + ws, 1 + w, ws] + 
 2 SB[1 + ws, ws, 1 + ws, 1 + w, 1 + ws] + 
 3/4 SB[1 + ws, ws, 1 + ws, ws, w] - 7/8 SB[1 + ws, ws, 1 + ws, ws, 1 + w] + 
 1/2 SB[1 + ws, ws, 1 + ws, ws, ws] - SB[1 + ws, ws, 1 + ws, ws, 1 + ws] - 
 7/8 SB[1 + ws, ws, 1 + ws, 1 + ws, w] + 
 2 SB[1 + ws, ws, 1 + ws, 1 + ws, 1 + w] - 
 11/8 SB[1 + ws, ws, 1 + ws, 1 + ws, ws] + 
 2 SB[1 + ws, ws, 1 + ws, 1 + ws, 1 + ws] - 
 1/2 SB[1 + ws, 1 + ws, w, w, 1 + w] + 7/8 SB[1 + ws, 1 + ws, w, w, ws] - 
 5/8 SB[1 + ws, 1 + ws, w, w, 1 + ws] - 7/8 SB[1 + ws, 1 + ws, w, 1 + w, w] + 
 2 SB[1 + ws, 1 + ws, w, 1 + w, 1 + w] - 
 11/8 SB[1 + ws, 1 + ws, w, 1 + w, ws] + 
 2 SB[1 + ws, 1 + ws, w, 1 + w, 1 + ws] + 7/8 SB[1 + ws, 1 + ws, w, ws, w] - 
 11/8 SB[1 + ws, 1 + ws, w, ws, 1 + w] + 7/8 SB[1 + ws, 1 + ws, w, ws, ws] - 
 11/8 SB[1 + ws, 1 + ws, w, ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + ws, w, 1 + ws, w] + 
 2 SB[1 + ws, 1 + ws, w, 1 + ws, 1 + w] - 
 7/4 SB[1 + ws, 1 + ws, w, 1 + ws, ws] + 
 2 SB[1 + ws, 1 + ws, w, 1 + ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + ws, 1 + w, w, w] + 
 2 SB[1 + ws, 1 + ws, 1 + w, w, 1 + w] - 
 7/4 SB[1 + ws, 1 + ws, 1 + w, w, ws] + 
 2 SB[1 + ws, 1 + ws, 1 + w, w, 1 + ws] + 
 2 SB[1 + ws, 1 + ws, 1 + w, 1 + w, w] - 
 4 SB[1 + ws, 1 + ws, 1 + w, 1 + w, 1 + w] + 
 2 SB[1 + ws, 1 + ws, 1 + w, 1 + w, ws] - 
 4 SB[1 + ws, 1 + ws, 1 + w, 1 + w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + ws, 1 + w, ws, w] + 
 2 SB[1 + ws, 1 + ws, 1 + w, ws, 1 + w] - 
 5/8 SB[1 + ws, 1 + ws, 1 + w, ws, ws] + 
 2 SB[1 + ws, 1 + ws, 1 + w, ws, 1 + ws] + 
 2 SB[1 + ws, 1 + ws, 1 + w, 1 + ws, w] - 
 4 SB[1 + ws, 1 + ws, 1 + w, 1 + ws, 1 + w] + 
 2 SB[1 + ws, 1 + ws, 1 + w, 1 + ws, ws] - 
 4 SB[1 + ws, 1 + ws, 1 + w, 1 + ws, 1 + ws] + 
 7/8 SB[1 + ws, 1 + ws, ws, w, w] - 11/8 SB[1 + ws, 1 + ws, ws, w, 1 + w] + 
 7/8 SB[1 + ws, 1 + ws, ws, w, ws] - 11/8 SB[1 + ws, 1 + ws, ws, w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + ws, ws, 1 + w, w] + 
 2 SB[1 + ws, 1 + ws, ws, 1 + w, 1 + w] - 
 5/8 SB[1 + ws, 1 + ws, ws, 1 + w, ws] + 
 2 SB[1 + ws, 1 + ws, ws, 1 + w, 1 + ws] + 
 7/8 SB[1 + ws, 1 + ws, ws, ws, w] - 5/8 SB[1 + ws, 1 + ws, ws, ws, 1 + w] - 
 1/2 SB[1 + ws, 1 + ws, ws, ws, 1 + ws] - 
 11/8 SB[1 + ws, 1 + ws, ws, 1 + ws, w] + 
 2 SB[1 + ws, 1 + ws, ws, 1 + ws, 1 + w] - 
 7/8 SB[1 + ws, 1 + ws, ws, 1 + ws, ws] + 
 2 SB[1 + ws, 1 + ws, ws, 1 + ws, 1 + ws] - 
 5/8 SB[1 + ws, 1 + ws, 1 + ws, w, w] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, w, 1 + w] - 
 7/4 SB[1 + ws, 1 + ws, 1 + ws, w, ws] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, w, 1 + ws] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, 1 + w, w] - 
 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + w, 1 + w] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, 1 + w, ws] - 
 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + w, 1 + ws] - 
 7/4 SB[1 + ws, 1 + ws, 1 + ws, ws, w] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, ws, 1 + w] - 
 5/8 SB[1 + ws, 1 + ws, 1 + ws, ws, ws] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, ws, 1 + ws] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws, w] - 
 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws, 1 + w] + 
 2 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws, ws] - 
 4 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws, 1 + ws]

S(h (3)_0) in (x,y) variables:

-(1/32) SB[x, x, y, x] - 1/16 SB[x, x, y, y] + 
 1/32 SB[x, x, yw, yv] + 1/16 SB[x, x, yw, yw] - 
 3/64 SB[x, y, x, x] - 3/32 SB[x, y, x, y] - 3/32 SB[x, y, y, x] - 
 3/64 SB[x, y, y, y] + 1/64 SB[x, y, yv, yv] + 
 1/32 SB[x, y, yv, yw] + 1/32 SB[x, y, yw, yv] + 
 1/64 SB[x, y, yw, yw] + 1/64 SB[x, yw, x, yv] + 
 1/32 SB[x, yw, x, yw] + 1/32 SB[x, yw, y, yv] + 
 1/64 SB[x, yw, y, yw] + 1/64 SB[x, yw, yv, x] + 
 1/32 SB[x, yw, yv, y] + 1/32 SB[x, yw, yw, x] + 
 1/64 SB[x, yw, yw, y] - 3/64 SB[y, x, x, x] - 3/32 SB[y, x, x, y] - 
 3/32 SB[y, x, y, x] - 3/64 SB[y, x, y, y] + 1/64 SB[y, x, yv, yv] + 
 1/32 SB[y, x, yv, yw] + 1/32 SB[y, x, yw, yv] + 
 1/64 SB[y, x, yw, yw] - 1/16 SB[y, y, x, x] - 1/32 SB[y, y, x, y] + 
 1/16 SB[y, y, yv, yv] + 1/32 SB[y, y, yv, yw] + 
 1/64 SB[y, yv, x, yv] + 1/32 SB[y, yv, x, yw] + 
 1/32 SB[y, yv, y, yv] + 1/64 SB[y, yv, y, yw] + 
 1/64 SB[y, yv, yv, x] + 1/32 SB[y, yv, yv, y] + 
 1/32 SB[y, yv, yw, x] + 1/64 SB[y, yv, yw, y]

S(h (3)_0) in (w,ws) variables:

1/16 SB[w, w, 1 + w, w] - 1/16 SB[w, w, 1 + w, 1 + w] - 
 1/8 SB[w, w, 1 + w, 1 + ws] - 1/8 SB[w, w, 1 + ws, 1 + w] + 
 1/16 SB[w, w, 1 + ws, ws] - 1/16 SB[w, w, 1 + ws, 1 + ws] + 
 1/16 SB[w, 1 + w, w, w] - 3/16 SB[w, 1 + w, w, 1 + w] + 
 1/16 SB[w, 1 + w, w, ws] - 3/16 SB[w, 1 + w, w, 1 + ws] - 
 1/4 SB[w, 1 + w, 1 + w, w] + 3/8 SB[w, 1 + w, 1 + w, 1 + w] - 
 1/16 SB[w, 1 + w, 1 + w, ws] + 3/8 SB[w, 1 + w, 1 + w, 1 + ws] + 
 1/16 SB[w, 1 + w, ws, w] - 1/16 SB[w, 1 + w, ws, 1 + w] - 
 1/8 SB[w, 1 + w, ws, 1 + ws] - 3/16 SB[w, 1 + w, 1 + ws, w] + 
 3/8 SB[w, 1 + w, 1 + ws, 1 + w] - 3/16 SB[w, 1 + w, 1 + ws, ws] + 
 3/8 SB[w, 1 + w, 1 + ws, 1 + ws] + 1/16 SB[w, ws, 1 + w, w] - 
 1/16 SB[w, ws, 1 + w, 1 + w] - 1/8 SB[w, ws, 1 + w, 1 + ws] - 
 1/8 SB[w, ws, 1 + ws, 1 + w] + 1/16 SB[w, ws, 1 + ws, ws] - 
 1/16 SB[w, ws, 1 + ws, 1 + ws] - 1/8 SB[w, 1 + ws, w, 1 + w] + 
 1/16 SB[w, 1 + ws, w, ws] - 1/16 SB[w, 1 + ws, w, 1 + ws] - 
 3/16 SB[w, 1 + ws, 1 + w, w] + 3/8 SB[w, 1 + ws, 1 + w, 1 + w] - 
 3/16 SB[w, 1 + ws, 1 + w, ws] + 3/8 SB[w, 1 + ws, 1 + w, 1 + ws] + 
 1/16 SB[w, 1 + ws, ws, w] - 3/16 SB[w, 1 + ws, ws, 1 + w] + 
 1/16 SB[w, 1 + ws, ws, ws] - 3/16 SB[w, 1 + ws, ws, 1 + ws] - 
 1/16 SB[w, 1 + ws, 1 + ws, w] + 3/8 SB[w, 1 + ws, 1 + ws, 1 + w] - 
 1/4 SB[w, 1 + ws, 1 + ws, ws] + 3/8 SB[w, 1 + ws, 1 + ws, 1 + ws] - 
 1/8 SB[1 + w, w, w, 1 + w] + 1/16 SB[1 + w, w, w, ws] - 
 1/16 SB[1 + w, w, w, 1 + ws] - 3/16 SB[1 + w, w, 1 + w, w] + 
 3/8 SB[1 + w, w, 1 + w, 1 + w] - 3/16 SB[1 + w, w, 1 + w, ws] + 
 3/8 SB[1 + w, w, 1 + w, 1 + ws] + 1/16 SB[1 + w, w, ws, w] - 
 3/16 SB[1 + w, w, ws, 1 + w] + 1/16 SB[1 + w, w, ws, ws] - 
 3/16 SB[1 + w, w, ws, 1 + ws] - 1/16 SB[1 + w, w, 1 + ws, w] + 
 3/8 SB[1 + w, w, 1 + ws, 1 + w] - 1/4 SB[1 + w, w, 1 + ws, ws] + 
 3/8 SB[1 + w, w, 1 + ws, 1 + ws] - 1/16 SB[1 + w, 1 + w, w, w] + 
 3/8 SB[1 + w, 1 + w, w, 1 + w] - 1/4 SB[1 + w, 1 + w, w, ws] + 
 3/8 SB[1 + w, 1 + w, w, 1 + ws] + 3/8 SB[1 + w, 1 + w, 1 + w, w] - 
 3/4 SB[1 + w, 1 + w, 1 + w, 1 + w] + 
 3/8 SB[1 + w, 1 + w, 1 + w, ws] - 
 3/4 SB[1 + w, 1 + w, 1 + w, 1 + ws] - 1/4 SB[1 + w, 1 + w, ws, w] + 
 3/8 SB[1 + w, 1 + w, ws, 1 + w] - 1/16 SB[1 + w, 1 + w, ws, ws] + 
 3/8 SB[1 + w, 1 + w, ws, 1 + ws] + 3/8 SB[1 + w, 1 + w, 1 + ws, w] - 
 3/4 SB[1 + w, 1 + w, 1 + ws, 1 + w] + 
 3/8 SB[1 + w, 1 + w, 1 + ws, ws] - 
 3/4 SB[1 + w, 1 + w, 1 + ws, 1 + ws] + 1/16 SB[1 + w, ws, w, w] - 
 3/16 SB[1 + w, ws, w, 1 + w] + 1/16 SB[1 + w, ws, w, ws] - 
 3/16 SB[1 + w, ws, w, 1 + ws] - 1/4 SB[1 + w, ws, 1 + w, w] + 
 3/8 SB[1 + w, ws, 1 + w, 1 + w] - 1/16 SB[1 + w, ws, 1 + w, ws] + 
 3/8 SB[1 + w, ws, 1 + w, 1 + ws] + 1/16 SB[1 + w, ws, ws, w] - 
 1/16 SB[1 + w, ws, ws, 1 + w] - 1/8 SB[1 + w, ws, ws, 1 + ws] - 
 3/16 SB[1 + w, ws, 1 + ws, w] + 3/8 SB[1 + w, ws, 1 + ws, 1 + w] - 
 3/16 SB[1 + w, ws, 1 + ws, ws] + 3/8 SB[1 + w, ws, 1 + ws, 1 + ws] - 
 1/16 SB[1 + w, 1 + ws, w, w] + 3/8 SB[1 + w, 1 + ws, w, 1 + w] - 
 1/4 SB[1 + w, 1 + ws, w, ws] + 3/8 SB[1 + w, 1 + ws, w, 1 + ws] + 
 3/8 SB[1 + w, 1 + ws, 1 + w, w] - 
 3/4 SB[1 + w, 1 + ws, 1 + w, 1 + w] + 
 3/8 SB[1 + w, 1 + ws, 1 + w, ws] - 
 3/4 SB[1 + w, 1 + ws, 1 + w, 1 + ws] - 
 1/4 SB[1 + w, 1 + ws, ws, w] + 3/8 SB[1 + w, 1 + ws, ws, 1 + w] - 
 1/16 SB[1 + w, 1 + ws, ws, ws] + 3/8 SB[1 + w, 1 + ws, ws, 1 + ws] + 
 3/8 SB[1 + w, 1 + ws, 1 + ws, w] - 
 3/4 SB[1 + w, 1 + ws, 1 + ws, 1 + w] + 
 3/8 SB[1 + w, 1 + ws, 1 + ws, ws] - 
 3/4 SB[1 + w, 1 + ws, 1 + ws, 1 + ws] + 1/16 SB[ws, w, 1 + w, w] - 
 1/16 SB[ws, w, 1 + w, 1 + w] - 1/8 SB[ws, w, 1 + w, 1 + ws] - 
 1/8 SB[ws, w, 1 + ws, 1 + w] + 1/16 SB[ws, w, 1 + ws, ws] - 
 1/16 SB[ws, w, 1 + ws, 1 + ws] + 1/16 SB[ws, 1 + w, w, w] - 
 3/16 SB[ws, 1 + w, w, 1 + w] + 1/16 SB[ws, 1 + w, w, ws] - 
 3/16 SB[ws, 1 + w, w, 1 + ws] - 1/4 SB[ws, 1 + w, 1 + w, w] + 
 3/8 SB[ws, 1 + w, 1 + w, 1 + w] - 1/16 SB[ws, 1 + w, 1 + w, ws] + 
 3/8 SB[ws, 1 + w, 1 + w, 1 + ws] + 1/16 SB[ws, 1 + w, ws, w] - 
 1/16 SB[ws, 1 + w, ws, 1 + w] - 1/8 SB[ws, 1 + w, ws, 1 + ws] - 
 3/16 SB[ws, 1 + w, 1 + ws, w] + 3/8 SB[ws, 1 + w, 1 + ws, 1 + w] - 
 3/16 SB[ws, 1 + w, 1 + ws, ws] + 3/8 SB[ws, 1 + w, 1 + ws, 1 + ws] + 
 1/16 SB[ws, ws, 1 + w, w] - 1/16 SB[ws, ws, 1 + w, 1 + w] - 
 1/8 SB[ws, ws, 1 + w, 1 + ws] - 1/8 SB[ws, ws, 1 + ws, 1 + w] + 
 1/16 SB[ws, ws, 1 + ws, ws] - 1/16 SB[ws, ws, 1 + ws, 1 + ws] - 
 1/8 SB[ws, 1 + ws, w, 1 + w] + 1/16 SB[ws, 1 + ws, w, ws] - 
 1/16 SB[ws, 1 + ws, w, 1 + ws] - 3/16 SB[ws, 1 + ws, 1 + w, w] + 
 3/8 SB[ws, 1 + ws, 1 + w, 1 + w] - 3/16 SB[ws, 1 + ws, 1 + w, ws] + 
 3/8 SB[ws, 1 + ws, 1 + w, 1 + ws] + 1/16 SB[ws, 1 + ws, ws, w] - 
 3/16 SB[ws, 1 + ws, ws, 1 + w] + 1/16 SB[ws, 1 + ws, ws, ws] - 
 3/16 SB[ws, 1 + ws, ws, 1 + ws] - 1/16 SB[ws, 1 + ws, 1 + ws, w] + 
 3/8 SB[ws, 1 + ws, 1 + ws, 1 + w] - 1/4 SB[ws, 1 + ws, 1 + ws, ws] + 
 3/8 SB[ws, 1 + ws, 1 + ws, 1 + ws] - 1/8 SB[1 + ws, w, w, 1 + w] + 
 1/16 SB[1 + ws, w, w, ws] - 1/16 SB[1 + ws, w, w, 1 + ws] - 
 3/16 SB[1 + ws, w, 1 + w, w] + 3/8 SB[1 + ws, w, 1 + w, 1 + w] - 
 3/16 SB[1 + ws, w, 1 + w, ws] + 3/8 SB[1 + ws, w, 1 + w, 1 + ws] + 
 1/16 SB[1 + ws, w, ws, w] - 3/16 SB[1 + ws, w, ws, 1 + w] + 
 1/16 SB[1 + ws, w, ws, ws] - 3/16 SB[1 + ws, w, ws, 1 + ws] - 
 1/16 SB[1 + ws, w, 1 + ws, w] + 3/8 SB[1 + ws, w, 1 + ws, 1 + w] - 
 1/4 SB[1 + ws, w, 1 + ws, ws] + 3/8 SB[1 + ws, w, 1 + ws, 1 + ws] - 
 1/16 SB[1 + ws, 1 + w, w, w] + 3/8 SB[1 + ws, 1 + w, w, 1 + w] - 
 1/4 SB[1 + ws, 1 + w, w, ws] + 3/8 SB[1 + ws, 1 + w, w, 1 + ws] + 
 3/8 SB[1 + ws, 1 + w, 1 + w, w] - 
 3/4 SB[1 + ws, 1 + w, 1 + w, 1 + w] + 
 3/8 SB[1 + ws, 1 + w, 1 + w, ws] - 
 3/4 SB[1 + ws, 1 + w, 1 + w, 1 + ws] - 
 1/4 SB[1 + ws, 1 + w, ws, w] + 3/8 SB[1 + ws, 1 + w, ws, 1 + w] - 
 1/16 SB[1 + ws, 1 + w, ws, ws] + 3/8 SB[1 + ws, 1 + w, ws, 1 + ws] + 
 3/8 SB[1 + ws, 1 + w, 1 + ws, w] - 
 3/4 SB[1 + ws, 1 + w, 1 + ws, 1 + w] + 
 3/8 SB[1 + ws, 1 + w, 1 + ws, ws] - 
 3/4 SB[1 + ws, 1 + w, 1 + ws, 1 + ws] + 1/16 SB[1 + ws, ws, w, w] - 
 3/16 SB[1 + ws, ws, w, 1 + w] + 1/16 SB[1 + ws, ws, w, ws] - 
 3/16 SB[1 + ws, ws, w, 1 + ws] - 1/4 SB[1 + ws, ws, 1 + w, w] + 
 3/8 SB[1 + ws, ws, 1 + w, 1 + w] - 1/16 SB[1 + ws, ws, 1 + w, ws] + 
 3/8 SB[1 + ws, ws, 1 + w, 1 + ws] + 1/16 SB[1 + ws, ws, ws, w] - 
 1/16 SB[1 + ws, ws, ws, 1 + w] - 1/8 SB[1 + ws, ws, ws, 1 + ws] - 
 3/16 SB[1 + ws, ws, 1 + ws, w] + 3/8 SB[1 + ws, ws, 1 + ws, 1 + w] - 
 3/16 SB[1 + ws, ws, 1 + ws, ws] + 
 3/8 SB[1 + ws, ws, 1 + ws, 1 + ws] - 1/16 SB[1 + ws, 1 + ws, w, w] + 
 3/8 SB[1 + ws, 1 + ws, w, 1 + w] - 1/4 SB[1 + ws, 1 + ws, w, ws] + 
 3/8 SB[1 + ws, 1 + ws, w, 1 + ws] + 
 3/8 SB[1 + ws, 1 + ws, 1 + w, w] - 
 3/4 SB[1 + ws, 1 + ws, 1 + w, 1 + w] + 
 3/8 SB[1 + ws, 1 + ws, 1 + w, ws] - 
 3/4 SB[1 + ws, 1 + ws, 1 + w, 1 + ws] - 
 1/4 SB[1 + ws, 1 + ws, ws, w] + 3/8 SB[1 + ws, 1 + ws, ws, 1 + w] - 
 1/16 SB[1 + ws, 1 + ws, ws, ws] + 
 3/8 SB[1 + ws, 1 + ws, ws, 1 + ws] + 
 3/8 SB[1 + ws, 1 + ws, 1 + ws, w] - 
 3/4 SB[1 + ws, 1 + ws, 1 + ws, 1 + w] + 
 3/8 SB[1 + ws, 1 + ws, 1 + ws, ws] - 
 3/4 SB[1 + ws, 1 + ws, 1 + ws, 1 + ws]



==> anc/Xsymboltext.txt <==
-(3/2) SB[u, 1 - u, 1 - u, 1 - u, 1 - u, u/(1 - u)] - 
 1/16 SB[u, 1 - u, 1 - u, 1 - u, u, v/(1 - v)] - 
 1/16 SB[u, 1 - u, 1 - u, 1 - u, u, w/(1 - w)] - 
 5/16 SB[u, 1 - u, 1 - u, 1 - u, v, v/(1 - v)] + 
 1/16 SB[u, 1 - u, 1 - u, 1 - u, v, w/(1 - w)] + 
 1/16 SB[u, 1 - u, 1 - u, 1 - u, w, v/(1 - v)] - 
 5/16 SB[u, 1 - u, 1 - u, 1 - u, w, w/(1 - w)] + 
 1/8 SB[u, 1 - u, 1 - u, 1 - u, yu, yu] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yu, yv] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yu, yw] + 
 1/8 SB[u, 1 - u, 1 - u, 1 - u, yv, yu] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yv, yv] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yv, yw] + 
 1/8 SB[u, 1 - u, 1 - u, 1 - u, yw, yu] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yw, yv] + 
 3/16 SB[u, 1 - u, 1 - u, 1 - u, yw, yw] + 
 3/16 SB[u, 1 - u, 1 - u, u, 1 - u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - u, w/(1 - w)] + 
 13/16 SB[u, 1 - u, 1 - u, u, u, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, u, u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, u, u, w/(1 - w)] - 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - v, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, u, v, u/(1 - u)] + 
 7/32 SB[u, 1 - u, 1 - u, u, v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, u, 1 - w, w/(1 - w)] + 
 1/32 SB[u, 1 - u, 1 - u, u, w, u/(1 - u)] + 
 7/32 SB[u, 1 - u, 1 - u, u, w, w/(1 - w)] - 
 1/16 SB[u, 1 - u, 1 - u, u, yu, yu] - 
 3/32 SB[u, 1 - u, 1 - u, u, yu, yv] - 
 3/32 SB[u, 1 - u, 1 - u, u, yu, yw] - 
 3/32 SB[u, 1 - u, 1 - u, u, yv, yu] - 
 5/32 SB[u, 1 - u, 1 - u, u, yv, yv] - 
 1/8 SB[u, 1 - u, 1 - u, u, yv, yw] - 
 3/32 SB[u, 1 - u, 1 - u, u, yw, yu] - 
 1/8 SB[u, 1 - u, 1 - u, u, yw, yv] - 
 5/32 SB[u, 1 - u, 1 - u, u, yw, yw] - 
 9/32 SB[u, 1 - u, 1 - u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, v, 1 - u, w/(1 - w)] + 
 7/32 SB[u, 1 - u, 1 - u, v, u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, v, u, w/(1 - w)] - 
 9/32 SB[u, 1 - u, 1 - u, v, 1 - v, u/(1 - u)] - 
 11/32 SB[u, 1 - u, 1 - u, v, 1 - v, v/(1 - v)] + 
 5/32 SB[u, 1 - u, 1 - u, v, v, u/(1 - u)] - 
 3/32 SB[u, 1 - u, 1 - u, v, v, v/(1 - v)] - 
 1/16 SB[u, 1 - u, 1 - u, v, v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, 1 - u, v, 1 - w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, 1 - u, v, 1 - w, w/(1 - w)] + 
 3/32 SB[u, 1 - u, 1 - u, v, w, u/(1 - u)] + 
 1/16 SB[u, 1 - u, 1 - u, v, w, v/(1 - v)] + 
 3/32 SB[u, 1 - u, 1 - u, v, w, w/(1 - w)] - 
 1/32 SB[u, 1 - u, 1 - u, v, yu, yv] + 
 1/32 SB[u, 1 - u, 1 - u, v, yu, yw] + 
 1/32 SB[u, 1 - u, 1 - u, v, yv, yu] + 
 1/32 SB[u, 1 - u, 1 - u, v, yv, yv] + 
 1/16 SB[u, 1 - u, 1 - u, v, yv, yw] - 
 1/32 SB[u, 1 - u, 1 - u, v, yw, yu] - 
 1/16 SB[u, 1 - u, 1 - u, v, yw, yv] - 
 1/32 SB[u, 1 - u, 1 - u, v, yw, yw] + 
 1/32 SB[u, 1 - u, 1 - u, w, 1 - u, v/(1 - v)] - 
 9/32 SB[u, 1 - u, 1 - u, w, 1 - u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, 1 - u, w, u, v/(1 - v)] + 
 7/32 SB[u, 1 - u, 1 - u, w, u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, 1 - u, w, 1 - v, u/(1 - u)] - 
 1/32 SB[u, 1 - u, 1 - u, w, 1 - v, v/(1 - v)] + 
 3/32 SB[u, 1 - u, 1 - u, w, v, u/(1 - u)] + 
 3/32 SB[u, 1 - u, 1 - u, w, v, v/(1 - v)] + 
 1/16 SB[u, 1 - u, 1 - u, w, v, w/(1 - w)] - 
 9/32 SB[u, 1 - u, 1 - u, w, 1 - w, u/(1 - u)] - 
 11/32 SB[u, 1 - u, 1 - u, w, 1 - w, w/(1 - w)] + 
 5/32 SB[u, 1 - u, 1 - u, w, w, u/(1 - u)] - 
 1/16 SB[u, 1 - u, 1 - u, w, w, v/(1 - v)] - 
 3/32 SB[u, 1 - u, 1 - u, w, w, w/(1 - w)] + 
 1/32 SB[u, 1 - u, 1 - u, w, yu, yv] - 
 1/32 SB[u, 1 - u, 1 - u, w, yu, yw] - 
 1/32 SB[u, 1 - u, 1 - u, w, yv, yu] - 
 1/32 SB[u, 1 - u, 1 - u, w, yv, yv] - 
 1/16 SB[u, 1 - u, 1 - u, w, yv, yw] + 
 1/32 SB[u, 1 - u, 1 - u, w, yw, yu] + 
 1/16 SB[u, 1 - u, 1 - u, w, yw, yv] + 
 1/32 SB[u, 1 - u, 1 - u, w, yw, yw] + 
 1/16 SB[u, 1 - u, 1 - u, yu, 1 - u, yu] + 
 3/32 SB[u, 1 - u, 1 - u, yu, 1 - u, yv] + 
 3/32 SB[u, 1 - u, 1 - u, yu, 1 - u, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yu, u, yu] - 
 3/32 SB[u, 1 - u, 1 - u, yu, u, yv] - 
 3/32 SB[u, 1 - u, 1 - u, yu, u, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yu, 1 - v, yu] - 
 1/32 SB[u, 1 - u, 1 - u, yu, 1 - v, yv] - 
 1/16 SB[u, 1 - u, 1 - u, yu, 1 - v, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yu, v, yu] + 
 1/32 SB[u, 1 - u, 1 - u, yu, v, yv] + 
 1/16 SB[u, 1 - u, 1 - u, yu, v, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yu, 1 - w, yu] - 
 1/16 SB[u, 1 - u, 1 - u, yu, 1 - w, yv] - 
 1/32 SB[u, 1 - u, 1 - u, yu, 1 - w, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yu, w, yu] + 
 1/16 SB[u, 1 - u, 1 - u, yu, w, yv] + 
 1/32 SB[u, 1 - u, 1 - u, yu, w, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yu, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yu, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yu, yu, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yu, yv, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yu, yv, v/(1 - v)] + 
 1/16 SB[u, 1 - u, 1 - u, yu, yv, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yu, yw, u/(1 - u)] + 
 1/16 SB[u, 1 - u, 1 - u, yu, yw, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yu, yw, w/(1 - w)] + 
 1/16 SB[u, 1 - u, 1 - u, yv, 1 - u, yu] + 
 3/32 SB[u, 1 - u, 1 - u, yv, 1 - u, yv] + 
 3/32 SB[u, 1 - u, 1 - u, yv, 1 - u, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yv, u, yu] - 
 3/32 SB[u, 1 - u, 1 - u, yv, u, yv] - 
 3/32 SB[u, 1 - u, 1 - u, yv, u, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yv, 1 - v, yu] - 
 1/32 SB[u, 1 - u, 1 - u, yv, 1 - v, yv] - 
 1/16 SB[u, 1 - u, 1 - u, yv, 1 - v, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yv, v, yu] + 
 1/32 SB[u, 1 - u, 1 - u, yv, v, yv] + 
 1/16 SB[u, 1 - u, 1 - u, yv, v, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yv, 1 - w, yu] - 
 1/16 SB[u, 1 - u, 1 - u, yv, 1 - w, yv] - 
 1/32 SB[u, 1 - u, 1 - u, yv, 1 - w, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yv, w, yu] + 
 1/16 SB[u, 1 - u, 1 - u, yv, w, yv] + 
 1/32 SB[u, 1 - u, 1 - u, yv, w, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yv, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yv, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yv, yu, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yv, yv, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yv, yv, v/(1 - v)] + 
 1/16 SB[u, 1 - u, 1 - u, yv, yv, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yv, yw, u/(1 - u)] + 
 1/16 SB[u, 1 - u, 1 - u, yv, yw, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yv, yw, w/(1 - w)] + 
 1/16 SB[u, 1 - u, 1 - u, yw, 1 - u, yu] + 
 3/32 SB[u, 1 - u, 1 - u, yw, 1 - u, yv] + 
 3/32 SB[u, 1 - u, 1 - u, yw, 1 - u, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yw, u, yu] - 
 3/32 SB[u, 1 - u, 1 - u, yw, u, yv] - 
 3/32 SB[u, 1 - u, 1 - u, yw, u, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yw, 1 - v, yu] - 
 1/32 SB[u, 1 - u, 1 - u, yw, 1 - v, yv] - 
 1/16 SB[u, 1 - u, 1 - u, yw, 1 - v, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yw, v, yu] + 
 1/32 SB[u, 1 - u, 1 - u, yw, v, yv] + 
 1/16 SB[u, 1 - u, 1 - u, yw, v, yw] - 
 1/32 SB[u, 1 - u, 1 - u, yw, 1 - w, yu] - 
 1/16 SB[u, 1 - u, 1 - u, yw, 1 - w, yv] - 
 1/32 SB[u, 1 - u, 1 - u, yw, 1 - w, yw] + 
 1/32 SB[u, 1 - u, 1 - u, yw, w, yu] + 
 1/16 SB[u, 1 - u, 1 - u, yw, w, yv] + 
 1/32 SB[u, 1 - u, 1 - u, yw, w, yw] - 
 1/16 SB[u, 1 - u, 1 - u, yw, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yw, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yw, yu, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yw, yv, u/(1 - u)] + 
 1/32 SB[u, 1 - u, 1 - u, yw, yv, v/(1 - v)] + 
 1/16 SB[u, 1 - u, 1 - u, yw, yv, w/(1 - w)] - 
 3/32 SB[u, 1 - u, 1 - u, yw, yw, u/(1 - u)] + 
 1/16 SB[u, 1 - u, 1 - u, yw, yw, v/(1 - v)] + 
 1/32 SB[u, 1 - u, 1 - u, yw, yw, w/(1 - w)] + 
 1/32 SB[u, 1 - u, u, 1 - u, 1 - u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - u, w/(1 - w)] + 
 1/16 SB[u, 1 - u, u, 1 - u, u, u/(1 - u)] - 
 3/64 SB[u, 1 - u, u, 1 - u, u, v/(1 - v)] - 
 3/64 SB[u, 1 - u, u, 1 - u, u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, u, 1 - u, 1 - v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - u, v, u/(1 - u)] + 
 11/64 SB[u, 1 - u, u, 1 - u, v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, u, 1 - u, v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, u, 1 - u, 1 - w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - u, w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, u, 1 - u, w, v/(1 - v)] + 
 11/64 SB[u, 1 - u, u, 1 - u, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - u, yu, yv] - 
 1/64 SB[u, 1 - u, u, 1 - u, yu, yw] - 
 5/64 SB[u, 1 - u, u, 1 - u, yv, yu] - 
 5/64 SB[u, 1 - u, u, 1 - u, yv, yv] - 
 1/16 SB[u, 1 - u, u, 1 - u, yv, yw] - 
 5/64 SB[u, 1 - u, u, 1 - u, yw, yu] - 
 1/16 SB[u, 1 - u, u, 1 - u, yw, yv] - 
 5/64 SB[u, 1 - u, u, 1 - u, yw, yw] + 
 3/32 SB[u, 1 - u, u, u, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, u, 1 - u, w/(1 - w)] + 
 9/32 SB[u, 1 - u, u, u, u, u/(1 - u)] + 
 3/64 SB[u, 1 - u, u, u, u, v/(1 - v)] + 
 3/64 SB[u, 1 - u, u, u, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, u, 1 - v, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, u, 1 - v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, u, u, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, u, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, u, u, v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, u, u, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, u, u, 1 - w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, u, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, u, w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, u, u, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, u, u, w, w/(1 - w)] - 
 3/32 SB[u, 1 - u, u, u, yu, yu] - 5/64 SB[u, 1 - u, u, u, yu, yv] - 
 5/64 SB[u, 1 - u, u, u, yu, yw] - 1/64 SB[u, 1 - u, u, u, yv, yu] - 
 1/64 SB[u, 1 - u, u, u, yv, yv] - 1/32 SB[u, 1 - u, u, u, yv, yw] - 
 1/64 SB[u, 1 - u, u, u, yw, yu] - 1/32 SB[u, 1 - u, u, u, yw, yv] - 
 1/64 SB[u, 1 - u, u, u, yw, yw] - 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, 1 - v, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - v, u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - v, v, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, 1 - v, v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - v, w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, 1 - v, w, w/(1 - w)] - 
 3/64 SB[u, 1 - u, u, 1 - v, yu, yu] - 
 1/64 SB[u, 1 - u, u, 1 - v, yu, yv] - 
 1/64 SB[u, 1 - u, u, 1 - v, yv, yu] + 
 1/64 SB[u, 1 - u, u, 1 - v, yv, yw] + 
 1/64 SB[u, 1 - u, u, 1 - v, yw, yv] + 
 3/64 SB[u, 1 - u, u, 1 - v, yw, yw] + 
 1/64 SB[u, 1 - u, u, v, 1 - u, u/(1 - u)] + 
 13/64 SB[u, 1 - u, u, v, 1 - u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, v, u, u/(1 - u)] - 
 7/64 SB[u, 1 - u, u, v, u, v/(1 - v)] + 
 13/64 SB[u, 1 - u, u, v, 1 - v, u/(1 - u)] + 
 3/8 SB[u, 1 - u, u, v, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, v, 1 - v, w/(1 - w)] - 
 7/64 SB[u, 1 - u, u, v, v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, v, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, v, 1 - w, w/(1 - w)] - 
 3/32 SB[u, 1 - u, u, v, w, u/(1 - u)] - 
 7/64 SB[u, 1 - u, u, v, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, u, v, w, w/(1 - w)] + 
 3/64 SB[u, 1 - u, u, v, yu, yu] + 1/64 SB[u, 1 - u, u, v, yu, yv] + 
 1/64 SB[u, 1 - u, u, v, yv, yu] - 1/64 SB[u, 1 - u, u, v, yv, yw] + 
 3/32 SB[u, 1 - u, u, v, yw, yu] + 5/64 SB[u, 1 - u, u, v, yw, yv] + 
 3/64 SB[u, 1 - u, u, v, yw, yw] - 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - w, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - w, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, 1 - w, v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, 1 - w, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, 1 - w, 1 - w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, 1 - w, w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, 1 - w, w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, u, 1 - w, yu, yu] - 
 1/64 SB[u, 1 - u, u, 1 - w, yu, yw] + 
 3/64 SB[u, 1 - u, u, 1 - w, yv, yv] + 
 1/64 SB[u, 1 - u, u, 1 - w, yv, yw] - 
 1/64 SB[u, 1 - u, u, 1 - w, yw, yu] + 
 1/64 SB[u, 1 - u, u, 1 - w, yw, yv] + 
 1/64 SB[u, 1 - u, u, w, 1 - u, u/(1 - u)] + 
 13/64 SB[u, 1 - u, u, w, 1 - u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, w, u, u/(1 - u)] - 
 7/64 SB[u, 1 - u, u, w, u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, u, w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, w, 1 - v, w/(1 - w)] - 
 3/32 SB[u, 1 - u, u, w, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, u, w, v, v/(1 - v)] - 
 7/64 SB[u, 1 - u, u, w, v, w/(1 - w)] + 
 13/64 SB[u, 1 - u, u, w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, w, 1 - w, v/(1 - v)] + 
 3/8 SB[u, 1 - u, u, w, 1 - w, w/(1 - w)] - 
 7/64 SB[u, 1 - u, u, w, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, w, w, v/(1 - v)] + 
 3/64 SB[u, 1 - u, u, w, yu, yu] + 1/64 SB[u, 1 - u, u, w, yu, yw] + 
 3/32 SB[u, 1 - u, u, w, yv, yu] + 3/64 SB[u, 1 - u, u, w, yv, yv] + 
 5/64 SB[u, 1 - u, u, w, yv, yw] + 1/64 SB[u, 1 - u, u, w, yw, yu] - 
 1/64 SB[u, 1 - u, u, w, yw, yv] + 
 3/32 SB[u, 1 - u, u, yu, 1 - u, yu] + 
 5/64 SB[u, 1 - u, u, yu, 1 - u, yv] + 
 5/64 SB[u, 1 - u, u, yu, 1 - u, yw] - 
 3/32 SB[u, 1 - u, u, yu, u, yu] - 5/64 SB[u, 1 - u, u, yu, u, yv] - 
 5/64 SB[u, 1 - u, u, yu, u, yw] + 
 1/64 SB[u, 1 - u, u, yu, 1 - v, yu] + 
 1/64 SB[u, 1 - u, u, yu, 1 - v, yv] + 
 1/32 SB[u, 1 - u, u, yu, 1 - v, yw] - 
 1/64 SB[u, 1 - u, u, yu, v, yu] - 1/64 SB[u, 1 - u, u, yu, v, yv] - 
 1/32 SB[u, 1 - u, u, yu, v, yw] + 
 1/64 SB[u, 1 - u, u, yu, 1 - w, yu] + 
 1/32 SB[u, 1 - u, u, yu, 1 - w, yv] + 
 1/64 SB[u, 1 - u, u, yu, 1 - w, yw] - 
 1/64 SB[u, 1 - u, u, yu, w, yu] - 1/32 SB[u, 1 - u, u, yu, w, yv] - 
 1/64 SB[u, 1 - u, u, yu, w, yw] - 
 3/32 SB[u, 1 - u, u, yu, yu, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, yu, yu, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, yu, yu, w/(1 - w)] - 
 5/64 SB[u, 1 - u, u, yu, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, yu, yv, v/(1 - v)] - 
 1/32 SB[u, 1 - u, u, yu, yv, w/(1 - w)] - 
 5/64 SB[u, 1 - u, u, yu, yw, u/(1 - u)] - 
 1/32 SB[u, 1 - u, u, yu, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, yu, yw, w/(1 - w)] + 
 5/64 SB[u, 1 - u, u, yv, 1 - u, yu] + 
 3/64 SB[u, 1 - u, u, yv, 1 - u, yv] + 
 1/16 SB[u, 1 - u, u, yv, 1 - u, yw] - 
 5/64 SB[u, 1 - u, u, yv, u, yu] - 3/64 SB[u, 1 - u, u, yv, u, yv] - 
 1/16 SB[u, 1 - u, u, yv, u, yw] - 
 1/64 SB[u, 1 - u, u, yv, 1 - v, yu] + 
 1/64 SB[u, 1 - u, u, yv, 1 - v, yw] + 
 1/64 SB[u, 1 - u, u, yv, v, yu] - 1/64 SB[u, 1 - u, u, yv, v, yw] + 
 1/16 SB[u, 1 - u, u, yv, 1 - w, yu] + 
 5/64 SB[u, 1 - u, u, yv, 1 - w, yv] + 
 3/64 SB[u, 1 - u, u, yv, 1 - w, yw] - 
 1/16 SB[u, 1 - u, u, yv, w, yu] - 5/64 SB[u, 1 - u, u, yv, w, yv] - 
 3/64 SB[u, 1 - u, u, yv, w, yw] - 
 5/64 SB[u, 1 - u, u, yv, yu, u/(1 - u)] + 
 1/64 SB[u, 1 - u, u, yv, yu, v/(1 - v)] - 
 1/16 SB[u, 1 - u, u, yv, yu, w/(1 - w)] - 
 3/64 SB[u, 1 - u, u, yv, yv, u/(1 - u)] - 
 5/64 SB[u, 1 - u, u, yv, yv, w/(1 - w)] - 
 1/16 SB[u, 1 - u, u, yv, yw, u/(1 - u)] - 
 1/64 SB[u, 1 - u, u, yv, yw, v/(1 - v)] - 
 3/64 SB[u, 1 - u, u, yv, yw, w/(1 - w)] + 
 5/64 SB[u, 1 - u, u, yw, 1 - u, yu] + 
 1/16 SB[u, 1 - u, u, yw, 1 - u, yv] + 
 3/64 SB[u, 1 - u, u, yw, 1 - u, yw] - 
 5/64 SB[u, 1 - u, u, yw, u, yu] - 1/16 SB[u, 1 - u, u, yw, u, yv] - 
 3/64 SB[u, 1 - u, u, yw, u, yw] + 
 1/16 SB[u, 1 - u, u, yw, 1 - v, yu] + 
 3/64 SB[u, 1 - u, u, yw, 1 - v, yv] + 
 5/64 SB[u, 1 - u, u, yw, 1 - v, yw] - 
 1/16 SB[u, 1 - u, u, yw, v, yu] - 3/64 SB[u, 1 - u, u, yw, v, yv] - 
 5/64 SB[u, 1 - u, u, yw, v, yw] - 
 1/64 SB[u, 1 - u, u, yw, 1 - w, yu] + 
 1/64 SB[u, 1 - u, u, yw, 1 - w, yv] + 
 1/64 SB[u, 1 - u, u, yw, w, yu] - 1/64 SB[u, 1 - u, u, yw, w, yv] - 
 5/64 SB[u, 1 - u, u, yw, yu, u/(1 - u)] - 
 1/16 SB[u, 1 - u, u, yw, yu, v/(1 - v)] + 
 1/64 SB[u, 1 - u, u, yw, yu, w/(1 - w)] - 
 1/16 SB[u, 1 - u, u, yw, yv, u/(1 - u)] - 
 3/64 SB[u, 1 - u, u, yw, yv, v/(1 - v)] - 
 1/64 SB[u, 1 - u, u, yw, yv, w/(1 - w)] - 
 3/64 SB[u, 1 - u, u, yw, yw, u/(1 - u)] - 
 5/64 SB[u, 1 - u, u, yw, yw, v/(1 - v)] - 
 17/64 SB[u, 1 - u, v, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, 1 - u, 1 - u, w/(1 - w)] + 
 13/64 SB[u, 1 - u, v, 1 - u, u, v/(1 - v)] + 
 3/64 SB[u, 1 - u, v, 1 - u, u, w/(1 - w)] - 
 17/64 SB[u, 1 - u, v, 1 - u, 1 - v, u/(1 - u)] - 
 23/64 SB[u, 1 - u, v, 1 - u, 1 - v, v/(1 - v)] + 
 9/64 SB[u, 1 - u, v, 1 - u, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, v, 1 - u, v, v/(1 - v)] - 
 1/16 SB[u, 1 - u, v, 1 - u, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, 1 - u, 1 - w, w/(1 - w)] + 
 7/64 SB[u, 1 - u, v, 1 - u, w, u/(1 - u)] + 
 1/16 SB[u, 1 - u, v, 1 - u, w, v/(1 - v)] + 
 5/64 SB[u, 1 - u, v, 1 - u, w, w/(1 - w)] - 
 3/64 SB[u, 1 - u, v, 1 - u, yu, yv] + 
 3/64 SB[u, 1 - u, v, 1 - u, yu, yw] + 
 1/64 SB[u, 1 - u, v, 1 - u, yv, yu] - 
 1/64 SB[u, 1 - u, v, 1 - u, yv, yv] + 
 1/16 SB[u, 1 - u, v, 1 - u, yv, yw] - 
 1/64 SB[u, 1 - u, v, 1 - u, yw, yu] - 
 1/16 SB[u, 1 - u, v, 1 - u, yw, yv] + 
 1/64 SB[u, 1 - u, v, 1 - u, yw, yw] + 
 13/64 SB[u, 1 - u, v, u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, u, 1 - u, w/(1 - w)] - 
 7/64 SB[u, 1 - u, v, u, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, v, u, u, w/(1 - w)] + 
 13/64 SB[u, 1 - u, v, u, 1 - v, u/(1 - u)] + 
 25/64 SB[u, 1 - u, v, u, 1 - v, v/(1 - v)] - 
 7/64 SB[u, 1 - u, v, u, v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, u, v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, u, 1 - w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, u, 1 - w, w/(1 - w)] - 
 7/64 SB[u, 1 - u, v, u, w, u/(1 - u)] - 
 3/32 SB[u, 1 - u, v, u, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, v, u, w, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, u, yu, yv] - 1/64 SB[u, 1 - u, v, u, yu, yw] + 
 1/64 SB[u, 1 - u, v, u, yv, yu] + 3/64 SB[u, 1 - u, v, u, yv, yv] + 
 5/64 SB[u, 1 - u, v, u, yw, yu] + 3/32 SB[u, 1 - u, v, u, yw, yv] + 
 3/64 SB[u, 1 - u, v, u, yw, yw] - 
 17/64 SB[u, 1 - u, v, 1 - v, 1 - u, u/(1 - u)] - 
 23/64 SB[u, 1 - u, v, 1 - v, 1 - u, v/(1 - v)] + 
 15/64 SB[u, 1 - u, v, 1 - v, u, u/(1 - u)] + 
 23/64 SB[u, 1 - u, v, 1 - v, u, v/(1 - v)] - 
 23/64 SB[u, 1 - u, v, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[u, 1 - u, v, 1 - v, 1 - v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, v, 1 - v, 1 - v, w/(1 - w)] + 
 23/64 SB[u, 1 - u, v, 1 - v, v, u/(1 - u)] + 
 7/32 SB[u, 1 - u, v, 1 - v, v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, 1 - v, v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, 1 - v, w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, v, 1 - v, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, 1 - v, yu, yu] + 
 1/64 SB[u, 1 - u, v, 1 - v, yu, yv] + 
 1/32 SB[u, 1 - u, v, 1 - v, yu, yw] + 
 1/64 SB[u, 1 - u, v, 1 - v, yv, yu] + 
 1/32 SB[u, 1 - u, v, 1 - v, yv, yv] + 
 3/64 SB[u, 1 - u, v, 1 - v, yv, yw] + 
 1/32 SB[u, 1 - u, v, 1 - v, yw, yu] + 
 3/64 SB[u, 1 - u, v, 1 - v, yw, yv] + 
 5/64 SB[u, 1 - u, v, 1 - v, yw, yw] + 
 5/64 SB[u, 1 - u, v, v, 1 - u, u/(1 - u)] - 
 3/64 SB[u, 1 - u, v, v, 1 - u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, v, v, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, v, v, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, v, u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, v, v, u, w/(1 - w)] - 
 3/64 SB[u, 1 - u, v, v, 1 - v, u/(1 - u)] - 
 7/32 SB[u, 1 - u, v, v, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, v, 1 - v, w/(1 - w)] + 
 3/64 SB[u, 1 - u, v, v, v, u/(1 - u)] + 
 9/32 SB[u, 1 - u, v, v, v, v/(1 - v)] + 
 3/64 SB[u, 1 - u, v, v, v, w/(1 - w)] - 
 1/32 SB[u, 1 - u, v, v, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, v, v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, v, 1 - w, w/(1 - w)] + 
 1/32 SB[u, 1 - u, v, v, w, u/(1 - u)] + 
 3/64 SB[u, 1 - u, v, v, w, v/(1 - v)] + 
 3/64 SB[u, 1 - u, v, v, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, v, yu, yu] - 1/64 SB[u, 1 - u, v, v, yu, yv] - 
 1/32 SB[u, 1 - u, v, v, yu, yw] - 5/64 SB[u, 1 - u, v, v, yv, yu] - 
 3/32 SB[u, 1 - u, v, v, yv, yv] - 5/64 SB[u, 1 - u, v, v, yv, yw] - 
 3/32 SB[u, 1 - u, v, v, yw, yu] - 5/64 SB[u, 1 - u, v, v, yw, yv] - 
 9/64 SB[u, 1 - u, v, v, yw, yw] + 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, 1 - w, u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, v, 1 - w, u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, 1 - w, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, v, 1 - w, v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, v, 1 - w, 1 - w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, v, 1 - w, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, 1 - w, w, v/(1 - v)] + 
 3/64 SB[u, 1 - u, v, 1 - w, yu, yu] + 
 1/64 SB[u, 1 - u, v, 1 - w, yu, yw] - 
 3/64 SB[u, 1 - u, v, 1 - w, yv, yv] - 
 1/64 SB[u, 1 - u, v, 1 - w, yv, yw] + 
 1/64 SB[u, 1 - u, v, 1 - w, yw, yu] - 
 1/64 SB[u, 1 - u, v, 1 - w, yw, yv] + 
 11/64 SB[u, 1 - u, v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, 1 - u, v, w, 1 - u, v/(1 - v)] + 
 3/64 SB[u, 1 - u, v, w, 1 - u, w/(1 - w)] - 
 9/64 SB[u, 1 - u, v, w, u, u/(1 - u)] - 
 1/16 SB[u, 1 - u, v, w, u, v/(1 - v)] - 
 5/64 SB[u, 1 - u, v, w, u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, v, w, 1 - v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, v, w, 1 - v, v/(1 - v)] - 
 3/64 SB[u, 1 - u, v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[u, 1 - u, v, w, v, u/(1 - u)] + 
 5/64 SB[u, 1 - u, v, w, v, v/(1 - v)] + 
 5/64 SB[u, 1 - u, v, w, v, w/(1 - w)] + 
 3/64 SB[u, 1 - u, v, w, 1 - w, u/(1 - u)] - 
 3/64 SB[u, 1 - u, v, w, 1 - w, v/(1 - v)] - 
 1/32 SB[u, 1 - u, v, w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, 1 - u, v, w, w, u/(1 - u)] + 
 5/64 SB[u, 1 - u, v, w, w, v/(1 - v)] + 
 3/32 SB[u, 1 - u, v, w, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, w, yu, yu] - 1/64 SB[u, 1 - u, v, w, yu, yw] - 
 1/32 SB[u, 1 - u, v, w, yv, yu] + 1/64 SB[u, 1 - u, v, w, yv, yv] - 
 3/64 SB[u, 1 - u, v, w, yv, yw] - 3/64 SB[u, 1 - u, v, w, yw, yu] - 
 3/64 SB[u, 1 - u, v, w, yw, yv] - 1/32 SB[u, 1 - u, v, w, yw, yw] - 
 1/64 SB[u, 1 - u, v, yu, 1 - u, yv] + 
 1/64 SB[u, 1 - u, v, yu, 1 - u, yw] + 
 1/64 SB[u, 1 - u, v, yu, u, yv] - 1/64 SB[u, 1 - u, v, yu, u, yw] + 
 3/64 SB[u, 1 - u, v, yu, 1 - v, yu] + 
 5/64 SB[u, 1 - u, v, yu, 1 - v, yv] + 
 1/16 SB[u, 1 - u, v, yu, 1 - v, yw] - 
 3/64 SB[u, 1 - u, v, yu, v, yu] - 5/64 SB[u, 1 - u, v, yu, v, yv] - 
 1/16 SB[u, 1 - u, v, yu, v, yw] + 
 5/64 SB[u, 1 - u, v, yu, 1 - w, yu] + 
 1/16 SB[u, 1 - u, v, yu, 1 - w, yv] + 
 3/64 SB[u, 1 - u, v, yu, 1 - w, yw] - 
 5/64 SB[u, 1 - u, v, yu, w, yu] - 1/16 SB[u, 1 - u, v, yu, w, yv] - 
 3/64 SB[u, 1 - u, v, yu, w, yw] - 
 3/64 SB[u, 1 - u, v, yu, yu, v/(1 - v)] - 
 5/64 SB[u, 1 - u, v, yu, yu, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, yu, yv, u/(1 - u)] - 
 5/64 SB[u, 1 - u, v, yu, yv, v/(1 - v)] - 
 1/16 SB[u, 1 - u, v, yu, yv, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, yu, yw, u/(1 - u)] - 
 1/16 SB[u, 1 - u, v, yu, yw, v/(1 - v)] - 
 3/64 SB[u, 1 - u, v, yu, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, yv, 1 - u, yu] + 
 1/64 SB[u, 1 - u, v, yv, 1 - u, yv] + 
 1/32 SB[u, 1 - u, v, yv, 1 - u, yw] - 
 1/64 SB[u, 1 - u, v, yv, u, yu] - 1/64 SB[u, 1 - u, v, yv, u, yv] - 
 1/32 SB[u, 1 - u, v, yv, u, yw] + 
 5/64 SB[u, 1 - u, v, yv, 1 - v, yu] + 
 3/32 SB[u, 1 - u, v, yv, 1 - v, yv] + 
 5/64 SB[u, 1 - u, v, yv, 1 - v, yw] - 
 5/64 SB[u, 1 - u, v, yv, v, yu] - 3/32 SB[u, 1 - u, v, yv, v, yv] - 
 5/64 SB[u, 1 - u, v, yv, v, yw] + 
 1/32 SB[u, 1 - u, v, yv, 1 - w, yu] + 
 1/64 SB[u, 1 - u, v, yv, 1 - w, yv] + 
 1/64 SB[u, 1 - u, v, yv, 1 - w, yw] - 
 1/32 SB[u, 1 - u, v, yv, w, yu] - 1/64 SB[u, 1 - u, v, yv, w, yv] - 
 1/64 SB[u, 1 - u, v, yv, w, yw] - 
 1/64 SB[u, 1 - u, v, yv, yu, u/(1 - u)] - 
 5/64 SB[u, 1 - u, v, yv, yu, v/(1 - v)] - 
 1/32 SB[u, 1 - u, v, yv, yu, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, yv, yv, u/(1 - u)] - 
 3/32 SB[u, 1 - u, v, yv, yv, v/(1 - v)] - 
 1/64 SB[u, 1 - u, v, yv, yv, w/(1 - w)] - 
 1/32 SB[u, 1 - u, v, yv, yw, u/(1 - u)] - 
 5/64 SB[u, 1 - u, v, yv, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, v, yv, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, v, yw, 1 - u, yu] - 
 1/32 SB[u, 1 - u, v, yw, 1 - u, yv] - 
 1/64 SB[u, 1 - u, v, yw, 1 - u, yw] + 
 1/64 SB[u, 1 - u, v, yw, u, yu] + 1/32 SB[u, 1 - u, v, yw, u, yv] + 
 1/64 SB[u, 1 - u, v, yw, u, yw] + 
 3/32 SB[u, 1 - u, v, yw, 1 - v, yu] + 
 7/64 SB[u, 1 - u, v, yw, 1 - v, yv] + 
 7/64 SB[u, 1 - u, v, yw, 1 - v, yw] - 
 3/32 SB[u, 1 - u, v, yw, v, yu] - 7/64 SB[u, 1 - u, v, yw, v, yv] - 
 7/64 SB[u, 1 - u, v, yw, v, yw] + 
 3/64 SB[u, 1 - u, v, yw, 1 - w, yu] + 
 3/64 SB[u, 1 - u, v, yw, 1 - w, yv] + 
 1/32 SB[u, 1 - u, v, yw, 1 - w, yw] - 
 3/64 SB[u, 1 - u, v, yw, w, yu] - 3/64 SB[u, 1 - u, v, yw, w, yv] - 
 1/32 SB[u, 1 - u, v, yw, w, yw] + 
 1/64 SB[u, 1 - u, v, yw, yu, u/(1 - u)] - 
 3/32 SB[u, 1 - u, v, yw, yu, v/(1 - v)] - 
 3/64 SB[u, 1 - u, v, yw, yu, w/(1 - w)] + 
 1/32 SB[u, 1 - u, v, yw, yv, u/(1 - u)] - 
 7/64 SB[u, 1 - u, v, yw, yv, v/(1 - v)] - 
 3/64 SB[u, 1 - u, v, yw, yv, w/(1 - w)] + 
 1/64 SB[u, 1 - u, v, yw, yw, u/(1 - u)] - 
 7/64 SB[u, 1 - u, v, yw, yw, v/(1 - v)] - 
 1/32 SB[u, 1 - u, v, yw, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, 1 - u, 1 - u, v/(1 - v)] - 
 17/64 SB[u, 1 - u, w, 1 - u, 1 - u, w/(1 - w)] + 
 3/64 SB[u, 1 - u, w, 1 - u, u, v/(1 - v)] + 
 13/64 SB[u, 1 - u, w, 1 - u, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, 1 - u, 1 - v, v/(1 - v)] + 
 7/64 SB[u, 1 - u, w, 1 - u, v, u/(1 - u)] + 
 5/64 SB[u, 1 - u, w, 1 - u, v, v/(1 - v)] + 
 1/16 SB[u, 1 - u, w, 1 - u, v, w/(1 - w)] - 
 17/64 SB[u, 1 - u, w, 1 - u, 1 - w, u/(1 - u)] - 
 23/64 SB[u, 1 - u, w, 1 - u, 1 - w, w/(1 - w)] + 
 9/64 SB[u, 1 - u, w, 1 - u, w, u/(1 - u)] - 
 1/16 SB[u, 1 - u, w, 1 - u, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, w, 1 - u, w, w/(1 - w)] + 
 3/64 SB[u, 1 - u, w, 1 - u, yu, yv] - 
 3/64 SB[u, 1 - u, w, 1 - u, yu, yw] - 
 1/64 SB[u, 1 - u, w, 1 - u, yv, yu] + 
 1/64 SB[u, 1 - u, w, 1 - u, yv, yv] - 
 1/16 SB[u, 1 - u, w, 1 - u, yv, yw] + 
 1/64 SB[u, 1 - u, w, 1 - u, yw, yu] + 
 1/16 SB[u, 1 - u, w, 1 - u, yw, yv] - 
 1/64 SB[u, 1 - u, w, 1 - u, yw, yw] + 
 1/64 SB[u, 1 - u, w, u, 1 - u, v/(1 - v)] + 
 13/64 SB[u, 1 - u, w, u, 1 - u, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, u, u, v/(1 - v)] - 
 7/64 SB[u, 1 - u, w, u, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, u, 1 - v, v/(1 - v)] - 
 7/64 SB[u, 1 - u, w, u, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, w, u, v, v/(1 - v)] - 
 3/32 SB[u, 1 - u, w, u, v, w/(1 - w)] + 
 13/64 SB[u, 1 - u, w, u, 1 - w, u/(1 - u)] + 
 25/64 SB[u, 1 - u, w, u, 1 - w, w/(1 - w)] - 
 7/64 SB[u, 1 - u, w, u, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, u, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, u, yu, yv] + 1/64 SB[u, 1 - u, w, u, yu, yw] + 
 5/64 SB[u, 1 - u, w, u, yv, yu] + 3/64 SB[u, 1 - u, w, u, yv, yv] + 
 3/32 SB[u, 1 - u, w, u, yv, yw] + 1/64 SB[u, 1 - u, w, u, yw, yu] + 
 3/64 SB[u, 1 - u, w, u, yw, yw] + 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, 1 - v, u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, w, 1 - v, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, 1 - v, v, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, 1 - v, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, 1 - v, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, 1 - v, w, v/(1 - v)] + 
 1/64 SB[u, 1 - u, w, 1 - v, w, w/(1 - w)] + 
 3/64 SB[u, 1 - u, w, 1 - v, yu, yu] + 
 1/64 SB[u, 1 - u, w, 1 - v, yu, yv] + 
 1/64 SB[u, 1 - u, w, 1 - v, yv, yu] - 
 1/64 SB[u, 1 - u, w, 1 - v, yv, yw] - 
 1/64 SB[u, 1 - u, w, 1 - v, yw, yv] - 
 3/64 SB[u, 1 - u, w, 1 - v, yw, yw] + 
 11/64 SB[u, 1 - u, w, v, 1 - u, u/(1 - u)] + 
 3/64 SB[u, 1 - u, w, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, w, v, 1 - u, w/(1 - w)] - 
 9/64 SB[u, 1 - u, w, v, u, u/(1 - u)] - 
 5/64 SB[u, 1 - u, w, v, u, v/(1 - v)] - 
 1/16 SB[u, 1 - u, w, v, u, w/(1 - w)] + 
 3/64 SB[u, 1 - u, w, v, 1 - v, u/(1 - u)] - 
 1/32 SB[u, 1 - u, w, v, 1 - v, v/(1 - v)] - 
 3/64 SB[u, 1 - u, w, v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, 1 - u, w, v, v, u/(1 - u)] + 
 3/32 SB[u, 1 - u, w, v, v, v/(1 - v)] + 
 5/64 SB[u, 1 - u, w, v, v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, w, v, 1 - w, u/(1 - u)] - 
 3/64 SB[u, 1 - u, w, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, v, 1 - w, w/(1 - w)] - 
 1/32 SB[u, 1 - u, w, v, w, u/(1 - u)] + 
 5/64 SB[u, 1 - u, w, v, w, v/(1 - v)] + 
 5/64 SB[u, 1 - u, w, v, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, v, yu, yu] - 1/64 SB[u, 1 - u, w, v, yu, yv] - 
 3/64 SB[u, 1 - u, w, v, yv, yu] - 1/32 SB[u, 1 - u, w, v, yv, yv] - 
 3/64 SB[u, 1 - u, w, v, yv, yw] - 1/32 SB[u, 1 - u, w, v, yw, yu] - 
 3/64 SB[u, 1 - u, w, v, yw, yv] + 1/64 SB[u, 1 - u, w, v, yw, yw] - 
 17/64 SB[u, 1 - u, w, 1 - w, 1 - u, u/(1 - u)] - 
 23/64 SB[u, 1 - u, w, 1 - w, 1 - u, w/(1 - w)] + 
 15/64 SB[u, 1 - u, w, 1 - w, u, u/(1 - u)] + 
 23/64 SB[u, 1 - u, w, 1 - w, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, 1 - w, 1 - v, w/(1 - w)] - 
 3/64 SB[u, 1 - u, w, 1 - w, v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, w, 1 - w, v, w/(1 - w)] - 
 23/64 SB[u, 1 - u, w, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[u, 1 - u, w, 1 - w, 1 - w, w/(1 - w)] + 
 23/64 SB[u, 1 - u, w, 1 - w, w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, w, 1 - w, w, v/(1 - v)] + 
 7/32 SB[u, 1 - u, w, 1 - w, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, 1 - w, yu, yu] + 
 1/32 SB[u, 1 - u, w, 1 - w, yu, yv] + 
 1/64 SB[u, 1 - u, w, 1 - w, yu, yw] + 
 1/32 SB[u, 1 - u, w, 1 - w, yv, yu] + 
 5/64 SB[u, 1 - u, w, 1 - w, yv, yv] + 
 3/64 SB[u, 1 - u, w, 1 - w, yv, yw] + 
 1/64 SB[u, 1 - u, w, 1 - w, yw, yu] + 
 3/64 SB[u, 1 - u, w, 1 - w, yw, yv] + 
 1/32 SB[u, 1 - u, w, 1 - w, yw, yw] + 
 5/64 SB[u, 1 - u, w, w, 1 - u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, w, w, 1 - u, v/(1 - v)] - 
 3/64 SB[u, 1 - u, w, w, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, w, w, u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, w, w, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, w, w, u, w/(1 - w)] - 
 1/32 SB[u, 1 - u, w, w, 1 - v, u/(1 - u)] + 
 1/64 SB[u, 1 - u, w, w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, w, w, 1 - v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, w, w, v, u/(1 - u)] + 
 3/64 SB[u, 1 - u, w, w, v, v/(1 - v)] + 
 3/64 SB[u, 1 - u, w, w, v, w/(1 - w)] - 
 3/64 SB[u, 1 - u, w, w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, w, w, 1 - w, v/(1 - v)] - 
 7/32 SB[u, 1 - u, w, w, 1 - w, w/(1 - w)] + 
 3/64 SB[u, 1 - u, w, w, w, u/(1 - u)] + 
 3/64 SB[u, 1 - u, w, w, w, v/(1 - v)] + 
 9/32 SB[u, 1 - u, w, w, w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, w, yu, yu] - 1/32 SB[u, 1 - u, w, w, yu, yv] - 
 1/64 SB[u, 1 - u, w, w, yu, yw] - 3/32 SB[u, 1 - u, w, w, yv, yu] - 
 9/64 SB[u, 1 - u, w, w, yv, yv] - 5/64 SB[u, 1 - u, w, w, yv, yw] - 
 5/64 SB[u, 1 - u, w, w, yw, yu] - 5/64 SB[u, 1 - u, w, w, yw, yv] - 
 3/32 SB[u, 1 - u, w, w, yw, yw] + 
 1/64 SB[u, 1 - u, w, yu, 1 - u, yv] - 
 1/64 SB[u, 1 - u, w, yu, 1 - u, yw] - 
 1/64 SB[u, 1 - u, w, yu, u, yv] + 1/64 SB[u, 1 - u, w, yu, u, yw] + 
 5/64 SB[u, 1 - u, w, yu, 1 - v, yu] + 
 3/64 SB[u, 1 - u, w, yu, 1 - v, yv] + 
 1/16 SB[u, 1 - u, w, yu, 1 - v, yw] - 
 5/64 SB[u, 1 - u, w, yu, v, yu] - 3/64 SB[u, 1 - u, w, yu, v, yv] - 
 1/16 SB[u, 1 - u, w, yu, v, yw] + 
 3/64 SB[u, 1 - u, w, yu, 1 - w, yu] + 
 1/16 SB[u, 1 - u, w, yu, 1 - w, yv] + 
 5/64 SB[u, 1 - u, w, yu, 1 - w, yw] - 
 3/64 SB[u, 1 - u, w, yu, w, yu] - 1/16 SB[u, 1 - u, w, yu, w, yv] - 
 5/64 SB[u, 1 - u, w, yu, w, yw] - 
 5/64 SB[u, 1 - u, w, yu, yu, v/(1 - v)] - 
 3/64 SB[u, 1 - u, w, yu, yu, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, yu, yv, u/(1 - u)] - 
 3/64 SB[u, 1 - u, w, yu, yv, v/(1 - v)] - 
 1/16 SB[u, 1 - u, w, yu, yv, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, yu, yw, u/(1 - u)] - 
 1/16 SB[u, 1 - u, w, yu, yw, v/(1 - v)] - 
 5/64 SB[u, 1 - u, w, yu, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, yv, 1 - u, yu] - 
 1/64 SB[u, 1 - u, w, yv, 1 - u, yv] - 
 1/32 SB[u, 1 - u, w, yv, 1 - u, yw] + 
 1/64 SB[u, 1 - u, w, yv, u, yu] + 1/64 SB[u, 1 - u, w, yv, u, yv] + 
 1/32 SB[u, 1 - u, w, yv, u, yw] + 
 3/64 SB[u, 1 - u, w, yv, 1 - v, yu] + 
 1/32 SB[u, 1 - u, w, yv, 1 - v, yv] + 
 3/64 SB[u, 1 - u, w, yv, 1 - v, yw] - 
 3/64 SB[u, 1 - u, w, yv, v, yu] - 1/32 SB[u, 1 - u, w, yv, v, yv] - 
 3/64 SB[u, 1 - u, w, yv, v, yw] + 
 3/32 SB[u, 1 - u, w, yv, 1 - w, yu] + 
 7/64 SB[u, 1 - u, w, yv, 1 - w, yv] + 
 7/64 SB[u, 1 - u, w, yv, 1 - w, yw] - 
 3/32 SB[u, 1 - u, w, yv, w, yu] - 7/64 SB[u, 1 - u, w, yv, w, yv] - 
 7/64 SB[u, 1 - u, w, yv, w, yw] + 
 1/64 SB[u, 1 - u, w, yv, yu, u/(1 - u)] - 
 3/64 SB[u, 1 - u, w, yv, yu, v/(1 - v)] - 
 3/32 SB[u, 1 - u, w, yv, yu, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, yv, yv, u/(1 - u)] - 
 1/32 SB[u, 1 - u, w, yv, yv, v/(1 - v)] - 
 7/64 SB[u, 1 - u, w, yv, yv, w/(1 - w)] + 
 1/32 SB[u, 1 - u, w, yv, yw, u/(1 - u)] - 
 3/64 SB[u, 1 - u, w, yv, yw, v/(1 - v)] - 
 7/64 SB[u, 1 - u, w, yv, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, w, yw, 1 - u, yu] + 
 1/32 SB[u, 1 - u, w, yw, 1 - u, yv] + 
 1/64 SB[u, 1 - u, w, yw, 1 - u, yw] - 
 1/64 SB[u, 1 - u, w, yw, u, yu] - 1/32 SB[u, 1 - u, w, yw, u, yv] - 
 1/64 SB[u, 1 - u, w, yw, u, yw] + 
 1/32 SB[u, 1 - u, w, yw, 1 - v, yu] + 
 1/64 SB[u, 1 - u, w, yw, 1 - v, yv] + 
 1/64 SB[u, 1 - u, w, yw, 1 - v, yw] - 
 1/32 SB[u, 1 - u, w, yw, v, yu] - 1/64 SB[u, 1 - u, w, yw, v, yv] - 
 1/64 SB[u, 1 - u, w, yw, v, yw] + 
 5/64 SB[u, 1 - u, w, yw, 1 - w, yu] + 
 5/64 SB[u, 1 - u, w, yw, 1 - w, yv] + 
 3/32 SB[u, 1 - u, w, yw, 1 - w, yw] - 
 5/64 SB[u, 1 - u, w, yw, w, yu] - 5/64 SB[u, 1 - u, w, yw, w, yv] - 
 3/32 SB[u, 1 - u, w, yw, w, yw] - 
 1/64 SB[u, 1 - u, w, yw, yu, u/(1 - u)] - 
 1/32 SB[u, 1 - u, w, yw, yu, v/(1 - v)] - 
 5/64 SB[u, 1 - u, w, yw, yu, w/(1 - w)] - 
 1/32 SB[u, 1 - u, w, yw, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, yw, yv, v/(1 - v)] - 
 5/64 SB[u, 1 - u, w, yw, yv, w/(1 - w)] - 
 1/64 SB[u, 1 - u, w, yw, yw, u/(1 - u)] - 
 1/64 SB[u, 1 - u, w, yw, yw, v/(1 - v)] - 
 3/32 SB[u, 1 - u, w, yw, yw, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yu, 1 - u, 1 - u, yu] + 
 3/64 SB[u, 1 - u, yu, 1 - u, 1 - u, yv] + 
 3/64 SB[u, 1 - u, yu, 1 - u, 1 - u, yw] - 
 1/32 SB[u, 1 - u, yu, 1 - u, u, yu] - 
 3/64 SB[u, 1 - u, yu, 1 - u, u, yv] - 
 3/64 SB[u, 1 - u, yu, 1 - u, u, yw] - 
 1/64 SB[u, 1 - u, yu, 1 - u, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yu, 1 - u, 1 - v, yv] - 
 1/32 SB[u, 1 - u, yu, 1 - u, 1 - v, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - u, v, yu] + 
 1/64 SB[u, 1 - u, yu, 1 - u, v, yv] + 
 1/32 SB[u, 1 - u, yu, 1 - u, v, yw] - 
 1/64 SB[u, 1 - u, yu, 1 - u, 1 - w, yu] - 
 1/32 SB[u, 1 - u, yu, 1 - u, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yu, 1 - u, 1 - w, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - u, w, yu] + 
 1/32 SB[u, 1 - u, yu, 1 - u, w, yv] + 
 1/64 SB[u, 1 - u, yu, 1 - u, w, yw] - 
 1/32 SB[u, 1 - u, yu, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yu, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yu, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yu, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yu, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[u, 1 - u, yu, u, 1 - u, yu] + 
 5/64 SB[u, 1 - u, yu, u, 1 - u, yv] + 
 5/64 SB[u, 1 - u, yu, u, 1 - u, yw] - 
 3/32 SB[u, 1 - u, yu, u, u, yu] - 5/64 SB[u, 1 - u, yu, u, u, yv] - 
 5/64 SB[u, 1 - u, yu, u, u, yw] + 
 1/64 SB[u, 1 - u, yu, u, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yu, u, 1 - v, yv] + 
 1/32 SB[u, 1 - u, yu, u, 1 - v, yw] - 
 1/64 SB[u, 1 - u, yu, u, v, yu] - 1/64 SB[u, 1 - u, yu, u, v, yv] - 
 1/32 SB[u, 1 - u, yu, u, v, yw] + 
 1/64 SB[u, 1 - u, yu, u, 1 - w, yu] + 
 1/32 SB[u, 1 - u, yu, u, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yu, u, 1 - w, yw] - 
 1/64 SB[u, 1 - u, yu, u, w, yu] - 1/32 SB[u, 1 - u, yu, u, w, yv] - 
 1/64 SB[u, 1 - u, yu, u, w, yw] - 
 3/32 SB[u, 1 - u, yu, u, yu, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, u, yu, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, u, yu, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yu, u, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, u, yv, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, u, yv, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yu, u, yw, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, u, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, u, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, 1 - v, 1 - u, yu] - 
 1/64 SB[u, 1 - u, yu, 1 - v, 1 - u, yv] - 
 1/32 SB[u, 1 - u, yu, 1 - v, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - v, u, yu] + 
 1/64 SB[u, 1 - u, yu, 1 - v, u, yv] + 
 1/32 SB[u, 1 - u, yu, 1 - v, u, yw] + 
 3/64 SB[u, 1 - u, yu, 1 - v, 1 - v, yu] + 
 1/32 SB[u, 1 - u, yu, 1 - v, 1 - v, yv] + 
 3/64 SB[u, 1 - u, yu, 1 - v, 1 - v, yw] - 
 3/64 SB[u, 1 - u, yu, 1 - v, v, yu] - 
 1/32 SB[u, 1 - u, yu, 1 - v, v, yv] - 
 3/64 SB[u, 1 - u, yu, 1 - v, v, yw] - 
 1/32 SB[u, 1 - u, yu, 1 - v, 1 - w, yu] - 
 1/64 SB[u, 1 - u, yu, 1 - v, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yu, 1 - v, 1 - w, yw] + 
 1/32 SB[u, 1 - u, yu, 1 - v, w, yu] + 
 1/64 SB[u, 1 - u, yu, 1 - v, w, yv] + 
 1/64 SB[u, 1 - u, yu, 1 - v, w, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yu, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yu, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yu, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yu, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, v, 1 - u, yu] + 
 1/64 SB[u, 1 - u, yu, v, 1 - u, yv] + 
 1/32 SB[u, 1 - u, yu, v, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yu, v, u, yu] - 1/64 SB[u, 1 - u, yu, v, u, yv] - 
 1/32 SB[u, 1 - u, yu, v, u, yw] + 
 5/64 SB[u, 1 - u, yu, v, 1 - v, yu] + 
 3/32 SB[u, 1 - u, yu, v, 1 - v, yv] + 
 5/64 SB[u, 1 - u, yu, v, 1 - v, yw] - 
 5/64 SB[u, 1 - u, yu, v, v, yu] - 3/32 SB[u, 1 - u, yu, v, v, yv] - 
 5/64 SB[u, 1 - u, yu, v, v, yw] + 
 1/32 SB[u, 1 - u, yu, v, 1 - w, yu] + 
 1/64 SB[u, 1 - u, yu, v, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yu, v, 1 - w, yw] - 
 1/32 SB[u, 1 - u, yu, v, w, yu] - 1/64 SB[u, 1 - u, yu, v, w, yv] - 
 1/64 SB[u, 1 - u, yu, v, w, yw] - 
 1/64 SB[u, 1 - u, yu, v, yu, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yu, v, yu, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, v, yu, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, v, yv, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yu, v, yv, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, v, yv, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yu, v, yw, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yu, v, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, v, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, 1 - w, 1 - u, yu] - 
 1/32 SB[u, 1 - u, yu, 1 - w, 1 - u, yv] - 
 1/64 SB[u, 1 - u, yu, 1 - w, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - w, u, yu] + 
 1/32 SB[u, 1 - u, yu, 1 - w, u, yv] + 
 1/64 SB[u, 1 - u, yu, 1 - w, u, yw] - 
 1/32 SB[u, 1 - u, yu, 1 - w, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yu, 1 - w, 1 - v, yv] - 
 1/64 SB[u, 1 - u, yu, 1 - w, 1 - v, yw] + 
 1/32 SB[u, 1 - u, yu, 1 - w, v, yu] + 
 1/64 SB[u, 1 - u, yu, 1 - w, v, yv] + 
 1/64 SB[u, 1 - u, yu, 1 - w, v, yw] + 
 3/64 SB[u, 1 - u, yu, 1 - w, 1 - w, yu] + 
 3/64 SB[u, 1 - u, yu, 1 - w, 1 - w, yv] + 
 1/32 SB[u, 1 - u, yu, 1 - w, 1 - w, yw] - 
 3/64 SB[u, 1 - u, yu, 1 - w, w, yu] - 
 3/64 SB[u, 1 - u, yu, 1 - w, w, yv] - 
 1/32 SB[u, 1 - u, yu, 1 - w, w, yw] + 
 1/64 SB[u, 1 - u, yu, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yu, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yu, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yu, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yu, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, w, 1 - u, yu] + 
 1/32 SB[u, 1 - u, yu, w, 1 - u, yv] + 
 1/64 SB[u, 1 - u, yu, w, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yu, w, u, yu] - 1/32 SB[u, 1 - u, yu, w, u, yv] - 
 1/64 SB[u, 1 - u, yu, w, u, yw] + 
 1/32 SB[u, 1 - u, yu, w, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yu, w, 1 - v, yv] + 
 1/64 SB[u, 1 - u, yu, w, 1 - v, yw] - 
 1/32 SB[u, 1 - u, yu, w, v, yu] - 1/64 SB[u, 1 - u, yu, w, v, yv] - 
 1/64 SB[u, 1 - u, yu, w, v, yw] + 
 5/64 SB[u, 1 - u, yu, w, 1 - w, yu] + 
 5/64 SB[u, 1 - u, yu, w, 1 - w, yv] + 
 3/32 SB[u, 1 - u, yu, w, 1 - w, yw] - 
 5/64 SB[u, 1 - u, yu, w, w, yu] - 5/64 SB[u, 1 - u, yu, w, w, yv] - 
 3/32 SB[u, 1 - u, yu, w, w, yw] - 
 1/64 SB[u, 1 - u, yu, w, yu, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, w, yu, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yu, w, yu, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yu, w, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, w, yv, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yu, w, yv, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, w, yw, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, w, yw, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yu, w, yw, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yu, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[u, 1 - u, yu, yu, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, yu, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, yu, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yu, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yu, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, yu, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yu, yu, v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, yu, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yu, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yu, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, yu, w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, yu, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yu, yu, w, w/(1 - w)] + 
 9/32 SB[u, 1 - u, yu, yu, yu, yu] + 
 15/64 SB[u, 1 - u, yu, yu, yu, yv] + 
 15/64 SB[u, 1 - u, yu, yu, yu, yw] + 
 15/64 SB[u, 1 - u, yu, yu, yv, yu] + 
 15/64 SB[u, 1 - u, yu, yu, yv, yv] + 
 7/32 SB[u, 1 - u, yu, yu, yv, yw] + 
 15/64 SB[u, 1 - u, yu, yu, yw, yu] + 
 7/32 SB[u, 1 - u, yu, yu, yw, yv] + 
 15/64 SB[u, 1 - u, yu, yu, yw, yw] - 
 3/64 SB[u, 1 - u, yu, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yu, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yu, yv, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, yv, u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, yv, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, yv, v, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yu, yv, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, yv, v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yu, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yu, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yu, yv, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, yv, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yu, yv, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yu, yv, yu, yu] + 
 15/64 SB[u, 1 - u, yu, yv, yu, yv] + 
 7/32 SB[u, 1 - u, yu, yv, yu, yw] + 
 15/64 SB[u, 1 - u, yu, yv, yv, yu] + 
 9/32 SB[u, 1 - u, yu, yv, yv, yv] + 
 15/64 SB[u, 1 - u, yu, yv, yv, yw] + 
 7/32 SB[u, 1 - u, yu, yv, yw, yu] + 
 15/64 SB[u, 1 - u, yu, yv, yw, yv] + 
 15/64 SB[u, 1 - u, yu, yv, yw, yw] - 
 3/64 SB[u, 1 - u, yu, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yu, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yu, yw, u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yu, yw, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, yw, u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yu, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yu, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yu, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yu, yw, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yu, yw, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yu, yw, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yu, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yu, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yu, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yu, yw, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yu, yw, w, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yu, yw, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yu, yw, yu, yu] + 
 7/32 SB[u, 1 - u, yu, yw, yu, yv] + 
 15/64 SB[u, 1 - u, yu, yw, yu, yw] + 
 7/32 SB[u, 1 - u, yu, yw, yv, yu] + 
 15/64 SB[u, 1 - u, yu, yw, yv, yv] + 
 15/64 SB[u, 1 - u, yu, yw, yv, yw] + 
 15/64 SB[u, 1 - u, yu, yw, yw, yu] + 
 15/64 SB[u, 1 - u, yu, yw, yw, yv] + 
 9/32 SB[u, 1 - u, yu, yw, yw, yw] + 
 1/32 SB[u, 1 - u, yv, 1 - u, 1 - u, yu] + 
 3/64 SB[u, 1 - u, yv, 1 - u, 1 - u, yv] + 
 3/64 SB[u, 1 - u, yv, 1 - u, 1 - u, yw] - 
 1/32 SB[u, 1 - u, yv, 1 - u, u, yu] - 
 3/64 SB[u, 1 - u, yv, 1 - u, u, yv] - 
 3/64 SB[u, 1 - u, yv, 1 - u, u, yw] - 
 1/64 SB[u, 1 - u, yv, 1 - u, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yv, 1 - u, 1 - v, yv] - 
 1/32 SB[u, 1 - u, yv, 1 - u, 1 - v, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - u, v, yu] + 
 1/64 SB[u, 1 - u, yv, 1 - u, v, yv] + 
 1/32 SB[u, 1 - u, yv, 1 - u, v, yw] - 
 1/64 SB[u, 1 - u, yv, 1 - u, 1 - w, yu] - 
 1/32 SB[u, 1 - u, yv, 1 - u, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yv, 1 - u, 1 - w, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - u, w, yu] + 
 1/32 SB[u, 1 - u, yv, 1 - u, w, yv] + 
 1/64 SB[u, 1 - u, yv, 1 - u, w, yw] - 
 1/32 SB[u, 1 - u, yv, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yv, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yv, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yv, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yv, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[u, 1 - u, yv, u, 1 - u, yu] + 
 5/64 SB[u, 1 - u, yv, u, 1 - u, yv] + 
 5/64 SB[u, 1 - u, yv, u, 1 - u, yw] - 
 3/32 SB[u, 1 - u, yv, u, u, yu] - 5/64 SB[u, 1 - u, yv, u, u, yv] - 
 5/64 SB[u, 1 - u, yv, u, u, yw] + 
 1/64 SB[u, 1 - u, yv, u, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yv, u, 1 - v, yv] + 
 1/32 SB[u, 1 - u, yv, u, 1 - v, yw] - 
 1/64 SB[u, 1 - u, yv, u, v, yu] - 1/64 SB[u, 1 - u, yv, u, v, yv] - 
 1/32 SB[u, 1 - u, yv, u, v, yw] + 
 1/64 SB[u, 1 - u, yv, u, 1 - w, yu] + 
 1/32 SB[u, 1 - u, yv, u, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yv, u, 1 - w, yw] - 
 1/64 SB[u, 1 - u, yv, u, w, yu] - 1/32 SB[u, 1 - u, yv, u, w, yv] - 
 1/64 SB[u, 1 - u, yv, u, w, yw] - 
 3/32 SB[u, 1 - u, yv, u, yu, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, u, yu, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, u, yu, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yv, u, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, u, yv, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, u, yv, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yv, u, yw, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, u, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, u, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, 1 - v, 1 - u, yu] - 
 1/64 SB[u, 1 - u, yv, 1 - v, 1 - u, yv] - 
 1/32 SB[u, 1 - u, yv, 1 - v, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - v, u, yu] + 
 1/64 SB[u, 1 - u, yv, 1 - v, u, yv] + 
 1/32 SB[u, 1 - u, yv, 1 - v, u, yw] + 
 3/64 SB[u, 1 - u, yv, 1 - v, 1 - v, yu] + 
 1/32 SB[u, 1 - u, yv, 1 - v, 1 - v, yv] + 
 3/64 SB[u, 1 - u, yv, 1 - v, 1 - v, yw] - 
 3/64 SB[u, 1 - u, yv, 1 - v, v, yu] - 
 1/32 SB[u, 1 - u, yv, 1 - v, v, yv] - 
 3/64 SB[u, 1 - u, yv, 1 - v, v, yw] - 
 1/32 SB[u, 1 - u, yv, 1 - v, 1 - w, yu] - 
 1/64 SB[u, 1 - u, yv, 1 - v, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yv, 1 - v, 1 - w, yw] + 
 1/32 SB[u, 1 - u, yv, 1 - v, w, yu] + 
 1/64 SB[u, 1 - u, yv, 1 - v, w, yv] + 
 1/64 SB[u, 1 - u, yv, 1 - v, w, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yv, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yv, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yv, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yv, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, v, 1 - u, yu] + 
 1/64 SB[u, 1 - u, yv, v, 1 - u, yv] + 
 1/32 SB[u, 1 - u, yv, v, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yv, v, u, yu] - 1/64 SB[u, 1 - u, yv, v, u, yv] - 
 1/32 SB[u, 1 - u, yv, v, u, yw] + 
 5/64 SB[u, 1 - u, yv, v, 1 - v, yu] + 
 3/32 SB[u, 1 - u, yv, v, 1 - v, yv] + 
 5/64 SB[u, 1 - u, yv, v, 1 - v, yw] - 
 5/64 SB[u, 1 - u, yv, v, v, yu] - 3/32 SB[u, 1 - u, yv, v, v, yv] - 
 5/64 SB[u, 1 - u, yv, v, v, yw] + 
 1/32 SB[u, 1 - u, yv, v, 1 - w, yu] + 
 1/64 SB[u, 1 - u, yv, v, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yv, v, 1 - w, yw] - 
 1/32 SB[u, 1 - u, yv, v, w, yu] - 1/64 SB[u, 1 - u, yv, v, w, yv] - 
 1/64 SB[u, 1 - u, yv, v, w, yw] - 
 1/64 SB[u, 1 - u, yv, v, yu, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yv, v, yu, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, v, yu, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, v, yv, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yv, v, yv, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, v, yv, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yv, v, yw, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yv, v, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, v, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, 1 - w, 1 - u, yu] - 
 1/32 SB[u, 1 - u, yv, 1 - w, 1 - u, yv] - 
 1/64 SB[u, 1 - u, yv, 1 - w, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - w, u, yu] + 
 1/32 SB[u, 1 - u, yv, 1 - w, u, yv] + 
 1/64 SB[u, 1 - u, yv, 1 - w, u, yw] - 
 1/32 SB[u, 1 - u, yv, 1 - w, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yv, 1 - w, 1 - v, yv] - 
 1/64 SB[u, 1 - u, yv, 1 - w, 1 - v, yw] + 
 1/32 SB[u, 1 - u, yv, 1 - w, v, yu] + 
 1/64 SB[u, 1 - u, yv, 1 - w, v, yv] + 
 1/64 SB[u, 1 - u, yv, 1 - w, v, yw] + 
 3/64 SB[u, 1 - u, yv, 1 - w, 1 - w, yu] + 
 3/64 SB[u, 1 - u, yv, 1 - w, 1 - w, yv] + 
 1/32 SB[u, 1 - u, yv, 1 - w, 1 - w, yw] - 
 3/64 SB[u, 1 - u, yv, 1 - w, w, yu] - 
 3/64 SB[u, 1 - u, yv, 1 - w, w, yv] - 
 1/32 SB[u, 1 - u, yv, 1 - w, w, yw] + 
 1/64 SB[u, 1 - u, yv, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yv, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yv, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yv, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yv, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, w, 1 - u, yu] + 
 1/32 SB[u, 1 - u, yv, w, 1 - u, yv] + 
 1/64 SB[u, 1 - u, yv, w, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yv, w, u, yu] - 1/32 SB[u, 1 - u, yv, w, u, yv] - 
 1/64 SB[u, 1 - u, yv, w, u, yw] + 
 1/32 SB[u, 1 - u, yv, w, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yv, w, 1 - v, yv] + 
 1/64 SB[u, 1 - u, yv, w, 1 - v, yw] - 
 1/32 SB[u, 1 - u, yv, w, v, yu] - 1/64 SB[u, 1 - u, yv, w, v, yv] - 
 1/64 SB[u, 1 - u, yv, w, v, yw] + 
 5/64 SB[u, 1 - u, yv, w, 1 - w, yu] + 
 5/64 SB[u, 1 - u, yv, w, 1 - w, yv] + 
 3/32 SB[u, 1 - u, yv, w, 1 - w, yw] - 
 5/64 SB[u, 1 - u, yv, w, w, yu] - 5/64 SB[u, 1 - u, yv, w, w, yv] - 
 3/32 SB[u, 1 - u, yv, w, w, yw] - 
 1/64 SB[u, 1 - u, yv, w, yu, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, w, yu, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yv, w, yu, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yv, w, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, w, yv, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yv, w, yv, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, w, yw, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, w, yw, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yv, w, yw, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yv, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[u, 1 - u, yv, yu, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, yu, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, yu, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yv, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yv, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, yu, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yv, yu, v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, yu, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yv, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yv, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, yu, w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, yu, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yv, yu, w, w/(1 - w)] + 
 9/32 SB[u, 1 - u, yv, yu, yu, yu] + 
 15/64 SB[u, 1 - u, yv, yu, yu, yv] + 
 15/64 SB[u, 1 - u, yv, yu, yu, yw] + 
 15/64 SB[u, 1 - u, yv, yu, yv, yu] + 
 15/64 SB[u, 1 - u, yv, yu, yv, yv] + 
 7/32 SB[u, 1 - u, yv, yu, yv, yw] + 
 15/64 SB[u, 1 - u, yv, yu, yw, yu] + 
 7/32 SB[u, 1 - u, yv, yu, yw, yv] + 
 15/64 SB[u, 1 - u, yv, yu, yw, yw] - 
 3/64 SB[u, 1 - u, yv, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yv, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yv, yv, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, yv, u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, yv, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, yv, v, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yv, yv, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, yv, v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yv, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yv, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yv, yv, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, yv, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yv, yv, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yv, yv, yu, yu] + 
 15/64 SB[u, 1 - u, yv, yv, yu, yv] + 
 7/32 SB[u, 1 - u, yv, yv, yu, yw] + 
 15/64 SB[u, 1 - u, yv, yv, yv, yu] + 
 9/32 SB[u, 1 - u, yv, yv, yv, yv] + 
 15/64 SB[u, 1 - u, yv, yv, yv, yw] + 
 7/32 SB[u, 1 - u, yv, yv, yw, yu] + 
 15/64 SB[u, 1 - u, yv, yv, yw, yv] + 
 15/64 SB[u, 1 - u, yv, yv, yw, yw] - 
 3/64 SB[u, 1 - u, yv, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yv, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yv, yw, u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yv, yw, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, yw, u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yv, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yv, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yv, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yv, yw, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yv, yw, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yv, yw, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yv, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yv, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yv, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yv, yw, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yv, yw, w, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yv, yw, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yv, yw, yu, yu] + 
 7/32 SB[u, 1 - u, yv, yw, yu, yv] + 
 15/64 SB[u, 1 - u, yv, yw, yu, yw] + 
 7/32 SB[u, 1 - u, yv, yw, yv, yu] + 
 15/64 SB[u, 1 - u, yv, yw, yv, yv] + 
 15/64 SB[u, 1 - u, yv, yw, yv, yw] + 
 15/64 SB[u, 1 - u, yv, yw, yw, yu] + 
 15/64 SB[u, 1 - u, yv, yw, yw, yv] + 
 9/32 SB[u, 1 - u, yv, yw, yw, yw] + 
 1/32 SB[u, 1 - u, yw, 1 - u, 1 - u, yu] + 
 3/64 SB[u, 1 - u, yw, 1 - u, 1 - u, yv] + 
 3/64 SB[u, 1 - u, yw, 1 - u, 1 - u, yw] - 
 1/32 SB[u, 1 - u, yw, 1 - u, u, yu] - 
 3/64 SB[u, 1 - u, yw, 1 - u, u, yv] - 
 3/64 SB[u, 1 - u, yw, 1 - u, u, yw] - 
 1/64 SB[u, 1 - u, yw, 1 - u, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yw, 1 - u, 1 - v, yv] - 
 1/32 SB[u, 1 - u, yw, 1 - u, 1 - v, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - u, v, yu] + 
 1/64 SB[u, 1 - u, yw, 1 - u, v, yv] + 
 1/32 SB[u, 1 - u, yw, 1 - u, v, yw] - 
 1/64 SB[u, 1 - u, yw, 1 - u, 1 - w, yu] - 
 1/32 SB[u, 1 - u, yw, 1 - u, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yw, 1 - u, 1 - w, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - u, w, yu] + 
 1/32 SB[u, 1 - u, yw, 1 - u, w, yv] + 
 1/64 SB[u, 1 - u, yw, 1 - u, w, yw] - 
 1/32 SB[u, 1 - u, yw, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yw, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yw, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[u, 1 - u, yw, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yw, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[u, 1 - u, yw, u, 1 - u, yu] + 
 5/64 SB[u, 1 - u, yw, u, 1 - u, yv] + 
 5/64 SB[u, 1 - u, yw, u, 1 - u, yw] - 
 3/32 SB[u, 1 - u, yw, u, u, yu] - 5/64 SB[u, 1 - u, yw, u, u, yv] - 
 5/64 SB[u, 1 - u, yw, u, u, yw] + 
 1/64 SB[u, 1 - u, yw, u, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yw, u, 1 - v, yv] + 
 1/32 SB[u, 1 - u, yw, u, 1 - v, yw] - 
 1/64 SB[u, 1 - u, yw, u, v, yu] - 1/64 SB[u, 1 - u, yw, u, v, yv] - 
 1/32 SB[u, 1 - u, yw, u, v, yw] + 
 1/64 SB[u, 1 - u, yw, u, 1 - w, yu] + 
 1/32 SB[u, 1 - u, yw, u, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yw, u, 1 - w, yw] - 
 1/64 SB[u, 1 - u, yw, u, w, yu] - 1/32 SB[u, 1 - u, yw, u, w, yv] - 
 1/64 SB[u, 1 - u, yw, u, w, yw] - 
 3/32 SB[u, 1 - u, yw, u, yu, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, u, yu, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, u, yu, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yw, u, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, u, yv, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, u, yv, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yw, u, yw, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, u, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, u, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, 1 - v, 1 - u, yu] - 
 1/64 SB[u, 1 - u, yw, 1 - v, 1 - u, yv] - 
 1/32 SB[u, 1 - u, yw, 1 - v, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - v, u, yu] + 
 1/64 SB[u, 1 - u, yw, 1 - v, u, yv] + 
 1/32 SB[u, 1 - u, yw, 1 - v, u, yw] + 
 3/64 SB[u, 1 - u, yw, 1 - v, 1 - v, yu] + 
 1/32 SB[u, 1 - u, yw, 1 - v, 1 - v, yv] + 
 3/64 SB[u, 1 - u, yw, 1 - v, 1 - v, yw] - 
 3/64 SB[u, 1 - u, yw, 1 - v, v, yu] - 
 1/32 SB[u, 1 - u, yw, 1 - v, v, yv] - 
 3/64 SB[u, 1 - u, yw, 1 - v, v, yw] - 
 1/32 SB[u, 1 - u, yw, 1 - v, 1 - w, yu] - 
 1/64 SB[u, 1 - u, yw, 1 - v, 1 - w, yv] - 
 1/64 SB[u, 1 - u, yw, 1 - v, 1 - w, yw] + 
 1/32 SB[u, 1 - u, yw, 1 - v, w, yu] + 
 1/64 SB[u, 1 - u, yw, 1 - v, w, yv] + 
 1/64 SB[u, 1 - u, yw, 1 - v, w, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yw, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yw, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yw, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yw, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, v, 1 - u, yu] + 
 1/64 SB[u, 1 - u, yw, v, 1 - u, yv] + 
 1/32 SB[u, 1 - u, yw, v, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yw, v, u, yu] - 1/64 SB[u, 1 - u, yw, v, u, yv] - 
 1/32 SB[u, 1 - u, yw, v, u, yw] + 
 5/64 SB[u, 1 - u, yw, v, 1 - v, yu] + 
 3/32 SB[u, 1 - u, yw, v, 1 - v, yv] + 
 5/64 SB[u, 1 - u, yw, v, 1 - v, yw] - 
 5/64 SB[u, 1 - u, yw, v, v, yu] - 3/32 SB[u, 1 - u, yw, v, v, yv] - 
 5/64 SB[u, 1 - u, yw, v, v, yw] + 
 1/32 SB[u, 1 - u, yw, v, 1 - w, yu] + 
 1/64 SB[u, 1 - u, yw, v, 1 - w, yv] + 
 1/64 SB[u, 1 - u, yw, v, 1 - w, yw] - 
 1/32 SB[u, 1 - u, yw, v, w, yu] - 1/64 SB[u, 1 - u, yw, v, w, yv] - 
 1/64 SB[u, 1 - u, yw, v, w, yw] - 
 1/64 SB[u, 1 - u, yw, v, yu, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yw, v, yu, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, v, yu, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, v, yv, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yw, v, yv, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, v, yv, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yw, v, yw, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yw, v, yw, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, v, yw, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, 1 - w, 1 - u, yu] - 
 1/32 SB[u, 1 - u, yw, 1 - w, 1 - u, yv] - 
 1/64 SB[u, 1 - u, yw, 1 - w, 1 - u, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - w, u, yu] + 
 1/32 SB[u, 1 - u, yw, 1 - w, u, yv] + 
 1/64 SB[u, 1 - u, yw, 1 - w, u, yw] - 
 1/32 SB[u, 1 - u, yw, 1 - w, 1 - v, yu] - 
 1/64 SB[u, 1 - u, yw, 1 - w, 1 - v, yv] - 
 1/64 SB[u, 1 - u, yw, 1 - w, 1 - v, yw] + 
 1/32 SB[u, 1 - u, yw, 1 - w, v, yu] + 
 1/64 SB[u, 1 - u, yw, 1 - w, v, yv] + 
 1/64 SB[u, 1 - u, yw, 1 - w, v, yw] + 
 3/64 SB[u, 1 - u, yw, 1 - w, 1 - w, yu] + 
 3/64 SB[u, 1 - u, yw, 1 - w, 1 - w, yv] + 
 1/32 SB[u, 1 - u, yw, 1 - w, 1 - w, yw] - 
 3/64 SB[u, 1 - u, yw, 1 - w, w, yu] - 
 3/64 SB[u, 1 - u, yw, 1 - w, w, yv] - 
 1/32 SB[u, 1 - u, yw, 1 - w, w, yw] + 
 1/64 SB[u, 1 - u, yw, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yw, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yw, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yw, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yw, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, w, 1 - u, yu] + 
 1/32 SB[u, 1 - u, yw, w, 1 - u, yv] + 
 1/64 SB[u, 1 - u, yw, w, 1 - u, yw] - 
 1/64 SB[u, 1 - u, yw, w, u, yu] - 1/32 SB[u, 1 - u, yw, w, u, yv] - 
 1/64 SB[u, 1 - u, yw, w, u, yw] + 
 1/32 SB[u, 1 - u, yw, w, 1 - v, yu] + 
 1/64 SB[u, 1 - u, yw, w, 1 - v, yv] + 
 1/64 SB[u, 1 - u, yw, w, 1 - v, yw] - 
 1/32 SB[u, 1 - u, yw, w, v, yu] - 1/64 SB[u, 1 - u, yw, w, v, yv] - 
 1/64 SB[u, 1 - u, yw, w, v, yw] + 
 5/64 SB[u, 1 - u, yw, w, 1 - w, yu] + 
 5/64 SB[u, 1 - u, yw, w, 1 - w, yv] + 
 3/32 SB[u, 1 - u, yw, w, 1 - w, yw] - 
 5/64 SB[u, 1 - u, yw, w, w, yu] - 5/64 SB[u, 1 - u, yw, w, w, yv] - 
 3/32 SB[u, 1 - u, yw, w, w, yw] - 
 1/64 SB[u, 1 - u, yw, w, yu, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, w, yu, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yw, w, yu, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yw, w, yv, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, w, yv, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yw, w, yv, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, w, yw, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, w, yw, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yw, w, yw, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yw, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[u, 1 - u, yw, yu, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, yu, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, yu, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yw, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yw, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, yu, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yw, yu, v, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, yu, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yw, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yw, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, yu, w, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, yu, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yw, yu, w, w/(1 - w)] + 
 9/32 SB[u, 1 - u, yw, yu, yu, yu] + 
 15/64 SB[u, 1 - u, yw, yu, yu, yv] + 
 15/64 SB[u, 1 - u, yw, yu, yu, yw] + 
 15/64 SB[u, 1 - u, yw, yu, yv, yu] + 
 15/64 SB[u, 1 - u, yw, yu, yv, yv] + 
 7/32 SB[u, 1 - u, yw, yu, yv, yw] + 
 15/64 SB[u, 1 - u, yw, yu, yw, yu] + 
 7/32 SB[u, 1 - u, yw, yu, yw, yv] + 
 15/64 SB[u, 1 - u, yw, yu, yw, yw] - 
 3/64 SB[u, 1 - u, yw, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[u, 1 - u, yw, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yw, yv, u, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, yv, u, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, yv, u, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, yv, v, u/(1 - u)] - 
 3/32 SB[u, 1 - u, yw, yv, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, yv, v, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yw, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[u, 1 - u, yw, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yw, yv, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, yv, w, v/(1 - v)] - 
 5/64 SB[u, 1 - u, yw, yv, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yw, yv, yu, yu] + 
 15/64 SB[u, 1 - u, yw, yv, yu, yv] + 
 7/32 SB[u, 1 - u, yw, yv, yu, yw] + 
 15/64 SB[u, 1 - u, yw, yv, yv, yu] + 
 9/32 SB[u, 1 - u, yw, yv, yv, yv] + 
 15/64 SB[u, 1 - u, yw, yv, yv, yw] + 
 7/32 SB[u, 1 - u, yw, yv, yw, yu] + 
 15/64 SB[u, 1 - u, yw, yv, yw, yv] + 
 15/64 SB[u, 1 - u, yw, yv, yw, yw] - 
 3/64 SB[u, 1 - u, yw, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[u, 1 - u, yw, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[u, 1 - u, yw, yw, u, u/(1 - u)] - 
 1/32 SB[u, 1 - u, yw, yw, u, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, yw, u, w/(1 - w)] + 
 1/32 SB[u, 1 - u, yw, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[u, 1 - u, yw, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[u, 1 - u, yw, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[u, 1 - u, yw, yw, v, u/(1 - u)] - 
 5/64 SB[u, 1 - u, yw, yw, v, v/(1 - v)] - 
 1/64 SB[u, 1 - u, yw, yw, v, w/(1 - w)] + 
 1/64 SB[u, 1 - u, yw, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[u, 1 - u, yw, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[u, 1 - u, yw, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[u, 1 - u, yw, yw, w, u/(1 - u)] - 
 1/64 SB[u, 1 - u, yw, yw, w, v/(1 - v)] - 
 3/32 SB[u, 1 - u, yw, yw, w, w/(1 - w)] + 
 15/64 SB[u, 1 - u, yw, yw, yu, yu] + 
 7/32 SB[u, 1 - u, yw, yw, yu, yv] + 
 15/64 SB[u, 1 - u, yw, yw, yu, yw] + 
 7/32 SB[u, 1 - u, yw, yw, yv, yu] + 
 15/64 SB[u, 1 - u, yw, yw, yv, yv] + 
 15/64 SB[u, 1 - u, yw, yw, yv, yw] + 
 15/64 SB[u, 1 - u, yw, yw, yw, yu] + 
 15/64 SB[u, 1 - u, yw, yw, yw, yv] + 
 9/32 SB[u, 1 - u, yw, yw, yw, yw] - 
 1/2 SB[u, u, 1 - u, 1 - u, 1 - u, u/(1 - u)] + 
 3/8 SB[u, u, 1 - u, 1 - u, u, u/(1 - u)] + 
 1/16 SB[u, u, 1 - u, 1 - u, u, v/(1 - v)] + 
 1/16 SB[u, u, 1 - u, 1 - u, u, w/(1 - w)] - 
 3/16 SB[u, u, 1 - u, 1 - u, v, v/(1 - v)] - 
 1/16 SB[u, u, 1 - u, 1 - u, v, w/(1 - w)] - 
 1/16 SB[u, u, 1 - u, 1 - u, w, v/(1 - v)] - 
 3/16 SB[u, u, 1 - u, 1 - u, w, w/(1 - w)] + 
 3/8 SB[u, u, 1 - u, 1 - u, yu, yu] + 
 5/16 SB[u, u, 1 - u, 1 - u, yu, yv] + 
 5/16 SB[u, u, 1 - u, 1 - u, yu, yw] + 
 3/8 SB[u, u, 1 - u, 1 - u, yv, yu] + 
 5/16 SB[u, u, 1 - u, 1 - u, yv, yv] + 
 5/16 SB[u, u, 1 - u, 1 - u, yv, yw] + 
 3/8 SB[u, u, 1 - u, 1 - u, yw, yu] + 
 5/16 SB[u, u, 1 - u, 1 - u, yw, yv] + 
 5/16 SB[u, u, 1 - u, 1 - u, yw, yw] + 
 3/16 SB[u, u, 1 - u, u, 1 - u, u/(1 - u)] + 
 1/32 SB[u, u, 1 - u, u, 1 - u, v/(1 - v)] + 
 1/32 SB[u, u, 1 - u, u, 1 - u, w/(1 - w)] - 
 3/16 SB[u, u, 1 - u, u, u, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, u, u, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, u, u, w/(1 - w)] + 
 1/32 SB[u, u, 1 - u, u, 1 - v, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, u, 1 - v, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, u, v, u/(1 - u)] + 
 1/32 SB[u, u, 1 - u, u, v, v/(1 - v)] + 
 1/32 SB[u, u, 1 - u, u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, u, 1 - w, w/(1 - w)] - 
 1/32 SB[u, u, 1 - u, u, w, u/(1 - u)] + 
 1/32 SB[u, u, 1 - u, u, w, w/(1 - w)] - 
 3/16 SB[u, u, 1 - u, u, yu, yu] - 5/32 SB[u, u, 1 - u, u, yu, yv] - 
 5/32 SB[u, u, 1 - u, u, yu, yw] - 5/32 SB[u, u, 1 - u, u, yv, yu] - 
 3/32 SB[u, u, 1 - u, u, yv, yv] - 1/8 SB[u, u, 1 - u, u, yv, yw] - 
 5/32 SB[u, u, 1 - u, u, yw, yu] - 1/8 SB[u, u, 1 - u, u, yw, yv] - 
 3/32 SB[u, u, 1 - u, u, yw, yw] - 
 7/32 SB[u, u, 1 - u, v, 1 - u, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, v, 1 - u, w/(1 - w)] + 
 1/32 SB[u, u, 1 - u, v, u, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, v, u, w/(1 - w)] - 
 7/32 SB[u, u, 1 - u, v, 1 - v, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, v, 1 - v, v/(1 - v)] + 
 3/32 SB[u, u, 1 - u, v, v, u/(1 - u)] + 
 3/32 SB[u, u, 1 - u, v, v, v/(1 - v)] + 
 1/16 SB[u, u, 1 - u, v, v, w/(1 - w)] - 
 1/32 SB[u, u, 1 - u, v, 1 - w, u/(1 - u)] + 
 1/32 SB[u, u, 1 - u, v, 1 - w, w/(1 - w)] + 
 5/32 SB[u, u, 1 - u, v, w, u/(1 - u)] + 
 3/16 SB[u, u, 1 - u, v, w, v/(1 - v)] + 
 5/32 SB[u, u, 1 - u, v, w, w/(1 - w)] + 
 1/32 SB[u, u, 1 - u, v, yu, yv] - 1/32 SB[u, u, 1 - u, v, yu, yw] - 
 1/32 SB[u, u, 1 - u, v, yv, yu] - 1/32 SB[u, u, 1 - u, v, yv, yv] - 
 1/16 SB[u, u, 1 - u, v, yv, yw] - 7/32 SB[u, u, 1 - u, v, yw, yu] - 
 3/16 SB[u, u, 1 - u, v, yw, yv] - 7/32 SB[u, u, 1 - u, v, yw, yw] - 
 1/32 SB[u, u, 1 - u, w, 1 - u, v/(1 - v)] - 
 7/32 SB[u, u, 1 - u, w, 1 - u, w/(1 - w)] - 
 1/32 SB[u, u, 1 - u, w, u, v/(1 - v)] + 
 1/32 SB[u, u, 1 - u, w, u, w/(1 - w)] - 
 1/32 SB[u, u, 1 - u, w, 1 - v, u/(1 - u)] + 
 1/32 SB[u, u, 1 - u, w, 1 - v, v/(1 - v)] + 
 5/32 SB[u, u, 1 - u, w, v, u/(1 - u)] + 
 5/32 SB[u, u, 1 - u, w, v, v/(1 - v)] + 
 3/16 SB[u, u, 1 - u, w, v, w/(1 - w)] - 
 7/32 SB[u, u, 1 - u, w, 1 - w, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, w, 1 - w, w/(1 - w)] + 
 3/32 SB[u, u, 1 - u, w, w, u/(1 - u)] + 
 1/16 SB[u, u, 1 - u, w, w, v/(1 - v)] + 
 3/32 SB[u, u, 1 - u, w, w, w/(1 - w)] - 
 1/32 SB[u, u, 1 - u, w, yu, yv] + 1/32 SB[u, u, 1 - u, w, yu, yw] - 
 7/32 SB[u, u, 1 - u, w, yv, yu] - 7/32 SB[u, u, 1 - u, w, yv, yv] - 
 3/16 SB[u, u, 1 - u, w, yv, yw] - 1/32 SB[u, u, 1 - u, w, yw, yu] - 
 1/16 SB[u, u, 1 - u, w, yw, yv] - 1/32 SB[u, u, 1 - u, w, yw, yw] + 
 3/16 SB[u, u, 1 - u, yu, 1 - u, yu] + 
 5/32 SB[u, u, 1 - u, yu, 1 - u, yv] + 
 5/32 SB[u, u, 1 - u, yu, 1 - u, yw] - 
 3/16 SB[u, u, 1 - u, yu, u, yu] - 5/32 SB[u, u, 1 - u, yu, u, yv] - 
 5/32 SB[u, u, 1 - u, yu, u, yw] + 
 1/32 SB[u, u, 1 - u, yu, 1 - v, yu] + 
 1/32 SB[u, u, 1 - u, yu, 1 - v, yv] + 
 1/16 SB[u, u, 1 - u, yu, 1 - v, yw] - 
 1/32 SB[u, u, 1 - u, yu, v, yu] - 1/32 SB[u, u, 1 - u, yu, v, yv] - 
 1/16 SB[u, u, 1 - u, yu, v, yw] + 
 1/32 SB[u, u, 1 - u, yu, 1 - w, yu] + 
 1/16 SB[u, u, 1 - u, yu, 1 - w, yv] + 
 1/32 SB[u, u, 1 - u, yu, 1 - w, yw] - 
 1/32 SB[u, u, 1 - u, yu, w, yu] - 1/16 SB[u, u, 1 - u, yu, w, yv] - 
 1/32 SB[u, u, 1 - u, yu, w, yw] - 
 3/16 SB[u, u, 1 - u, yu, yu, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yu, yu, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yu, yu, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yu, yv, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yu, yv, v/(1 - v)] - 
 1/16 SB[u, u, 1 - u, yu, yv, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yu, yw, u/(1 - u)] - 
 1/16 SB[u, u, 1 - u, yu, yw, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yu, yw, w/(1 - w)] + 
 3/16 SB[u, u, 1 - u, yv, 1 - u, yu] + 
 5/32 SB[u, u, 1 - u, yv, 1 - u, yv] + 
 5/32 SB[u, u, 1 - u, yv, 1 - u, yw] - 
 3/16 SB[u, u, 1 - u, yv, u, yu] - 5/32 SB[u, u, 1 - u, yv, u, yv] - 
 5/32 SB[u, u, 1 - u, yv, u, yw] + 
 1/32 SB[u, u, 1 - u, yv, 1 - v, yu] + 
 1/32 SB[u, u, 1 - u, yv, 1 - v, yv] + 
 1/16 SB[u, u, 1 - u, yv, 1 - v, yw] - 
 1/32 SB[u, u, 1 - u, yv, v, yu] - 1/32 SB[u, u, 1 - u, yv, v, yv] - 
 1/16 SB[u, u, 1 - u, yv, v, yw] + 
 1/32 SB[u, u, 1 - u, yv, 1 - w, yu] + 
 1/16 SB[u, u, 1 - u, yv, 1 - w, yv] + 
 1/32 SB[u, u, 1 - u, yv, 1 - w, yw] - 
 1/32 SB[u, u, 1 - u, yv, w, yu] - 1/16 SB[u, u, 1 - u, yv, w, yv] - 
 1/32 SB[u, u, 1 - u, yv, w, yw] - 
 3/16 SB[u, u, 1 - u, yv, yu, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yv, yu, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yv, yu, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yv, yv, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yv, yv, v/(1 - v)] - 
 1/16 SB[u, u, 1 - u, yv, yv, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yv, yw, u/(1 - u)] - 
 1/16 SB[u, u, 1 - u, yv, yw, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yv, yw, w/(1 - w)] + 
 3/16 SB[u, u, 1 - u, yw, 1 - u, yu] + 
 5/32 SB[u, u, 1 - u, yw, 1 - u, yv] + 
 5/32 SB[u, u, 1 - u, yw, 1 - u, yw] - 
 3/16 SB[u, u, 1 - u, yw, u, yu] - 5/32 SB[u, u, 1 - u, yw, u, yv] - 
 5/32 SB[u, u, 1 - u, yw, u, yw] + 
 1/32 SB[u, u, 1 - u, yw, 1 - v, yu] + 
 1/32 SB[u, u, 1 - u, yw, 1 - v, yv] + 
 1/16 SB[u, u, 1 - u, yw, 1 - v, yw] - 
 1/32 SB[u, u, 1 - u, yw, v, yu] - 1/32 SB[u, u, 1 - u, yw, v, yv] - 
 1/16 SB[u, u, 1 - u, yw, v, yw] + 
 1/32 SB[u, u, 1 - u, yw, 1 - w, yu] + 
 1/16 SB[u, u, 1 - u, yw, 1 - w, yv] + 
 1/32 SB[u, u, 1 - u, yw, 1 - w, yw] - 
 1/32 SB[u, u, 1 - u, yw, w, yu] - 1/16 SB[u, u, 1 - u, yw, w, yv] - 
 1/32 SB[u, u, 1 - u, yw, w, yw] - 
 3/16 SB[u, u, 1 - u, yw, yu, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yw, yu, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yw, yu, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yw, yv, u/(1 - u)] - 
 1/32 SB[u, u, 1 - u, yw, yv, v/(1 - v)] - 
 1/16 SB[u, u, 1 - u, yw, yv, w/(1 - w)] - 
 5/32 SB[u, u, 1 - u, yw, yw, u/(1 - u)] - 
 1/16 SB[u, u, 1 - u, yw, yw, v/(1 - v)] - 
 1/32 SB[u, u, 1 - u, yw, yw, w/(1 - w)] - 
 7/32 SB[u, u, v, 1 - u, 1 - u, v/(1 - v)] - 
 1/32 SB[u, u, v, 1 - u, 1 - u, w/(1 - w)] + 
 1/32 SB[u, u, v, 1 - u, u, v/(1 - v)] - 
 1/32 SB[u, u, v, 1 - u, u, w/(1 - w)] - 
 7/32 SB[u, u, v, 1 - u, 1 - v, u/(1 - u)] - 
 1/32 SB[u, u, v, 1 - u, 1 - v, v/(1 - v)] + 
 3/32 SB[u, u, v, 1 - u, v, u/(1 - u)] + 
 3/32 SB[u, u, v, 1 - u, v, v/(1 - v)] + 
 1/16 SB[u, u, v, 1 - u, v, w/(1 - w)] - 
 1/32 SB[u, u, v, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, u, v, 1 - u, 1 - w, w/(1 - w)] + 
 5/32 SB[u, u, v, 1 - u, w, u/(1 - u)] + 
 3/16 SB[u, u, v, 1 - u, w, v/(1 - v)] + 
 5/32 SB[u, u, v, 1 - u, w, w/(1 - w)] + 
 1/32 SB[u, u, v, 1 - u, yu, yv] - 1/32 SB[u, u, v, 1 - u, yu, yw] - 
 1/32 SB[u, u, v, 1 - u, yv, yu] - 1/32 SB[u, u, v, 1 - u, yv, yv] - 
 1/16 SB[u, u, v, 1 - u, yv, yw] - 7/32 SB[u, u, v, 1 - u, yw, yu] - 
 3/16 SB[u, u, v, 1 - u, yw, yv] - 7/32 SB[u, u, v, 1 - u, yw, yw] - 
 1/4 SB[u, u, v, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[u, u, v, 1 - v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, u, v, 1 - v, 1 - u, w/(1 - w)] + 
 3/16 SB[u, u, v, 1 - v, u, u/(1 - u)] + 
 1/32 SB[u, u, v, 1 - v, u, v/(1 - v)] + 
 1/32 SB[u, u, v, 1 - v, u, w/(1 - w)] - 
 1/32 SB[u, u, v, 1 - v, 1 - v, u/(1 - u)] + 
 1/32 SB[u, u, v, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[u, u, v, 1 - v, v, u/(1 - u)] - 
 5/32 SB[u, u, v, 1 - v, v, v/(1 - v)] - 
 1/16 SB[u, u, v, 1 - v, v, w/(1 - w)] + 
 1/32 SB[u, u, v, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[u, u, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[u, u, v, 1 - v, w, u/(1 - u)] - 
 1/32 SB[u, u, v, 1 - v, w, w/(1 - w)] + 
 3/16 SB[u, u, v, 1 - v, yu, yu] + 5/32 SB[u, u, v, 1 - v, yu, yv] + 
 5/32 SB[u, u, v, 1 - v, yu, yw] + 7/32 SB[u, u, v, 1 - v, yv, yu] + 
 7/32 SB[u, u, v, 1 - v, yv, yv] + 3/16 SB[u, u, v, 1 - v, yv, yw] + 
 5/32 SB[u, u, v, 1 - v, yw, yu] + 1/8 SB[u, u, v, 1 - v, yw, yv] + 
 3/32 SB[u, u, v, 1 - v, yw, yw] - 
 1/16 SB[u, u, v, v, 1 - u, u/(1 - u)] + 
 1/16 SB[u, u, v, v, 1 - u, v/(1 - v)] + 
 1/16 SB[u, u, v, v, 1 - v, u/(1 - u)] - 
 1/16 SB[u, u, v, v, 1 - v, v/(1 - v)] - 
 1/16 SB[u, u, v, v, w, u/(1 - u)] - 
 1/16 SB[u, u, v, v, w, v/(1 - v)] - 
 1/8 SB[u, u, v, v, w, w/(1 - w)] + 1/16 SB[u, u, v, v, yw, yu] + 
 1/16 SB[u, u, v, v, yw, yv] + 1/8 SB[u, u, v, v, yw, yw] + 
 5/16 SB[u, u, v, w, 1 - u, u/(1 - u)] + 
 7/32 SB[u, u, v, w, 1 - u, v/(1 - v)] + 
 7/32 SB[u, u, v, w, 1 - u, w/(1 - w)] - 
 3/16 SB[u, u, v, w, u, u/(1 - u)] - 
 1/32 SB[u, u, v, w, u, v/(1 - v)] - 
 1/32 SB[u, u, v, w, u, w/(1 - w)] + 
 7/32 SB[u, u, v, w, 1 - v, u/(1 - u)] + 
 1/32 SB[u, u, v, w, 1 - v, v/(1 - v)] - 
 7/32 SB[u, u, v, w, v, u/(1 - u)] - 
 3/32 SB[u, u, v, w, v, v/(1 - v)] - 
 3/16 SB[u, u, v, w, v, w/(1 - w)] + 
 7/32 SB[u, u, v, w, 1 - w, u/(1 - u)] + 
 1/32 SB[u, u, v, w, 1 - w, w/(1 - w)] - 
 7/32 SB[u, u, v, w, w, u/(1 - u)] - 
 3/16 SB[u, u, v, w, w, v/(1 - v)] - 
 3/32 SB[u, u, v, w, w, w/(1 - w)] - 3/16 SB[u, u, v, w, yu, yu] - 
 5/32 SB[u, u, v, w, yu, yv] - 5/32 SB[u, u, v, w, yu, yw] + 
 1/32 SB[u, u, v, w, yv, yu] + 1/32 SB[u, u, v, w, yv, yv] + 
 1/16 SB[u, u, v, w, yv, yw] + 1/32 SB[u, u, v, w, yw, yu] + 
 1/16 SB[u, u, v, w, yw, yv] + 1/32 SB[u, u, v, w, yw, yw] - 
 3/16 SB[u, u, v, yw, 1 - u, yu] - 5/32 SB[u, u, v, yw, 1 - u, yv] - 
 5/32 SB[u, u, v, yw, 1 - u, yw] + 3/16 SB[u, u, v, yw, u, yu] + 
 5/32 SB[u, u, v, yw, u, yv] + 5/32 SB[u, u, v, yw, u, yw] - 
 1/32 SB[u, u, v, yw, 1 - v, yu] - 1/32 SB[u, u, v, yw, 1 - v, yv] - 
 1/16 SB[u, u, v, yw, 1 - v, yw] + 1/32 SB[u, u, v, yw, v, yu] + 
 1/32 SB[u, u, v, yw, v, yv] + 1/16 SB[u, u, v, yw, v, yw] - 
 1/32 SB[u, u, v, yw, 1 - w, yu] - 1/16 SB[u, u, v, yw, 1 - w, yv] - 
 1/32 SB[u, u, v, yw, 1 - w, yw] + 1/32 SB[u, u, v, yw, w, yu] + 
 1/16 SB[u, u, v, yw, w, yv] + 1/32 SB[u, u, v, yw, w, yw] + 
 3/16 SB[u, u, v, yw, yu, u/(1 - u)] + 
 1/32 SB[u, u, v, yw, yu, v/(1 - v)] + 
 1/32 SB[u, u, v, yw, yu, w/(1 - w)] + 
 5/32 SB[u, u, v, yw, yv, u/(1 - u)] + 
 1/32 SB[u, u, v, yw, yv, v/(1 - v)] + 
 1/16 SB[u, u, v, yw, yv, w/(1 - w)] + 
 5/32 SB[u, u, v, yw, yw, u/(1 - u)] + 
 1/16 SB[u, u, v, yw, yw, v/(1 - v)] + 
 1/32 SB[u, u, v, yw, yw, w/(1 - w)] - 
 1/32 SB[u, u, w, 1 - u, 1 - u, v/(1 - v)] - 
 7/32 SB[u, u, w, 1 - u, 1 - u, w/(1 - w)] - 
 1/32 SB[u, u, w, 1 - u, u, v/(1 - v)] + 
 1/32 SB[u, u, w, 1 - u, u, w/(1 - w)] - 
 1/32 SB[u, u, w, 1 - u, 1 - v, u/(1 - u)] + 
 1/32 SB[u, u, w, 1 - u, 1 - v, v/(1 - v)] + 
 5/32 SB[u, u, w, 1 - u, v, u/(1 - u)] + 
 5/32 SB[u, u, w, 1 - u, v, v/(1 - v)] + 
 3/16 SB[u, u, w, 1 - u, v, w/(1 - w)] - 
 7/32 SB[u, u, w, 1 - u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, u, w, 1 - u, 1 - w, w/(1 - w)] + 
 3/32 SB[u, u, w, 1 - u, w, u/(1 - u)] + 
 1/16 SB[u, u, w, 1 - u, w, v/(1 - v)] + 
 3/32 SB[u, u, w, 1 - u, w, w/(1 - w)] - 
 1/32 SB[u, u, w, 1 - u, yu, yv] + 1/32 SB[u, u, w, 1 - u, yu, yw] - 
 7/32 SB[u, u, w, 1 - u, yv, yu] - 7/32 SB[u, u, w, 1 - u, yv, yv] - 
 3/16 SB[u, u, w, 1 - u, yv, yw] - 1/32 SB[u, u, w, 1 - u, yw, yu] - 
 1/16 SB[u, u, w, 1 - u, yw, yv] - 1/32 SB[u, u, w, 1 - u, yw, yw] + 
 5/16 SB[u, u, w, v, 1 - u, u/(1 - u)] + 
 7/32 SB[u, u, w, v, 1 - u, v/(1 - v)] + 
 7/32 SB[u, u, w, v, 1 - u, w/(1 - w)] - 
 3/16 SB[u, u, w, v, u, u/(1 - u)] - 
 1/32 SB[u, u, w, v, u, v/(1 - v)] - 
 1/32 SB[u, u, w, v, u, w/(1 - w)] + 
 7/32 SB[u, u, w, v, 1 - v, u/(1 - u)] + 
 1/32 SB[u, u, w, v, 1 - v, v/(1 - v)] - 
 7/32 SB[u, u, w, v, v, u/(1 - u)] - 
 3/32 SB[u, u, w, v, v, v/(1 - v)] - 
 3/16 SB[u, u, w, v, v, w/(1 - w)] + 
 7/32 SB[u, u, w, v, 1 - w, u/(1 - u)] + 
 1/32 SB[u, u, w, v, 1 - w, w/(1 - w)] - 
 7/32 SB[u, u, w, v, w, u/(1 - u)] - 
 3/16 SB[u, u, w, v, w, v/(1 - v)] - 
 3/32 SB[u, u, w, v, w, w/(1 - w)] - 3/16 SB[u, u, w, v, yu, yu] - 
 5/32 SB[u, u, w, v, yu, yv] - 5/32 SB[u, u, w, v, yu, yw] + 
 1/32 SB[u, u, w, v, yv, yu] + 1/32 SB[u, u, w, v, yv, yv] + 
 1/16 SB[u, u, w, v, yv, yw] + 1/32 SB[u, u, w, v, yw, yu] + 
 1/16 SB[u, u, w, v, yw, yv] + 1/32 SB[u, u, w, v, yw, yw] - 
 1/4 SB[u, u, w, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, u, w, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[u, u, w, 1 - w, 1 - u, w/(1 - w)] + 
 3/16 SB[u, u, w, 1 - w, u, u/(1 - u)] + 
 1/32 SB[u, u, w, 1 - w, u, v/(1 - v)] + 
 1/32 SB[u, u, w, 1 - w, u, w/(1 - w)] + 
 1/32 SB[u, u, w, 1 - w, 1 - v, u/(1 - u)] - 
 1/32 SB[u, u, w, 1 - w, 1 - v, v/(1 - v)] + 
 1/32 SB[u, u, w, 1 - w, v, u/(1 - u)] - 
 1/32 SB[u, u, w, 1 - w, v, v/(1 - v)] - 
 1/32 SB[u, u, w, 1 - w, 1 - w, u/(1 - u)] + 
 1/32 SB[u, u, w, 1 - w, 1 - w, w/(1 - w)] - 
 1/32 SB[u, u, w, 1 - w, w, u/(1 - u)] - 
 1/16 SB[u, u, w, 1 - w, w, v/(1 - v)] - 
 5/32 SB[u, u, w, 1 - w, w, w/(1 - w)] + 
 3/16 SB[u, u, w, 1 - w, yu, yu] + 5/32 SB[u, u, w, 1 - w, yu, yv] + 
 5/32 SB[u, u, w, 1 - w, yu, yw] + 5/32 SB[u, u, w, 1 - w, yv, yu] + 
 3/32 SB[u, u, w, 1 - w, yv, yv] + 1/8 SB[u, u, w, 1 - w, yv, yw] + 
 7/32 SB[u, u, w, 1 - w, yw, yu] + 3/16 SB[u, u, w, 1 - w, yw, yv] + 
 7/32 SB[u, u, w, 1 - w, yw, yw] - 
 1/16 SB[u, u, w, w, 1 - u, u/(1 - u)] + 
 1/16 SB[u, u, w, w, 1 - u, w/(1 - w)] - 
 1/16 SB[u, u, w, w, v, u/(1 - u)] - 
 1/8 SB[u, u, w, w, v, v/(1 - v)] - 
 1/16 SB[u, u, w, w, v, w/(1 - w)] + 
 1/16 SB[u, u, w, w, 1 - w, u/(1 - u)] - 
 1/16 SB[u, u, w, w, 1 - w, w/(1 - w)] + 
 1/16 SB[u, u, w, w, yv, yu] + 1/8 SB[u, u, w, w, yv, yv] + 
 1/16 SB[u, u, w, w, yv, yw] - 3/16 SB[u, u, w, yv, 1 - u, yu] - 
 5/32 SB[u, u, w, yv, 1 - u, yv] - 5/32 SB[u, u, w, yv, 1 - u, yw] + 
 3/16 SB[u, u, w, yv, u, yu] + 5/32 SB[u, u, w, yv, u, yv] + 
 5/32 SB[u, u, w, yv, u, yw] - 1/32 SB[u, u, w, yv, 1 - v, yu] - 
 1/32 SB[u, u, w, yv, 1 - v, yv] - 1/16 SB[u, u, w, yv, 1 - v, yw] + 
 1/32 SB[u, u, w, yv, v, yu] + 1/32 SB[u, u, w, yv, v, yv] + 
 1/16 SB[u, u, w, yv, v, yw] - 1/32 SB[u, u, w, yv, 1 - w, yu] - 
 1/16 SB[u, u, w, yv, 1 - w, yv] - 1/32 SB[u, u, w, yv, 1 - w, yw] + 
 1/32 SB[u, u, w, yv, w, yu] + 1/16 SB[u, u, w, yv, w, yv] + 
 1/32 SB[u, u, w, yv, w, yw] + 3/16 SB[u, u, w, yv, yu, u/(1 - u)] + 
 1/32 SB[u, u, w, yv, yu, v/(1 - v)] + 
 1/32 SB[u, u, w, yv, yu, w/(1 - w)] + 
 5/32 SB[u, u, w, yv, yv, u/(1 - u)] + 
 1/32 SB[u, u, w, yv, yv, v/(1 - v)] + 
 1/16 SB[u, u, w, yv, yv, w/(1 - w)] + 
 5/32 SB[u, u, w, yv, yw, u/(1 - u)] + 
 1/16 SB[u, u, w, yv, yw, v/(1 - v)] + 
 1/32 SB[u, u, w, yv, yw, w/(1 - w)] - 
 17/64 SB[u, v, 1 - u, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, 1 - u, 1 - u, w/(1 - w)] + 
 13/64 SB[u, v, 1 - u, 1 - u, u, v/(1 - v)] + 
 3/64 SB[u, v, 1 - u, 1 - u, u, w/(1 - w)] - 
 17/64 SB[u, v, 1 - u, 1 - u, 1 - v, u/(1 - u)] - 
 23/64 SB[u, v, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 9/64 SB[u, v, 1 - u, 1 - u, v, u/(1 - u)] - 
 5/64 SB[u, v, 1 - u, 1 - u, v, v/(1 - v)] - 
 1/16 SB[u, v, 1 - u, 1 - u, v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 7/64 SB[u, v, 1 - u, 1 - u, w, u/(1 - u)] + 
 1/16 SB[u, v, 1 - u, 1 - u, w, v/(1 - v)] + 
 5/64 SB[u, v, 1 - u, 1 - u, w, w/(1 - w)] - 
 3/64 SB[u, v, 1 - u, 1 - u, yu, yv] + 
 3/64 SB[u, v, 1 - u, 1 - u, yu, yw] + 
 1/64 SB[u, v, 1 - u, 1 - u, yv, yu] - 
 1/64 SB[u, v, 1 - u, 1 - u, yv, yv] + 
 1/16 SB[u, v, 1 - u, 1 - u, yv, yw] - 
 1/64 SB[u, v, 1 - u, 1 - u, yw, yu] - 
 1/16 SB[u, v, 1 - u, 1 - u, yw, yv] + 
 1/64 SB[u, v, 1 - u, 1 - u, yw, yw] + 
 13/64 SB[u, v, 1 - u, u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, u, 1 - u, w/(1 - w)] - 
 7/64 SB[u, v, 1 - u, u, u, v/(1 - v)] - 
 1/64 SB[u, v, 1 - u, u, u, w/(1 - w)] + 
 13/64 SB[u, v, 1 - u, u, 1 - v, u/(1 - u)] + 
 25/64 SB[u, v, 1 - u, u, 1 - v, v/(1 - v)] - 
 7/64 SB[u, v, 1 - u, u, v, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, u, v, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, u, 1 - w, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, u, 1 - w, w/(1 - w)] - 
 7/64 SB[u, v, 1 - u, u, w, u/(1 - u)] - 
 3/32 SB[u, v, 1 - u, u, w, v/(1 - v)] - 
 5/64 SB[u, v, 1 - u, u, w, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, u, yu, yv] - 1/64 SB[u, v, 1 - u, u, yu, yw] + 
 1/64 SB[u, v, 1 - u, u, yv, yu] + 3/64 SB[u, v, 1 - u, u, yv, yv] + 
 5/64 SB[u, v, 1 - u, u, yw, yu] + 3/32 SB[u, v, 1 - u, u, yw, yv] + 
 3/64 SB[u, v, 1 - u, u, yw, yw] - 
 17/64 SB[u, v, 1 - u, 1 - v, 1 - u, u/(1 - u)] - 
 23/64 SB[u, v, 1 - u, 1 - v, 1 - u, v/(1 - v)] + 
 15/64 SB[u, v, 1 - u, 1 - v, u, u/(1 - u)] + 
 23/64 SB[u, v, 1 - u, 1 - v, u, v/(1 - v)] - 
 23/64 SB[u, v, 1 - u, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[u, v, 1 - u, 1 - v, 1 - v, v/(1 - v)] - 
 1/64 SB[u, v, 1 - u, 1 - v, 1 - v, w/(1 - w)] + 
 23/64 SB[u, v, 1 - u, 1 - v, v, u/(1 - u)] + 
 7/32 SB[u, v, 1 - u, 1 - v, v, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, 1 - v, v, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, 1 - v, w, v/(1 - v)] - 
 3/64 SB[u, v, 1 - u, 1 - v, w, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, 1 - v, yu, yu] + 
 1/64 SB[u, v, 1 - u, 1 - v, yu, yv] + 
 1/32 SB[u, v, 1 - u, 1 - v, yu, yw] + 
 1/64 SB[u, v, 1 - u, 1 - v, yv, yu] + 
 1/32 SB[u, v, 1 - u, 1 - v, yv, yv] + 
 3/64 SB[u, v, 1 - u, 1 - v, yv, yw] + 
 1/32 SB[u, v, 1 - u, 1 - v, yw, yu] + 
 3/64 SB[u, v, 1 - u, 1 - v, yw, yv] + 
 5/64 SB[u, v, 1 - u, 1 - v, yw, yw] + 
 5/64 SB[u, v, 1 - u, v, 1 - u, u/(1 - u)] - 
 3/64 SB[u, v, 1 - u, v, 1 - u, v/(1 - v)] - 
 1/32 SB[u, v, 1 - u, v, 1 - u, w/(1 - w)] - 
 5/64 SB[u, v, 1 - u, v, u, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, v, u, v/(1 - v)] - 
 1/32 SB[u, v, 1 - u, v, u, w/(1 - w)] - 
 3/64 SB[u, v, 1 - u, v, 1 - v, u/(1 - u)] - 
 7/32 SB[u, v, 1 - u, v, 1 - v, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, v, 1 - v, w/(1 - w)] + 
 3/64 SB[u, v, 1 - u, v, v, u/(1 - u)] + 
 9/32 SB[u, v, 1 - u, v, v, v/(1 - v)] + 
 3/64 SB[u, v, 1 - u, v, v, w/(1 - w)] - 
 1/32 SB[u, v, 1 - u, v, 1 - w, u/(1 - u)] + 
 1/64 SB[u, v, 1 - u, v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, v, 1 - w, w/(1 - w)] + 
 1/32 SB[u, v, 1 - u, v, w, u/(1 - u)] + 
 3/64 SB[u, v, 1 - u, v, w, v/(1 - v)] + 
 3/64 SB[u, v, 1 - u, v, w, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, v, yu, yu] - 1/64 SB[u, v, 1 - u, v, yu, yv] - 
 1/32 SB[u, v, 1 - u, v, yu, yw] - 5/64 SB[u, v, 1 - u, v, yv, yu] - 
 3/32 SB[u, v, 1 - u, v, yv, yv] - 5/64 SB[u, v, 1 - u, v, yv, yw] - 
 3/32 SB[u, v, 1 - u, v, yw, yu] - 5/64 SB[u, v, 1 - u, v, yw, yv] - 
 9/64 SB[u, v, 1 - u, v, yw, yw] + 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - u, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, 1 - w, u, u/(1 - u)] + 
 1/64 SB[u, v, 1 - u, 1 - w, u, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, 1 - w, v, v/(1 - v)] - 
 1/64 SB[u, v, 1 - u, 1 - w, v, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, v, 1 - u, 1 - w, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, 1 - u, 1 - w, w, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, 1 - w, w, v/(1 - v)] + 
 3/64 SB[u, v, 1 - u, 1 - w, yu, yu] + 
 1/64 SB[u, v, 1 - u, 1 - w, yu, yw] - 
 3/64 SB[u, v, 1 - u, 1 - w, yv, yv] - 
 1/64 SB[u, v, 1 - u, 1 - w, yv, yw] + 
 1/64 SB[u, v, 1 - u, 1 - w, yw, yu] - 
 1/64 SB[u, v, 1 - u, 1 - w, yw, yv] + 
 11/64 SB[u, v, 1 - u, w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, v, 1 - u, w, 1 - u, v/(1 - v)] + 
 3/64 SB[u, v, 1 - u, w, 1 - u, w/(1 - w)] - 
 9/64 SB[u, v, 1 - u, w, u, u/(1 - u)] - 
 1/16 SB[u, v, 1 - u, w, u, v/(1 - v)] - 
 5/64 SB[u, v, 1 - u, w, u, w/(1 - w)] + 
 1/32 SB[u, v, 1 - u, w, 1 - v, u/(1 - u)] - 
 1/64 SB[u, v, 1 - u, w, 1 - v, v/(1 - v)] - 
 3/64 SB[u, v, 1 - u, w, 1 - v, w/(1 - w)] - 
 1/32 SB[u, v, 1 - u, w, v, u/(1 - u)] + 
 5/64 SB[u, v, 1 - u, w, v, v/(1 - v)] + 
 5/64 SB[u, v, 1 - u, w, v, w/(1 - w)] + 
 3/64 SB[u, v, 1 - u, w, 1 - w, u/(1 - u)] - 
 3/64 SB[u, v, 1 - u, w, 1 - w, v/(1 - v)] - 
 1/32 SB[u, v, 1 - u, w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, v, 1 - u, w, w, u/(1 - u)] + 
 5/64 SB[u, v, 1 - u, w, w, v/(1 - v)] + 
 3/32 SB[u, v, 1 - u, w, w, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, w, yu, yu] - 1/64 SB[u, v, 1 - u, w, yu, yw] - 
 1/32 SB[u, v, 1 - u, w, yv, yu] + 1/64 SB[u, v, 1 - u, w, yv, yv] - 
 3/64 SB[u, v, 1 - u, w, yv, yw] - 3/64 SB[u, v, 1 - u, w, yw, yu] - 
 3/64 SB[u, v, 1 - u, w, yw, yv] - 1/32 SB[u, v, 1 - u, w, yw, yw] - 
 1/64 SB[u, v, 1 - u, yu, 1 - u, yv] + 
 1/64 SB[u, v, 1 - u, yu, 1 - u, yw] + 
 1/64 SB[u, v, 1 - u, yu, u, yv] - 1/64 SB[u, v, 1 - u, yu, u, yw] + 
 3/64 SB[u, v, 1 - u, yu, 1 - v, yu] + 
 5/64 SB[u, v, 1 - u, yu, 1 - v, yv] + 
 1/16 SB[u, v, 1 - u, yu, 1 - v, yw] - 
 3/64 SB[u, v, 1 - u, yu, v, yu] - 5/64 SB[u, v, 1 - u, yu, v, yv] - 
 1/16 SB[u, v, 1 - u, yu, v, yw] + 
 5/64 SB[u, v, 1 - u, yu, 1 - w, yu] + 
 1/16 SB[u, v, 1 - u, yu, 1 - w, yv] + 
 3/64 SB[u, v, 1 - u, yu, 1 - w, yw] - 
 5/64 SB[u, v, 1 - u, yu, w, yu] - 1/16 SB[u, v, 1 - u, yu, w, yv] - 
 3/64 SB[u, v, 1 - u, yu, w, yw] - 
 3/64 SB[u, v, 1 - u, yu, yu, v/(1 - v)] - 
 5/64 SB[u, v, 1 - u, yu, yu, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, yu, yv, u/(1 - u)] - 
 5/64 SB[u, v, 1 - u, yu, yv, v/(1 - v)] - 
 1/16 SB[u, v, 1 - u, yu, yv, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, yu, yw, u/(1 - u)] - 
 1/16 SB[u, v, 1 - u, yu, yw, v/(1 - v)] - 
 3/64 SB[u, v, 1 - u, yu, yw, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, yv, 1 - u, yu] + 
 1/64 SB[u, v, 1 - u, yv, 1 - u, yv] + 
 1/32 SB[u, v, 1 - u, yv, 1 - u, yw] - 
 1/64 SB[u, v, 1 - u, yv, u, yu] - 1/64 SB[u, v, 1 - u, yv, u, yv] - 
 1/32 SB[u, v, 1 - u, yv, u, yw] + 
 5/64 SB[u, v, 1 - u, yv, 1 - v, yu] + 
 3/32 SB[u, v, 1 - u, yv, 1 - v, yv] + 
 5/64 SB[u, v, 1 - u, yv, 1 - v, yw] - 
 5/64 SB[u, v, 1 - u, yv, v, yu] - 3/32 SB[u, v, 1 - u, yv, v, yv] - 
 5/64 SB[u, v, 1 - u, yv, v, yw] + 
 1/32 SB[u, v, 1 - u, yv, 1 - w, yu] + 
 1/64 SB[u, v, 1 - u, yv, 1 - w, yv] + 
 1/64 SB[u, v, 1 - u, yv, 1 - w, yw] - 
 1/32 SB[u, v, 1 - u, yv, w, yu] - 1/64 SB[u, v, 1 - u, yv, w, yv] - 
 1/64 SB[u, v, 1 - u, yv, w, yw] - 
 1/64 SB[u, v, 1 - u, yv, yu, u/(1 - u)] - 
 5/64 SB[u, v, 1 - u, yv, yu, v/(1 - v)] - 
 1/32 SB[u, v, 1 - u, yv, yu, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, yv, yv, u/(1 - u)] - 
 3/32 SB[u, v, 1 - u, yv, yv, v/(1 - v)] - 
 1/64 SB[u, v, 1 - u, yv, yv, w/(1 - w)] - 
 1/32 SB[u, v, 1 - u, yv, yw, u/(1 - u)] - 
 5/64 SB[u, v, 1 - u, yv, yw, v/(1 - v)] - 
 1/64 SB[u, v, 1 - u, yv, yw, w/(1 - w)] - 
 1/64 SB[u, v, 1 - u, yw, 1 - u, yu] - 
 1/32 SB[u, v, 1 - u, yw, 1 - u, yv] - 
 1/64 SB[u, v, 1 - u, yw, 1 - u, yw] + 
 1/64 SB[u, v, 1 - u, yw, u, yu] + 1/32 SB[u, v, 1 - u, yw, u, yv] + 
 1/64 SB[u, v, 1 - u, yw, u, yw] + 
 3/32 SB[u, v, 1 - u, yw, 1 - v, yu] + 
 7/64 SB[u, v, 1 - u, yw, 1 - v, yv] + 
 7/64 SB[u, v, 1 - u, yw, 1 - v, yw] - 
 3/32 SB[u, v, 1 - u, yw, v, yu] - 7/64 SB[u, v, 1 - u, yw, v, yv] - 
 7/64 SB[u, v, 1 - u, yw, v, yw] + 
 3/64 SB[u, v, 1 - u, yw, 1 - w, yu] + 
 3/64 SB[u, v, 1 - u, yw, 1 - w, yv] + 
 1/32 SB[u, v, 1 - u, yw, 1 - w, yw] - 
 3/64 SB[u, v, 1 - u, yw, w, yu] - 3/64 SB[u, v, 1 - u, yw, w, yv] - 
 1/32 SB[u, v, 1 - u, yw, w, yw] + 
 1/64 SB[u, v, 1 - u, yw, yu, u/(1 - u)] - 
 3/32 SB[u, v, 1 - u, yw, yu, v/(1 - v)] - 
 3/64 SB[u, v, 1 - u, yw, yu, w/(1 - w)] + 
 1/32 SB[u, v, 1 - u, yw, yv, u/(1 - u)] - 
 7/64 SB[u, v, 1 - u, yw, yv, v/(1 - v)] - 
 3/64 SB[u, v, 1 - u, yw, yv, w/(1 - w)] + 
 1/64 SB[u, v, 1 - u, yw, yw, u/(1 - u)] - 
 7/64 SB[u, v, 1 - u, yw, yw, v/(1 - v)] - 
 1/32 SB[u, v, 1 - u, yw, yw, w/(1 - w)] - 
 7/32 SB[u, v, u, 1 - u, 1 - u, v/(1 - v)] - 
 1/32 SB[u, v, u, 1 - u, 1 - u, w/(1 - w)] + 
 1/32 SB[u, v, u, 1 - u, u, v/(1 - v)] - 
 1/32 SB[u, v, u, 1 - u, u, w/(1 - w)] - 
 7/32 SB[u, v, u, 1 - u, 1 - v, u/(1 - u)] - 
 1/32 SB[u, v, u, 1 - u, 1 - v, v/(1 - v)] + 
 3/32 SB[u, v, u, 1 - u, v, u/(1 - u)] + 
 3/32 SB[u, v, u, 1 - u, v, v/(1 - v)] + 
 1/16 SB[u, v, u, 1 - u, v, w/(1 - w)] - 
 1/32 SB[u, v, u, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, v, u, 1 - u, 1 - w, w/(1 - w)] + 
 5/32 SB[u, v, u, 1 - u, w, u/(1 - u)] + 
 3/16 SB[u, v, u, 1 - u, w, v/(1 - v)] + 
 5/32 SB[u, v, u, 1 - u, w, w/(1 - w)] + 
 1/32 SB[u, v, u, 1 - u, yu, yv] - 1/32 SB[u, v, u, 1 - u, yu, yw] - 
 1/32 SB[u, v, u, 1 - u, yv, yu] - 1/32 SB[u, v, u, 1 - u, yv, yv] - 
 1/16 SB[u, v, u, 1 - u, yv, yw] - 7/32 SB[u, v, u, 1 - u, yw, yu] - 
 3/16 SB[u, v, u, 1 - u, yw, yv] - 7/32 SB[u, v, u, 1 - u, yw, yw] - 
 1/4 SB[u, v, u, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[u, v, u, 1 - v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, v, u, 1 - v, 1 - u, w/(1 - w)] + 
 3/16 SB[u, v, u, 1 - v, u, u/(1 - u)] + 
 1/32 SB[u, v, u, 1 - v, u, v/(1 - v)] + 
 1/32 SB[u, v, u, 1 - v, u, w/(1 - w)] - 
 1/32 SB[u, v, u, 1 - v, 1 - v, u/(1 - u)] + 
 1/32 SB[u, v, u, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[u, v, u, 1 - v, v, u/(1 - u)] - 
 5/32 SB[u, v, u, 1 - v, v, v/(1 - v)] - 
 1/16 SB[u, v, u, 1 - v, v, w/(1 - w)] + 
 1/32 SB[u, v, u, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[u, v, u, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[u, v, u, 1 - v, w, u/(1 - u)] - 
 1/32 SB[u, v, u, 1 - v, w, w/(1 - w)] + 
 3/16 SB[u, v, u, 1 - v, yu, yu] + 5/32 SB[u, v, u, 1 - v, yu, yv] + 
 5/32 SB[u, v, u, 1 - v, yu, yw] + 7/32 SB[u, v, u, 1 - v, yv, yu] + 
 7/32 SB[u, v, u, 1 - v, yv, yv] + 3/16 SB[u, v, u, 1 - v, yv, yw] + 
 5/32 SB[u, v, u, 1 - v, yw, yu] + 1/8 SB[u, v, u, 1 - v, yw, yv] + 
 3/32 SB[u, v, u, 1 - v, yw, yw] - 
 1/16 SB[u, v, u, v, 1 - u, u/(1 - u)] + 
 1/16 SB[u, v, u, v, 1 - u, v/(1 - v)] + 
 1/16 SB[u, v, u, v, 1 - v, u/(1 - u)] - 
 1/16 SB[u, v, u, v, 1 - v, v/(1 - v)] - 
 1/16 SB[u, v, u, v, w, u/(1 - u)] - 
 1/16 SB[u, v, u, v, w, v/(1 - v)] - 
 1/8 SB[u, v, u, v, w, w/(1 - w)] + 1/16 SB[u, v, u, v, yw, yu] + 
 1/16 SB[u, v, u, v, yw, yv] + 1/8 SB[u, v, u, v, yw, yw] + 
 5/16 SB[u, v, u, w, 1 - u, u/(1 - u)] + 
 7/32 SB[u, v, u, w, 1 - u, v/(1 - v)] + 
 7/32 SB[u, v, u, w, 1 - u, w/(1 - w)] - 
 3/16 SB[u, v, u, w, u, u/(1 - u)] - 
 1/32 SB[u, v, u, w, u, v/(1 - v)] - 
 1/32 SB[u, v, u, w, u, w/(1 - w)] + 
 7/32 SB[u, v, u, w, 1 - v, u/(1 - u)] + 
 1/32 SB[u, v, u, w, 1 - v, v/(1 - v)] - 
 7/32 SB[u, v, u, w, v, u/(1 - u)] - 
 3/32 SB[u, v, u, w, v, v/(1 - v)] - 
 3/16 SB[u, v, u, w, v, w/(1 - w)] + 
 7/32 SB[u, v, u, w, 1 - w, u/(1 - u)] + 
 1/32 SB[u, v, u, w, 1 - w, w/(1 - w)] - 
 7/32 SB[u, v, u, w, w, u/(1 - u)] - 
 3/16 SB[u, v, u, w, w, v/(1 - v)] - 
 3/32 SB[u, v, u, w, w, w/(1 - w)] - 3/16 SB[u, v, u, w, yu, yu] - 
 5/32 SB[u, v, u, w, yu, yv] - 5/32 SB[u, v, u, w, yu, yw] + 
 1/32 SB[u, v, u, w, yv, yu] + 1/32 SB[u, v, u, w, yv, yv] + 
 1/16 SB[u, v, u, w, yv, yw] + 1/32 SB[u, v, u, w, yw, yu] + 
 1/16 SB[u, v, u, w, yw, yv] + 1/32 SB[u, v, u, w, yw, yw] - 
 3/16 SB[u, v, u, yw, 1 - u, yu] - 5/32 SB[u, v, u, yw, 1 - u, yv] - 
 5/32 SB[u, v, u, yw, 1 - u, yw] + 3/16 SB[u, v, u, yw, u, yu] + 
 5/32 SB[u, v, u, yw, u, yv] + 5/32 SB[u, v, u, yw, u, yw] - 
 1/32 SB[u, v, u, yw, 1 - v, yu] - 1/32 SB[u, v, u, yw, 1 - v, yv] - 
 1/16 SB[u, v, u, yw, 1 - v, yw] + 1/32 SB[u, v, u, yw, v, yu] + 
 1/32 SB[u, v, u, yw, v, yv] + 1/16 SB[u, v, u, yw, v, yw] - 
 1/32 SB[u, v, u, yw, 1 - w, yu] - 1/16 SB[u, v, u, yw, 1 - w, yv] - 
 1/32 SB[u, v, u, yw, 1 - w, yw] + 1/32 SB[u, v, u, yw, w, yu] + 
 1/16 SB[u, v, u, yw, w, yv] + 1/32 SB[u, v, u, yw, w, yw] + 
 3/16 SB[u, v, u, yw, yu, u/(1 - u)] + 
 1/32 SB[u, v, u, yw, yu, v/(1 - v)] + 
 1/32 SB[u, v, u, yw, yu, w/(1 - w)] + 
 5/32 SB[u, v, u, yw, yv, u/(1 - u)] + 
 1/32 SB[u, v, u, yw, yv, v/(1 - v)] + 
 1/16 SB[u, v, u, yw, yv, w/(1 - w)] + 
 5/32 SB[u, v, u, yw, yw, u/(1 - u)] + 
 1/16 SB[u, v, u, yw, yw, v/(1 - v)] + 
 1/32 SB[u, v, u, yw, yw, w/(1 - w)] - 
 1/4 SB[u, v, 1 - v, 1 - u, 1 - u, u/(1 - u)] - 
 23/64 SB[u, v, 1 - v, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[u, v, 1 - v, 1 - u, u, u/(1 - u)] + 
 23/64 SB[u, v, 1 - v, 1 - u, u, v/(1 - v)] + 
 1/64 SB[u, v, 1 - v, 1 - u, u, w/(1 - w)] - 
 23/64 SB[u, v, 1 - v, 1 - u, 1 - v, u/(1 - u)] - 
 17/64 SB[u, v, 1 - v, 1 - u, 1 - v, v/(1 - v)] + 
 23/64 SB[u, v, 1 - v, 1 - u, v, u/(1 - u)] + 
 15/64 SB[u, v, 1 - v, 1 - u, v, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, 1 - u, w, u/(1 - u)] - 
 3/64 SB[u, v, 1 - v, 1 - u, w, w/(1 - w)] + 
 1/32 SB[u, v, 1 - v, 1 - u, yu, yu] + 
 1/64 SB[u, v, 1 - v, 1 - u, yu, yv] + 
 3/64 SB[u, v, 1 - v, 1 - u, yu, yw] + 
 1/64 SB[u, v, 1 - v, 1 - u, yv, yu] - 
 1/64 SB[u, v, 1 - v, 1 - u, yv, yv] + 
 1/32 SB[u, v, 1 - v, 1 - u, yv, yw] + 
 3/64 SB[u, v, 1 - v, 1 - u, yw, yu] + 
 1/32 SB[u, v, 1 - v, 1 - u, yw, yv] + 
 5/64 SB[u, v, 1 - v, 1 - u, yw, yw] - 
 7/32 SB[u, v, 1 - v, u, 1 - u, u/(1 - u)] - 
 3/64 SB[u, v, 1 - v, u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, v, 1 - v, u, 1 - u, w/(1 - w)] + 
 9/32 SB[u, v, 1 - v, u, u, u/(1 - u)] + 
 3/64 SB[u, v, 1 - v, u, u, v/(1 - v)] + 
 3/64 SB[u, v, 1 - v, u, u, w/(1 - w)] - 
 3/64 SB[u, v, 1 - v, u, 1 - v, u/(1 - u)] + 
 5/64 SB[u, v, 1 - v, u, 1 - v, v/(1 - v)] - 
 1/32 SB[u, v, 1 - v, u, 1 - v, w/(1 - w)] - 
 1/64 SB[u, v, 1 - v, u, v, u/(1 - u)] - 
 5/64 SB[u, v, 1 - v, u, v, v/(1 - v)] - 
 1/32 SB[u, v, 1 - v, u, v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, v, 1 - v, u, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, 1 - v, u, 1 - w, w/(1 - w)] + 
 3/64 SB[u, v, 1 - v, u, w, u/(1 - u)] + 
 1/32 SB[u, v, 1 - v, u, w, v/(1 - v)] + 
 3/64 SB[u, v, 1 - v, u, w, w/(1 - w)] - 
 3/32 SB[u, v, 1 - v, u, yu, yu] - 5/64 SB[u, v, 1 - v, u, yu, yv] - 
 5/64 SB[u, v, 1 - v, u, yu, yw] - 1/64 SB[u, v, 1 - v, u, yv, yu] - 
 1/64 SB[u, v, 1 - v, u, yv, yv] - 1/32 SB[u, v, 1 - v, u, yv, yw] - 
 5/64 SB[u, v, 1 - v, u, yw, yu] - 3/32 SB[u, v, 1 - v, u, yw, yv] - 
 9/64 SB[u, v, 1 - v, u, yw, yw] - 
 23/64 SB[u, v, 1 - v, 1 - v, 1 - u, u/(1 - u)] - 
 17/64 SB[u, v, 1 - v, 1 - v, 1 - u, v/(1 - v)] - 
 5/64 SB[u, v, 1 - v, 1 - v, u, u/(1 - u)] + 
 9/64 SB[u, v, 1 - v, 1 - v, u, v/(1 - v)] - 
 1/16 SB[u, v, 1 - v, 1 - v, u, w/(1 - w)] - 
 17/64 SB[u, v, 1 - v, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, 1 - v, 1 - v, w/(1 - w)] + 
 13/64 SB[u, v, 1 - v, 1 - v, v, u/(1 - u)] + 
 3/64 SB[u, v, 1 - v, 1 - v, v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[u, v, 1 - v, 1 - v, w, u/(1 - u)] + 
 7/64 SB[u, v, 1 - v, 1 - v, w, v/(1 - v)] + 
 5/64 SB[u, v, 1 - v, 1 - v, w, w/(1 - w)] - 
 1/64 SB[u, v, 1 - v, 1 - v, yu, yu] + 
 1/64 SB[u, v, 1 - v, 1 - v, yu, yv] + 
 1/16 SB[u, v, 1 - v, 1 - v, yu, yw] - 
 3/64 SB[u, v, 1 - v, 1 - v, yv, yu] + 
 3/64 SB[u, v, 1 - v, 1 - v, yv, yw] - 
 1/16 SB[u, v, 1 - v, 1 - v, yw, yu] - 
 1/64 SB[u, v, 1 - v, 1 - v, yw, yv] + 
 1/64 SB[u, v, 1 - v, 1 - v, yw, yw] + 
 25/64 SB[u, v, 1 - v, v, 1 - u, u/(1 - u)] + 
 13/64 SB[u, v, 1 - v, v, 1 - u, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, v, u, u/(1 - u)] - 
 7/64 SB[u, v, 1 - v, v, u, v/(1 - v)] + 
 13/64 SB[u, v, 1 - v, v, 1 - v, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, v, 1 - v, w/(1 - w)] - 
 7/64 SB[u, v, 1 - v, v, v, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, v, v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, v, 1 - w, w/(1 - w)] - 
 3/32 SB[u, v, 1 - v, v, w, u/(1 - u)] - 
 7/64 SB[u, v, 1 - v, v, w, v/(1 - v)] - 
 5/64 SB[u, v, 1 - v, v, w, w/(1 - w)] + 
 3/64 SB[u, v, 1 - v, v, yu, yu] + 1/64 SB[u, v, 1 - v, v, yu, yv] + 
 1/64 SB[u, v, 1 - v, v, yv, yu] - 1/64 SB[u, v, 1 - v, v, yv, yw] + 
 3/32 SB[u, v, 1 - v, v, yw, yu] + 5/64 SB[u, v, 1 - v, v, yw, yv] + 
 3/64 SB[u, v, 1 - v, v, yw, yw] - 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - u, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, 1 - w, u, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, 1 - w, u, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - v, w/(1 - w)] - 
 1/64 SB[u, v, 1 - v, 1 - w, v, v/(1 - v)] + 
 1/64 SB[u, v, 1 - v, 1 - w, v, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, 1 - w, 1 - w, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, 1 - w, w, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, 1 - w, w, v/(1 - v)] - 
 3/64 SB[u, v, 1 - v, 1 - w, yu, yu] - 
 1/64 SB[u, v, 1 - v, 1 - w, yu, yw] + 
 3/64 SB[u, v, 1 - v, 1 - w, yv, yv] + 
 1/64 SB[u, v, 1 - v, 1 - w, yv, yw] - 
 1/64 SB[u, v, 1 - v, 1 - w, yw, yu] + 
 1/64 SB[u, v, 1 - v, 1 - w, yw, yv] - 
 1/64 SB[u, v, 1 - v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, v, 1 - v, w, 1 - u, v/(1 - v)] - 
 3/64 SB[u, v, 1 - v, w, 1 - u, w/(1 - w)] + 
 5/64 SB[u, v, 1 - v, w, u, u/(1 - u)] - 
 1/32 SB[u, v, 1 - v, w, u, v/(1 - v)] + 
 5/64 SB[u, v, 1 - v, w, u, w/(1 - w)] + 
 1/32 SB[u, v, 1 - v, w, 1 - v, u/(1 - u)] + 
 11/64 SB[u, v, 1 - v, w, 1 - v, v/(1 - v)] + 
 3/64 SB[u, v, 1 - v, w, 1 - v, w/(1 - w)] - 
 1/16 SB[u, v, 1 - v, w, v, u/(1 - u)] - 
 9/64 SB[u, v, 1 - v, w, v, v/(1 - v)] - 
 5/64 SB[u, v, 1 - v, w, v, w/(1 - w)] - 
 3/64 SB[u, v, 1 - v, w, 1 - w, u/(1 - u)] + 
 3/64 SB[u, v, 1 - v, w, 1 - w, v/(1 - v)] - 
 1/32 SB[u, v, 1 - v, w, 1 - w, w/(1 - w)] + 
 5/64 SB[u, v, 1 - v, w, w, u/(1 - u)] - 
 3/64 SB[u, v, 1 - v, w, w, v/(1 - v)] + 
 3/32 SB[u, v, 1 - v, w, w, w/(1 - w)] + 
 1/64 SB[u, v, 1 - v, w, yu, yu] - 1/32 SB[u, v, 1 - v, w, yu, yv] - 
 3/64 SB[u, v, 1 - v, w, yu, yw] - 1/64 SB[u, v, 1 - v, w, yv, yv] - 
 1/64 SB[u, v, 1 - v, w, yv, yw] - 3/64 SB[u, v, 1 - v, w, yw, yu] - 
 3/64 SB[u, v, 1 - v, w, yw, yv] - 1/32 SB[u, v, 1 - v, w, yw, yw] + 
 3/32 SB[u, v, 1 - v, yu, 1 - u, yu] + 
 5/64 SB[u, v, 1 - v, yu, 1 - u, yv] + 
 5/64 SB[u, v, 1 - v, yu, 1 - u, yw] - 
 3/32 SB[u, v, 1 - v, yu, u, yu] - 5/64 SB[u, v, 1 - v, yu, u, yv] - 
 5/64 SB[u, v, 1 - v, yu, u, yw] + 
 1/64 SB[u, v, 1 - v, yu, 1 - v, yu] + 
 1/64 SB[u, v, 1 - v, yu, 1 - v, yv] + 
 1/32 SB[u, v, 1 - v, yu, 1 - v, yw] - 
 1/64 SB[u, v, 1 - v, yu, v, yu] - 1/64 SB[u, v, 1 - v, yu, v, yv] - 
 1/32 SB[u, v, 1 - v, yu, v, yw] + 
 1/64 SB[u, v, 1 - v, yu, 1 - w, yu] + 
 1/32 SB[u, v, 1 - v, yu, 1 - w, yv] + 
 1/64 SB[u, v, 1 - v, yu, 1 - w, yw] - 
 1/64 SB[u, v, 1 - v, yu, w, yu] - 1/32 SB[u, v, 1 - v, yu, w, yv] - 
 1/64 SB[u, v, 1 - v, yu, w, yw] - 
 3/32 SB[u, v, 1 - v, yu, yu, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, yu, yu, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, yu, yu, w/(1 - w)] - 
 5/64 SB[u, v, 1 - v, yu, yv, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, yu, yv, v/(1 - v)] - 
 1/32 SB[u, v, 1 - v, yu, yv, w/(1 - w)] - 
 5/64 SB[u, v, 1 - v, yu, yw, u/(1 - u)] - 
 1/32 SB[u, v, 1 - v, yu, yw, v/(1 - v)] - 
 1/64 SB[u, v, 1 - v, yu, yw, w/(1 - w)] + 
 5/64 SB[u, v, 1 - v, yv, 1 - u, yu] + 
 3/64 SB[u, v, 1 - v, yv, 1 - u, yv] + 
 1/16 SB[u, v, 1 - v, yv, 1 - u, yw] - 
 5/64 SB[u, v, 1 - v, yv, u, yu] - 3/64 SB[u, v, 1 - v, yv, u, yv] - 
 1/16 SB[u, v, 1 - v, yv, u, yw] - 
 1/64 SB[u, v, 1 - v, yv, 1 - v, yu] + 
 1/64 SB[u, v, 1 - v, yv, 1 - v, yw] + 
 1/64 SB[u, v, 1 - v, yv, v, yu] - 1/64 SB[u, v, 1 - v, yv, v, yw] + 
 1/16 SB[u, v, 1 - v, yv, 1 - w, yu] + 
 5/64 SB[u, v, 1 - v, yv, 1 - w, yv] + 
 3/64 SB[u, v, 1 - v, yv, 1 - w, yw] - 
 1/16 SB[u, v, 1 - v, yv, w, yu] - 5/64 SB[u, v, 1 - v, yv, w, yv] - 
 3/64 SB[u, v, 1 - v, yv, w, yw] - 
 5/64 SB[u, v, 1 - v, yv, yu, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, yv, yu, v/(1 - v)] - 
 1/16 SB[u, v, 1 - v, yv, yu, w/(1 - w)] - 
 3/64 SB[u, v, 1 - v, yv, yv, u/(1 - u)] - 
 5/64 SB[u, v, 1 - v, yv, yv, w/(1 - w)] - 
 1/16 SB[u, v, 1 - v, yv, yw, u/(1 - u)] - 
 1/64 SB[u, v, 1 - v, yv, yw, v/(1 - v)] - 
 3/64 SB[u, v, 1 - v, yv, yw, w/(1 - w)] + 
 7/64 SB[u, v, 1 - v, yw, 1 - u, yu] + 
 3/32 SB[u, v, 1 - v, yw, 1 - u, yv] + 
 7/64 SB[u, v, 1 - v, yw, 1 - u, yw] - 
 7/64 SB[u, v, 1 - v, yw, u, yu] - 3/32 SB[u, v, 1 - v, yw, u, yv] - 
 7/64 SB[u, v, 1 - v, yw, u, yw] - 
 1/32 SB[u, v, 1 - v, yw, 1 - v, yu] - 
 1/64 SB[u, v, 1 - v, yw, 1 - v, yv] - 
 1/64 SB[u, v, 1 - v, yw, 1 - v, yw] + 
 1/32 SB[u, v, 1 - v, yw, v, yu] + 1/64 SB[u, v, 1 - v, yw, v, yv] + 
 1/64 SB[u, v, 1 - v, yw, v, yw] + 
 3/64 SB[u, v, 1 - v, yw, 1 - w, yu] + 
 3/64 SB[u, v, 1 - v, yw, 1 - w, yv] + 
 1/32 SB[u, v, 1 - v, yw, 1 - w, yw] - 
 3/64 SB[u, v, 1 - v, yw, w, yu] - 3/64 SB[u, v, 1 - v, yw, w, yv] - 
 1/32 SB[u, v, 1 - v, yw, w, yw] - 
 7/64 SB[u, v, 1 - v, yw, yu, u/(1 - u)] + 
 1/32 SB[u, v, 1 - v, yw, yu, v/(1 - v)] - 
 3/64 SB[u, v, 1 - v, yw, yu, w/(1 - w)] - 
 3/32 SB[u, v, 1 - v, yw, yv, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, yw, yv, v/(1 - v)] - 
 3/64 SB[u, v, 1 - v, yw, yv, w/(1 - w)] - 
 7/64 SB[u, v, 1 - v, yw, yw, u/(1 - u)] + 
 1/64 SB[u, v, 1 - v, yw, yw, v/(1 - v)] - 
 1/32 SB[u, v, 1 - v, yw, yw, w/(1 - w)] + 
 1/32 SB[u, v, v, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[u, v, v, 1 - u, 1 - u, v/(1 - v)] - 
 5/32 SB[u, v, v, 1 - u, u, u/(1 - u)] - 
 1/32 SB[u, v, v, 1 - u, u, v/(1 - v)] - 
 1/16 SB[u, v, v, 1 - u, u, w/(1 - w)] - 
 1/32 SB[u, v, v, 1 - u, 1 - v, u/(1 - u)] - 
 1/4 SB[u, v, v, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, v, v, 1 - u, 1 - v, w/(1 - w)] + 
 1/32 SB[u, v, v, 1 - u, v, u/(1 - u)] + 
 3/16 SB[u, v, v, 1 - u, v, v/(1 - v)] + 
 1/32 SB[u, v, v, 1 - u, v, w/(1 - w)] + 
 1/32 SB[u, v, v, 1 - u, 1 - w, v/(1 - v)] - 
 1/32 SB[u, v, v, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[u, v, v, 1 - u, w, v/(1 - v)] - 
 1/32 SB[u, v, v, 1 - u, w, w/(1 - w)] + 
 7/32 SB[u, v, v, 1 - u, yu, yu] + 7/32 SB[u, v, v, 1 - u, yu, yv] + 
 3/16 SB[u, v, v, 1 - u, yu, yw] + 5/32 SB[u, v, v, 1 - u, yv, yu] + 
 3/16 SB[u, v, v, 1 - u, yv, yv] + 5/32 SB[u, v, v, 1 - u, yv, yw] + 
 1/8 SB[u, v, v, 1 - u, yw, yu] + 5/32 SB[u, v, v, 1 - u, yw, yv] + 
 3/32 SB[u, v, v, 1 - u, yw, yw] - 
 1/16 SB[u, v, v, u, 1 - u, u/(1 - u)] + 
 1/16 SB[u, v, v, u, 1 - u, v/(1 - v)] + 
 1/16 SB[u, v, v, u, 1 - v, u/(1 - u)] - 
 1/16 SB[u, v, v, u, 1 - v, v/(1 - v)] - 
 1/16 SB[u, v, v, u, w, u/(1 - u)] - 
 1/16 SB[u, v, v, u, w, v/(1 - v)] - 
 1/8 SB[u, v, v, u, w, w/(1 - w)] + 1/16 SB[u, v, v, u, yw, yu] + 
 1/16 SB[u, v, v, u, yw, yv] + 1/8 SB[u, v, v, u, yw, yw] - 
 1/32 SB[u, v, v, 1 - v, 1 - u, u/(1 - u)] - 
 7/32 SB[u, v, v, 1 - v, 1 - u, v/(1 - v)] + 
 3/32 SB[u, v, v, 1 - v, u, u/(1 - u)] + 
 3/32 SB[u, v, v, 1 - v, u, v/(1 - v)] + 
 1/16 SB[u, v, v, 1 - v, u, w/(1 - w)] - 
 7/32 SB[u, v, v, 1 - v, 1 - v, u/(1 - u)] - 
 1/32 SB[u, v, v, 1 - v, 1 - v, w/(1 - w)] + 
 1/32 SB[u, v, v, 1 - v, v, u/(1 - u)] - 
 1/32 SB[u, v, v, 1 - v, v, w/(1 - w)] - 
 1/32 SB[u, v, v, 1 - v, 1 - w, v/(1 - v)] + 
 1/32 SB[u, v, v, 1 - v, 1 - w, w/(1 - w)] + 
 3/16 SB[u, v, v, 1 - v, w, u/(1 - u)] + 
 5/32 SB[u, v, v, 1 - v, w, v/(1 - v)] + 
 5/32 SB[u, v, v, 1 - v, w, w/(1 - w)] - 
 1/32 SB[u, v, v, 1 - v, yu, yu] - 1/32 SB[u, v, v, 1 - v, yu, yv] - 
 1/16 SB[u, v, v, 1 - v, yu, yw] + 1/32 SB[u, v, v, 1 - v, yv, yu] - 
 1/32 SB[u, v, v, 1 - v, yv, yw] - 3/16 SB[u, v, v, 1 - v, yw, yu] - 
 7/32 SB[u, v, v, 1 - v, yw, yv] - 7/32 SB[u, v, v, 1 - v, yw, yw] + 
 1/32 SB[u, v, v, w, 1 - u, u/(1 - u)] + 
 7/32 SB[u, v, v, w, 1 - u, v/(1 - v)] - 
 3/32 SB[u, v, v, w, u, u/(1 - u)] - 
 7/32 SB[u, v, v, w, u, v/(1 - v)] - 
 3/16 SB[u, v, v, w, u, w/(1 - w)] + 
 7/32 SB[u, v, v, w, 1 - v, u/(1 - u)] + 
 5/16 SB[u, v, v, w, 1 - v, v/(1 - v)] + 
 7/32 SB[u, v, v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[u, v, v, w, v, u/(1 - u)] - 
 3/16 SB[u, v, v, w, v, v/(1 - v)] - 
 1/32 SB[u, v, v, w, v, w/(1 - w)] + 
 7/32 SB[u, v, v, w, 1 - w, v/(1 - v)] + 
 1/32 SB[u, v, v, w, 1 - w, w/(1 - w)] - 
 3/16 SB[u, v, v, w, w, u/(1 - u)] - 
 7/32 SB[u, v, v, w, w, v/(1 - v)] - 
 3/32 SB[u, v, v, w, w, w/(1 - w)] + 1/32 SB[u, v, v, w, yu, yu] + 
 1/32 SB[u, v, v, w, yu, yv] + 1/16 SB[u, v, v, w, yu, yw] - 
 5/32 SB[u, v, v, w, yv, yu] - 3/16 SB[u, v, v, w, yv, yv] - 
 5/32 SB[u, v, v, w, yv, yw] + 1/16 SB[u, v, v, w, yw, yu] + 
 1/32 SB[u, v, v, w, yw, yv] + 1/32 SB[u, v, v, w, yw, yw] - 
 1/32 SB[u, v, v, yw, 1 - u, yu] - 1/32 SB[u, v, v, yw, 1 - u, yv] - 
 1/16 SB[u, v, v, yw, 1 - u, yw] + 1/32 SB[u, v, v, yw, u, yu] + 
 1/32 SB[u, v, v, yw, u, yv] + 1/16 SB[u, v, v, yw, u, yw] - 
 5/32 SB[u, v, v, yw, 1 - v, yu] - 3/16 SB[u, v, v, yw, 1 - v, yv] - 
 5/32 SB[u, v, v, yw, 1 - v, yw] + 5/32 SB[u, v, v, yw, v, yu] + 
 3/16 SB[u, v, v, yw, v, yv] + 5/32 SB[u, v, v, yw, v, yw] - 
 1/16 SB[u, v, v, yw, 1 - w, yu] - 1/32 SB[u, v, v, yw, 1 - w, yv] - 
 1/32 SB[u, v, v, yw, 1 - w, yw] + 1/16 SB[u, v, v, yw, w, yu] + 
 1/32 SB[u, v, v, yw, w, yv] + 1/32 SB[u, v, v, yw, w, yw] + 
 1/32 SB[u, v, v, yw, yu, u/(1 - u)] + 
 5/32 SB[u, v, v, yw, yu, v/(1 - v)] + 
 1/16 SB[u, v, v, yw, yu, w/(1 - w)] + 
 1/32 SB[u, v, v, yw, yv, u/(1 - u)] + 
 3/16 SB[u, v, v, yw, yv, v/(1 - v)] + 
 1/32 SB[u, v, v, yw, yv, w/(1 - w)] + 
 1/16 SB[u, v, v, yw, yw, u/(1 - u)] + 
 5/32 SB[u, v, v, yw, yw, v/(1 - v)] + 
 1/32 SB[u, v, v, yw, yw, w/(1 - w)] + 
 7/32 SB[u, v, w, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[u, v, w, 1 - u, u, u/(1 - u)] - 
 3/64 SB[u, v, w, 1 - u, u, v/(1 - v)] - 
 3/64 SB[u, v, w, 1 - u, u, w/(1 - w)] + 
 1/64 SB[u, v, w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[u, v, w, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[u, v, w, 1 - u, v, u/(1 - u)] + 
 11/64 SB[u, v, w, 1 - u, v, v/(1 - v)] + 
 3/32 SB[u, v, w, 1 - u, v, w/(1 - w)] + 
 1/64 SB[u, v, w, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[u, v, w, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[u, v, w, 1 - u, w, u/(1 - u)] + 
 3/32 SB[u, v, w, 1 - u, w, v/(1 - v)] + 
 11/64 SB[u, v, w, 1 - u, w, w/(1 - w)] - 
 1/4 SB[u, v, w, 1 - u, yu, yu] - 15/64 SB[u, v, w, 1 - u, yu, yv] - 
 15/64 SB[u, v, w, 1 - u, yu, yw] - 
 17/64 SB[u, v, w, 1 - u, yv, yu] - 
 17/64 SB[u, v, w, 1 - u, yv, yv] - 9/32 SB[u, v, w, 1 - u, yv, yw] - 
 17/64 SB[u, v, w, 1 - u, yw, yu] - 9/32 SB[u, v, w, 1 - u, yw, yv] - 
 17/64 SB[u, v, w, 1 - u, yw, yw] + 
 9/32 SB[u, v, w, u, 1 - u, u/(1 - u)] + 
 15/64 SB[u, v, w, u, 1 - u, v/(1 - v)] + 
 15/64 SB[u, v, w, u, 1 - u, w/(1 - w)] - 
 9/32 SB[u, v, w, u, u, u/(1 - u)] - 
 3/64 SB[u, v, w, u, u, v/(1 - v)] - 
 3/64 SB[u, v, w, u, u, w/(1 - w)] + 
 15/64 SB[u, v, w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, v, w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, v, w, u, 1 - v, w/(1 - w)] - 
 15/64 SB[u, v, w, u, v, u/(1 - u)] - 
 11/64 SB[u, v, w, u, v, v/(1 - v)] - 
 7/32 SB[u, v, w, u, v, w/(1 - w)] + 
 15/64 SB[u, v, w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, v, w, u, 1 - w, v/(1 - v)] - 
 1/64 SB[u, v, w, u, 1 - w, w/(1 - w)] - 
 15/64 SB[u, v, w, u, w, u/(1 - u)] - 
 7/32 SB[u, v, w, u, w, v/(1 - v)] - 
 11/64 SB[u, v, w, u, w, w/(1 - w)] + 3/32 SB[u, v, w, u, yu, yu] + 
 5/64 SB[u, v, w, u, yu, yv] + 5/64 SB[u, v, w, u, yu, yw] + 
 17/64 SB[u, v, w, u, yv, yu] + 17/64 SB[u, v, w, u, yv, yv] + 
 9/32 SB[u, v, w, u, yv, yw] + 17/64 SB[u, v, w, u, yw, yu] + 
 9/32 SB[u, v, w, u, yw, yv] + 17/64 SB[u, v, w, u, yw, yw] + 
 1/64 SB[u, v, w, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[u, v, w, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[u, v, w, 1 - v, u, u/(1 - u)] - 
 1/64 SB[u, v, w, 1 - v, u, v/(1 - v)] + 
 3/32 SB[u, v, w, 1 - v, u, w/(1 - w)] + 
 1/64 SB[u, v, w, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[u, v, w, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, v, w, 1 - v, v, u/(1 - u)] - 
 1/16 SB[u, v, w, 1 - v, v, v/(1 - v)] - 
 3/64 SB[u, v, w, 1 - v, v, w/(1 - w)] - 
 1/16 SB[u, v, w, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[u, v, w, 1 - v, w, u/(1 - u)] - 
 1/64 SB[u, v, w, 1 - v, w, v/(1 - v)] + 
 11/64 SB[u, v, w, 1 - v, w, w/(1 - w)] - 
 17/64 SB[u, v, w, 1 - v, yu, yu] - 
 17/64 SB[u, v, w, 1 - v, yu, yv] - 9/32 SB[u, v, w, 1 - v, yu, yw] - 
 15/64 SB[u, v, w, 1 - v, yv, yu] - 1/4 SB[u, v, w, 1 - v, yv, yv] - 
 15/64 SB[u, v, w, 1 - v, yv, yw] - 9/32 SB[u, v, w, 1 - v, yw, yu] - 
 17/64 SB[u, v, w, 1 - v, yw, yv] - 
 17/64 SB[u, v, w, 1 - v, yw, yw] - 
 1/64 SB[u, v, w, v, 1 - u, u/(1 - u)] + 
 15/64 SB[u, v, w, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, v, w, v, 1 - u, w/(1 - w)] - 
 11/64 SB[u, v, w, v, u, u/(1 - u)] - 
 15/64 SB[u, v, w, v, u, v/(1 - v)] - 
 7/32 SB[u, v, w, v, u, w/(1 - w)] + 
 15/64 SB[u, v, w, v, 1 - v, u/(1 - u)] + 
 9/32 SB[u, v, w, v, 1 - v, v/(1 - v)] + 
 15/64 SB[u, v, w, v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, v, w, v, v, u/(1 - u)] - 
 9/32 SB[u, v, w, v, v, v/(1 - v)] - 
 3/64 SB[u, v, w, v, v, w/(1 - w)] + 
 1/32 SB[u, v, w, v, 1 - w, u/(1 - u)] + 
 15/64 SB[u, v, w, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, v, w, v, 1 - w, w/(1 - w)] - 
 7/32 SB[u, v, w, v, w, u/(1 - u)] - 
 15/64 SB[u, v, w, v, w, v/(1 - v)] - 
 11/64 SB[u, v, w, v, w, w/(1 - w)] + 17/64 SB[u, v, w, v, yu, yu] + 
 17/64 SB[u, v, w, v, yu, yv] + 9/32 SB[u, v, w, v, yu, yw] + 
 5/64 SB[u, v, w, v, yv, yu] + 3/32 SB[u, v, w, v, yv, yv] + 
 5/64 SB[u, v, w, v, yv, yw] + 9/32 SB[u, v, w, v, yw, yu] + 
 17/64 SB[u, v, w, v, yw, yv] + 17/64 SB[u, v, w, v, yw, yw] + 
 1/64 SB[u, v, w, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[u, v, w, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[u, v, w, 1 - w, u, u/(1 - u)] + 
 3/32 SB[u, v, w, 1 - w, u, v/(1 - v)] - 
 1/64 SB[u, v, w, 1 - w, u, w/(1 - w)] - 
 1/16 SB[u, v, w, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, v, w, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[u, v, w, 1 - w, v, u/(1 - u)] + 
 11/64 SB[u, v, w, 1 - w, v, v/(1 - v)] - 
 1/64 SB[u, v, w, 1 - w, v, w/(1 - w)] + 
 1/64 SB[u, v, w, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, v, w, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[u, v, w, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, v, w, 1 - w, w, u/(1 - u)] - 
 3/64 SB[u, v, w, 1 - w, w, v/(1 - v)] - 
 1/16 SB[u, v, w, 1 - w, w, w/(1 - w)] - 
 17/64 SB[u, v, w, 1 - w, yu, yu] - 9/32 SB[u, v, w, 1 - w, yu, yv] - 
 17/64 SB[u, v, w, 1 - w, yu, yw] - 9/32 SB[u, v, w, 1 - w, yv, yu] - 
 17/64 SB[u, v, w, 1 - w, yv, yv] - 
 17/64 SB[u, v, w, 1 - w, yv, yw] - 
 15/64 SB[u, v, w, 1 - w, yw, yu] - 
 15/64 SB[u, v, w, 1 - w, yw, yv] - 1/4 SB[u, v, w, 1 - w, yw, yw] - 
 1/64 SB[u, v, w, w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, v, w, w, 1 - u, v/(1 - v)] + 
 15/64 SB[u, v, w, w, 1 - u, w/(1 - w)] - 
 11/64 SB[u, v, w, w, u, u/(1 - u)] - 
 7/32 SB[u, v, w, w, u, v/(1 - v)] - 
 15/64 SB[u, v, w, w, u, w/(1 - w)] + 
 1/32 SB[u, v, w, w, 1 - v, u/(1 - u)] - 
 1/64 SB[u, v, w, w, 1 - v, v/(1 - v)] + 
 15/64 SB[u, v, w, w, 1 - v, w/(1 - w)] - 
 7/32 SB[u, v, w, w, v, u/(1 - u)] - 
 11/64 SB[u, v, w, w, v, v/(1 - v)] - 
 15/64 SB[u, v, w, w, v, w/(1 - w)] + 
 15/64 SB[u, v, w, w, 1 - w, u/(1 - u)] + 
 15/64 SB[u, v, w, w, 1 - w, v/(1 - v)] + 
 9/32 SB[u, v, w, w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, v, w, w, w, u/(1 - u)] - 
 3/64 SB[u, v, w, w, w, v/(1 - v)] - 
 9/32 SB[u, v, w, w, w, w/(1 - w)] + 17/64 SB[u, v, w, w, yu, yu] + 
 9/32 SB[u, v, w, w, yu, yv] + 17/64 SB[u, v, w, w, yu, yw] + 
 9/32 SB[u, v, w, w, yv, yu] + 17/64 SB[u, v, w, w, yv, yv] + 
 17/64 SB[u, v, w, w, yv, yw] + 5/64 SB[u, v, w, w, yw, yu] + 
 5/64 SB[u, v, w, w, yw, yv] + 3/32 SB[u, v, w, w, yw, yw] - 
 3/32 SB[u, v, w, yu, 1 - u, yu] - 5/64 SB[u, v, w, yu, 1 - u, yv] - 
 5/64 SB[u, v, w, yu, 1 - u, yw] + 3/32 SB[u, v, w, yu, u, yu] + 
 5/64 SB[u, v, w, yu, u, yv] + 5/64 SB[u, v, w, yu, u, yw] - 
 1/64 SB[u, v, w, yu, 1 - v, yu] - 1/64 SB[u, v, w, yu, 1 - v, yv] - 
 1/32 SB[u, v, w, yu, 1 - v, yw] + 1/64 SB[u, v, w, yu, v, yu] + 
 1/64 SB[u, v, w, yu, v, yv] + 1/32 SB[u, v, w, yu, v, yw] - 
 1/64 SB[u, v, w, yu, 1 - w, yu] - 1/32 SB[u, v, w, yu, 1 - w, yv] - 
 1/64 SB[u, v, w, yu, 1 - w, yw] + 1/64 SB[u, v, w, yu, w, yu] + 
 1/32 SB[u, v, w, yu, w, yv] + 1/64 SB[u, v, w, yu, w, yw] + 
 3/32 SB[u, v, w, yu, yu, u/(1 - u)] + 
 1/64 SB[u, v, w, yu, yu, v/(1 - v)] + 
 1/64 SB[u, v, w, yu, yu, w/(1 - w)] + 
 5/64 SB[u, v, w, yu, yv, u/(1 - u)] + 
 1/64 SB[u, v, w, yu, yv, v/(1 - v)] + 
 1/32 SB[u, v, w, yu, yv, w/(1 - w)] + 
 5/64 SB[u, v, w, yu, yw, u/(1 - u)] + 
 1/32 SB[u, v, w, yu, yw, v/(1 - v)] + 
 1/64 SB[u, v, w, yu, yw, w/(1 - w)] - 
 1/64 SB[u, v, w, yv, 1 - u, yu] - 1/64 SB[u, v, w, yv, 1 - u, yv] - 
 1/32 SB[u, v, w, yv, 1 - u, yw] + 1/64 SB[u, v, w, yv, u, yu] + 
 1/64 SB[u, v, w, yv, u, yv] + 1/32 SB[u, v, w, yv, u, yw] - 
 5/64 SB[u, v, w, yv, 1 - v, yu] - 3/32 SB[u, v, w, yv, 1 - v, yv] - 
 5/64 SB[u, v, w, yv, 1 - v, yw] + 5/64 SB[u, v, w, yv, v, yu] + 
 3/32 SB[u, v, w, yv, v, yv] + 5/64 SB[u, v, w, yv, v, yw] - 
 1/32 SB[u, v, w, yv, 1 - w, yu] - 1/64 SB[u, v, w, yv, 1 - w, yv] - 
 1/64 SB[u, v, w, yv, 1 - w, yw] + 1/32 SB[u, v, w, yv, w, yu] + 
 1/64 SB[u, v, w, yv, w, yv] + 1/64 SB[u, v, w, yv, w, yw] + 
 1/64 SB[u, v, w, yv, yu, u/(1 - u)] + 
 5/64 SB[u, v, w, yv, yu, v/(1 - v)] + 
 1/32 SB[u, v, w, yv, yu, w/(1 - w)] + 
 1/64 SB[u, v, w, yv, yv, u/(1 - u)] + 
 3/32 SB[u, v, w, yv, yv, v/(1 - v)] + 
 1/64 SB[u, v, w, yv, yv, w/(1 - w)] + 
 1/32 SB[u, v, w, yv, yw, u/(1 - u)] + 
 5/64 SB[u, v, w, yv, yw, v/(1 - v)] + 
 1/64 SB[u, v, w, yv, yw, w/(1 - w)] - 
 1/64 SB[u, v, w, yw, 1 - u, yu] - 1/32 SB[u, v, w, yw, 1 - u, yv] - 
 1/64 SB[u, v, w, yw, 1 - u, yw] + 1/64 SB[u, v, w, yw, u, yu] + 
 1/32 SB[u, v, w, yw, u, yv] + 1/64 SB[u, v, w, yw, u, yw] - 
 1/32 SB[u, v, w, yw, 1 - v, yu] - 1/64 SB[u, v, w, yw, 1 - v, yv] - 
 1/64 SB[u, v, w, yw, 1 - v, yw] + 1/32 SB[u, v, w, yw, v, yu] + 
 1/64 SB[u, v, w, yw, v, yv] + 1/64 SB[u, v, w, yw, v, yw] - 
 5/64 SB[u, v, w, yw, 1 - w, yu] - 5/64 SB[u, v, w, yw, 1 - w, yv] - 
 3/32 SB[u, v, w, yw, 1 - w, yw] + 5/64 SB[u, v, w, yw, w, yu] + 
 5/64 SB[u, v, w, yw, w, yv] + 3/32 SB[u, v, w, yw, w, yw] + 
 1/64 SB[u, v, w, yw, yu, u/(1 - u)] + 
 1/32 SB[u, v, w, yw, yu, v/(1 - v)] + 
 5/64 SB[u, v, w, yw, yu, w/(1 - w)] + 
 1/32 SB[u, v, w, yw, yv, u/(1 - u)] + 
 1/64 SB[u, v, w, yw, yv, v/(1 - v)] + 
 5/64 SB[u, v, w, yw, yv, w/(1 - w)] + 
 1/64 SB[u, v, w, yw, yw, u/(1 - u)] + 
 1/64 SB[u, v, w, yw, yw, v/(1 - v)] + 
 3/32 SB[u, v, w, yw, yw, w/(1 - w)] - 
 1/32 SB[u, v, yw, 1 - u, 1 - u, yu] - 
 3/64 SB[u, v, yw, 1 - u, 1 - u, yv] - 
 3/64 SB[u, v, yw, 1 - u, 1 - u, yw] + 
 1/32 SB[u, v, yw, 1 - u, u, yu] + 3/64 SB[u, v, yw, 1 - u, u, yv] + 
 3/64 SB[u, v, yw, 1 - u, u, yw] + 
 1/64 SB[u, v, yw, 1 - u, 1 - v, yu] + 
 1/64 SB[u, v, yw, 1 - u, 1 - v, yv] + 
 1/32 SB[u, v, yw, 1 - u, 1 - v, yw] - 
 1/64 SB[u, v, yw, 1 - u, v, yu] - 1/64 SB[u, v, yw, 1 - u, v, yv] - 
 1/32 SB[u, v, yw, 1 - u, v, yw] + 
 1/64 SB[u, v, yw, 1 - u, 1 - w, yu] + 
 1/32 SB[u, v, yw, 1 - u, 1 - w, yv] + 
 1/64 SB[u, v, yw, 1 - u, 1 - w, yw] - 
 1/64 SB[u, v, yw, 1 - u, w, yu] - 1/32 SB[u, v, yw, 1 - u, w, yv] - 
 1/64 SB[u, v, yw, 1 - u, w, yw] + 
 1/32 SB[u, v, yw, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[u, v, yw, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[u, v, yw, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[u, v, yw, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[u, v, yw, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[u, v, yw, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[u, v, yw, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[u, v, yw, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[u, v, yw, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[u, v, yw, u, 1 - u, yu] - 5/64 SB[u, v, yw, u, 1 - u, yv] - 
 5/64 SB[u, v, yw, u, 1 - u, yw] + 3/32 SB[u, v, yw, u, u, yu] + 
 5/64 SB[u, v, yw, u, u, yv] + 5/64 SB[u, v, yw, u, u, yw] - 
 1/64 SB[u, v, yw, u, 1 - v, yu] - 1/64 SB[u, v, yw, u, 1 - v, yv] - 
 1/32 SB[u, v, yw, u, 1 - v, yw] + 1/64 SB[u, v, yw, u, v, yu] + 
 1/64 SB[u, v, yw, u, v, yv] + 1/32 SB[u, v, yw, u, v, yw] - 
 1/64 SB[u, v, yw, u, 1 - w, yu] - 1/32 SB[u, v, yw, u, 1 - w, yv] - 
 1/64 SB[u, v, yw, u, 1 - w, yw] + 1/64 SB[u, v, yw, u, w, yu] + 
 1/32 SB[u, v, yw, u, w, yv] + 1/64 SB[u, v, yw, u, w, yw] + 
 3/32 SB[u, v, yw, u, yu, u/(1 - u)] + 
 1/64 SB[u, v, yw, u, yu, v/(1 - v)] + 
 1/64 SB[u, v, yw, u, yu, w/(1 - w)] + 
 5/64 SB[u, v, yw, u, yv, u/(1 - u)] + 
 1/64 SB[u, v, yw, u, yv, v/(1 - v)] + 
 1/32 SB[u, v, yw, u, yv, w/(1 - w)] + 
 5/64 SB[u, v, yw, u, yw, u/(1 - u)] + 
 1/32 SB[u, v, yw, u, yw, v/(1 - v)] + 
 1/64 SB[u, v, yw, u, yw, w/(1 - w)] + 
 1/64 SB[u, v, yw, 1 - v, 1 - u, yu] + 
 1/64 SB[u, v, yw, 1 - v, 1 - u, yv] + 
 1/32 SB[u, v, yw, 1 - v, 1 - u, yw] - 
 1/64 SB[u, v, yw, 1 - v, u, yu] - 1/64 SB[u, v, yw, 1 - v, u, yv] - 
 1/32 SB[u, v, yw, 1 - v, u, yw] - 
 3/64 SB[u, v, yw, 1 - v, 1 - v, yu] - 
 1/32 SB[u, v, yw, 1 - v, 1 - v, yv] - 
 3/64 SB[u, v, yw, 1 - v, 1 - v, yw] + 
 3/64 SB[u, v, yw, 1 - v, v, yu] + 1/32 SB[u, v, yw, 1 - v, v, yv] + 
 3/64 SB[u, v, yw, 1 - v, v, yw] + 
 1/32 SB[u, v, yw, 1 - v, 1 - w, yu] + 
 1/64 SB[u, v, yw, 1 - v, 1 - w, yv] + 
 1/64 SB[u, v, yw, 1 - v, 1 - w, yw] - 
 1/32 SB[u, v, yw, 1 - v, w, yu] - 1/64 SB[u, v, yw, 1 - v, w, yv] - 
 1/64 SB[u, v, yw, 1 - v, w, yw] - 
 1/64 SB[u, v, yw, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[u, v, yw, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[u, v, yw, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[u, v, yw, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[u, v, yw, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[u, v, yw, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[u, v, yw, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[u, v, yw, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[u, v, yw, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[u, v, yw, v, 1 - u, yu] - 1/64 SB[u, v, yw, v, 1 - u, yv] - 
 1/32 SB[u, v, yw, v, 1 - u, yw] + 1/64 SB[u, v, yw, v, u, yu] + 
 1/64 SB[u, v, yw, v, u, yv] + 1/32 SB[u, v, yw, v, u, yw] - 
 5/64 SB[u, v, yw, v, 1 - v, yu] - 3/32 SB[u, v, yw, v, 1 - v, yv] - 
 5/64 SB[u, v, yw, v, 1 - v, yw] + 5/64 SB[u, v, yw, v, v, yu] + 
 3/32 SB[u, v, yw, v, v, yv] + 5/64 SB[u, v, yw, v, v, yw] - 
 1/32 SB[u, v, yw, v, 1 - w, yu] - 1/64 SB[u, v, yw, v, 1 - w, yv] - 
 1/64 SB[u, v, yw, v, 1 - w, yw] + 1/32 SB[u, v, yw, v, w, yu] + 
 1/64 SB[u, v, yw, v, w, yv] + 1/64 SB[u, v, yw, v, w, yw] + 
 1/64 SB[u, v, yw, v, yu, u/(1 - u)] + 
 5/64 SB[u, v, yw, v, yu, v/(1 - v)] + 
 1/32 SB[u, v, yw, v, yu, w/(1 - w)] + 
 1/64 SB[u, v, yw, v, yv, u/(1 - u)] + 
 3/32 SB[u, v, yw, v, yv, v/(1 - v)] + 
 1/64 SB[u, v, yw, v, yv, w/(1 - w)] + 
 1/32 SB[u, v, yw, v, yw, u/(1 - u)] + 
 5/64 SB[u, v, yw, v, yw, v/(1 - v)] + 
 1/64 SB[u, v, yw, v, yw, w/(1 - w)] + 
 1/64 SB[u, v, yw, 1 - w, 1 - u, yu] + 
 1/32 SB[u, v, yw, 1 - w, 1 - u, yv] + 
 1/64 SB[u, v, yw, 1 - w, 1 - u, yw] - 
 1/64 SB[u, v, yw, 1 - w, u, yu] - 1/32 SB[u, v, yw, 1 - w, u, yv] - 
 1/64 SB[u, v, yw, 1 - w, u, yw] + 
 1/32 SB[u, v, yw, 1 - w, 1 - v, yu] + 
 1/64 SB[u, v, yw, 1 - w, 1 - v, yv] + 
 1/64 SB[u, v, yw, 1 - w, 1 - v, yw] - 
 1/32 SB[u, v, yw, 1 - w, v, yu] - 1/64 SB[u, v, yw, 1 - w, v, yv] - 
 1/64 SB[u, v, yw, 1 - w, v, yw] - 
 3/64 SB[u, v, yw, 1 - w, 1 - w, yu] - 
 3/64 SB[u, v, yw, 1 - w, 1 - w, yv] - 
 1/32 SB[u, v, yw, 1 - w, 1 - w, yw] + 
 3/64 SB[u, v, yw, 1 - w, w, yu] + 3/64 SB[u, v, yw, 1 - w, w, yv] + 
 1/32 SB[u, v, yw, 1 - w, w, yw] - 
 1/64 SB[u, v, yw, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[u, v, yw, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[u, v, yw, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[u, v, yw, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[u, v, yw, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[u, v, yw, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[u, v, yw, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[u, v, yw, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[u, v, yw, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[u, v, yw, w, 1 - u, yu] - 1/32 SB[u, v, yw, w, 1 - u, yv] - 
 1/64 SB[u, v, yw, w, 1 - u, yw] + 1/64 SB[u, v, yw, w, u, yu] + 
 1/32 SB[u, v, yw, w, u, yv] + 1/64 SB[u, v, yw, w, u, yw] - 
 1/32 SB[u, v, yw, w, 1 - v, yu] - 1/64 SB[u, v, yw, w, 1 - v, yv] - 
 1/64 SB[u, v, yw, w, 1 - v, yw] + 1/32 SB[u, v, yw, w, v, yu] + 
 1/64 SB[u, v, yw, w, v, yv] + 1/64 SB[u, v, yw, w, v, yw] - 
 5/64 SB[u, v, yw, w, 1 - w, yu] - 5/64 SB[u, v, yw, w, 1 - w, yv] - 
 3/32 SB[u, v, yw, w, 1 - w, yw] + 5/64 SB[u, v, yw, w, w, yu] + 
 5/64 SB[u, v, yw, w, w, yv] + 3/32 SB[u, v, yw, w, w, yw] + 
 1/64 SB[u, v, yw, w, yu, u/(1 - u)] + 
 1/32 SB[u, v, yw, w, yu, v/(1 - v)] + 
 5/64 SB[u, v, yw, w, yu, w/(1 - w)] + 
 1/32 SB[u, v, yw, w, yv, u/(1 - u)] + 
 1/64 SB[u, v, yw, w, yv, v/(1 - v)] + 
 5/64 SB[u, v, yw, w, yv, w/(1 - w)] + 
 1/64 SB[u, v, yw, w, yw, u/(1 - u)] + 
 1/64 SB[u, v, yw, w, yw, v/(1 - v)] + 
 3/32 SB[u, v, yw, w, yw, w/(1 - w)] + 
 1/32 SB[u, v, yw, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[u, v, yw, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[u, v, yw, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[u, v, yw, yu, u, u/(1 - u)] + 
 1/64 SB[u, v, yw, yu, u, v/(1 - v)] + 
 1/64 SB[u, v, yw, yu, u, w/(1 - w)] - 
 1/64 SB[u, v, yw, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[u, v, yw, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[u, v, yw, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[u, v, yw, yu, v, u/(1 - u)] + 
 5/64 SB[u, v, yw, yu, v, v/(1 - v)] + 
 1/32 SB[u, v, yw, yu, v, w/(1 - w)] - 
 1/64 SB[u, v, yw, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[u, v, yw, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[u, v, yw, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[u, v, yw, yu, w, u/(1 - u)] + 
 1/32 SB[u, v, yw, yu, w, v/(1 - v)] + 
 5/64 SB[u, v, yw, yu, w, w/(1 - w)] - 
 9/32 SB[u, v, yw, yu, yu, yu] - 15/64 SB[u, v, yw, yu, yu, yv] - 
 15/64 SB[u, v, yw, yu, yu, yw] - 15/64 SB[u, v, yw, yu, yv, yu] - 
 15/64 SB[u, v, yw, yu, yv, yv] - 7/32 SB[u, v, yw, yu, yv, yw] - 
 15/64 SB[u, v, yw, yu, yw, yu] - 7/32 SB[u, v, yw, yu, yw, yv] - 
 15/64 SB[u, v, yw, yu, yw, yw] + 
 3/64 SB[u, v, yw, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[u, v, yw, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[u, v, yw, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[u, v, yw, yv, u, u/(1 - u)] + 
 1/64 SB[u, v, yw, yv, u, v/(1 - v)] + 
 1/32 SB[u, v, yw, yv, u, w/(1 - w)] - 
 1/64 SB[u, v, yw, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[u, v, yw, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[u, v, yw, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[u, v, yw, yv, v, u/(1 - u)] + 
 3/32 SB[u, v, yw, yv, v, v/(1 - v)] + 
 1/64 SB[u, v, yw, yv, v, w/(1 - w)] - 
 1/32 SB[u, v, yw, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[u, v, yw, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[u, v, yw, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[u, v, yw, yv, w, u/(1 - u)] + 
 1/64 SB[u, v, yw, yv, w, v/(1 - v)] + 
 5/64 SB[u, v, yw, yv, w, w/(1 - w)] - 
 15/64 SB[u, v, yw, yv, yu, yu] - 15/64 SB[u, v, yw, yv, yu, yv] - 
 7/32 SB[u, v, yw, yv, yu, yw] - 15/64 SB[u, v, yw, yv, yv, yu] - 
 9/32 SB[u, v, yw, yv, yv, yv] - 15/64 SB[u, v, yw, yv, yv, yw] - 
 7/32 SB[u, v, yw, yv, yw, yu] - 15/64 SB[u, v, yw, yv, yw, yv] - 
 15/64 SB[u, v, yw, yv, yw, yw] + 
 3/64 SB[u, v, yw, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[u, v, yw, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[u, v, yw, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[u, v, yw, yw, u, u/(1 - u)] + 
 1/32 SB[u, v, yw, yw, u, v/(1 - v)] + 
 1/64 SB[u, v, yw, yw, u, w/(1 - w)] - 
 1/32 SB[u, v, yw, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[u, v, yw, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[u, v, yw, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[u, v, yw, yw, v, u/(1 - u)] + 
 5/64 SB[u, v, yw, yw, v, v/(1 - v)] + 
 1/64 SB[u, v, yw, yw, v, w/(1 - w)] - 
 1/64 SB[u, v, yw, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[u, v, yw, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[u, v, yw, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[u, v, yw, yw, w, u/(1 - u)] + 
 1/64 SB[u, v, yw, yw, w, v/(1 - v)] + 
 3/32 SB[u, v, yw, yw, w, w/(1 - w)] - 
 15/64 SB[u, v, yw, yw, yu, yu] - 7/32 SB[u, v, yw, yw, yu, yv] - 
 15/64 SB[u, v, yw, yw, yu, yw] - 7/32 SB[u, v, yw, yw, yv, yu] - 
 15/64 SB[u, v, yw, yw, yv, yv] - 15/64 SB[u, v, yw, yw, yv, yw] - 
 15/64 SB[u, v, yw, yw, yw, yu] - 15/64 SB[u, v, yw, yw, yw, yv] - 
 9/32 SB[u, v, yw, yw, yw, yw] + 
 1/64 SB[u, w, 1 - u, 1 - u, 1 - u, v/(1 - v)] - 
 17/64 SB[u, w, 1 - u, 1 - u, 1 - u, w/(1 - w)] + 
 3/64 SB[u, w, 1 - u, 1 - u, u, v/(1 - v)] + 
 13/64 SB[u, w, 1 - u, 1 - u, u, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 7/64 SB[u, w, 1 - u, 1 - u, v, u/(1 - u)] + 
 5/64 SB[u, w, 1 - u, 1 - u, v, v/(1 - v)] + 
 1/16 SB[u, w, 1 - u, 1 - u, v, w/(1 - w)] - 
 17/64 SB[u, w, 1 - u, 1 - u, 1 - w, u/(1 - u)] - 
 23/64 SB[u, w, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 9/64 SB[u, w, 1 - u, 1 - u, w, u/(1 - u)] - 
 1/16 SB[u, w, 1 - u, 1 - u, w, v/(1 - v)] - 
 5/64 SB[u, w, 1 - u, 1 - u, w, w/(1 - w)] + 
 3/64 SB[u, w, 1 - u, 1 - u, yu, yv] - 
 3/64 SB[u, w, 1 - u, 1 - u, yu, yw] - 
 1/64 SB[u, w, 1 - u, 1 - u, yv, yu] + 
 1/64 SB[u, w, 1 - u, 1 - u, yv, yv] - 
 1/16 SB[u, w, 1 - u, 1 - u, yv, yw] + 
 1/64 SB[u, w, 1 - u, 1 - u, yw, yu] + 
 1/16 SB[u, w, 1 - u, 1 - u, yw, yv] - 
 1/64 SB[u, w, 1 - u, 1 - u, yw, yw] + 
 1/64 SB[u, w, 1 - u, u, 1 - u, v/(1 - v)] + 
 13/64 SB[u, w, 1 - u, u, 1 - u, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, u, u, v/(1 - v)] - 
 7/64 SB[u, w, 1 - u, u, u, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, u, 1 - v, v/(1 - v)] - 
 7/64 SB[u, w, 1 - u, u, v, u/(1 - u)] - 
 5/64 SB[u, w, 1 - u, u, v, v/(1 - v)] - 
 3/32 SB[u, w, 1 - u, u, v, w/(1 - w)] + 
 13/64 SB[u, w, 1 - u, u, 1 - w, u/(1 - u)] + 
 25/64 SB[u, w, 1 - u, u, 1 - w, w/(1 - w)] - 
 7/64 SB[u, w, 1 - u, u, w, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, u, w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, u, yu, yv] + 1/64 SB[u, w, 1 - u, u, yu, yw] + 
 5/64 SB[u, w, 1 - u, u, yv, yu] + 3/64 SB[u, w, 1 - u, u, yv, yv] + 
 3/32 SB[u, w, 1 - u, u, yv, yw] + 1/64 SB[u, w, 1 - u, u, yw, yu] + 
 3/64 SB[u, w, 1 - u, u, yw, yw] + 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - u, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, 1 - v, u, u/(1 - u)] + 
 1/64 SB[u, w, 1 - u, 1 - v, u, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, 1 - v, v, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, 1 - v, v, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, 1 - v, 1 - w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, 1 - v, w, v/(1 - v)] + 
 1/64 SB[u, w, 1 - u, 1 - v, w, w/(1 - w)] + 
 3/64 SB[u, w, 1 - u, 1 - v, yu, yu] + 
 1/64 SB[u, w, 1 - u, 1 - v, yu, yv] + 
 1/64 SB[u, w, 1 - u, 1 - v, yv, yu] - 
 1/64 SB[u, w, 1 - u, 1 - v, yv, yw] - 
 1/64 SB[u, w, 1 - u, 1 - v, yw, yv] - 
 3/64 SB[u, w, 1 - u, 1 - v, yw, yw] + 
 11/64 SB[u, w, 1 - u, v, 1 - u, u/(1 - u)] + 
 3/64 SB[u, w, 1 - u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, w, 1 - u, v, 1 - u, w/(1 - w)] - 
 9/64 SB[u, w, 1 - u, v, u, u/(1 - u)] - 
 5/64 SB[u, w, 1 - u, v, u, v/(1 - v)] - 
 1/16 SB[u, w, 1 - u, v, u, w/(1 - w)] + 
 3/64 SB[u, w, 1 - u, v, 1 - v, u/(1 - u)] - 
 1/32 SB[u, w, 1 - u, v, 1 - v, v/(1 - v)] - 
 3/64 SB[u, w, 1 - u, v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, w, 1 - u, v, v, u/(1 - u)] + 
 3/32 SB[u, w, 1 - u, v, v, v/(1 - v)] + 
 5/64 SB[u, w, 1 - u, v, v, w/(1 - w)] + 
 1/32 SB[u, w, 1 - u, v, 1 - w, u/(1 - u)] - 
 3/64 SB[u, w, 1 - u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, v, 1 - w, w/(1 - w)] - 
 1/32 SB[u, w, 1 - u, v, w, u/(1 - u)] + 
 5/64 SB[u, w, 1 - u, v, w, v/(1 - v)] + 
 5/64 SB[u, w, 1 - u, v, w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, v, yu, yu] - 1/64 SB[u, w, 1 - u, v, yu, yv] - 
 3/64 SB[u, w, 1 - u, v, yv, yu] - 1/32 SB[u, w, 1 - u, v, yv, yv] - 
 3/64 SB[u, w, 1 - u, v, yv, yw] - 1/32 SB[u, w, 1 - u, v, yw, yu] - 
 3/64 SB[u, w, 1 - u, v, yw, yv] + 1/64 SB[u, w, 1 - u, v, yw, yw] - 
 17/64 SB[u, w, 1 - u, 1 - w, 1 - u, u/(1 - u)] - 
 23/64 SB[u, w, 1 - u, 1 - w, 1 - u, w/(1 - w)] + 
 15/64 SB[u, w, 1 - u, 1 - w, u, u/(1 - u)] + 
 23/64 SB[u, w, 1 - u, 1 - w, u, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, 1 - w, 1 - v, w/(1 - w)] - 
 3/64 SB[u, w, 1 - u, 1 - w, v, v/(1 - v)] + 
 1/64 SB[u, w, 1 - u, 1 - w, v, w/(1 - w)] - 
 23/64 SB[u, w, 1 - u, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[u, w, 1 - u, 1 - w, 1 - w, w/(1 - w)] + 
 23/64 SB[u, w, 1 - u, 1 - w, w, u/(1 - u)] + 
 1/64 SB[u, w, 1 - u, 1 - w, w, v/(1 - v)] + 
 7/32 SB[u, w, 1 - u, 1 - w, w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, 1 - w, yu, yu] + 
 1/32 SB[u, w, 1 - u, 1 - w, yu, yv] + 
 1/64 SB[u, w, 1 - u, 1 - w, yu, yw] + 
 1/32 SB[u, w, 1 - u, 1 - w, yv, yu] + 
 5/64 SB[u, w, 1 - u, 1 - w, yv, yv] + 
 3/64 SB[u, w, 1 - u, 1 - w, yv, yw] + 
 1/64 SB[u, w, 1 - u, 1 - w, yw, yu] + 
 3/64 SB[u, w, 1 - u, 1 - w, yw, yv] + 
 1/32 SB[u, w, 1 - u, 1 - w, yw, yw] + 
 5/64 SB[u, w, 1 - u, w, 1 - u, u/(1 - u)] - 
 1/32 SB[u, w, 1 - u, w, 1 - u, v/(1 - v)] - 
 3/64 SB[u, w, 1 - u, w, 1 - u, w/(1 - w)] - 
 5/64 SB[u, w, 1 - u, w, u, u/(1 - u)] - 
 1/32 SB[u, w, 1 - u, w, u, v/(1 - v)] - 
 1/64 SB[u, w, 1 - u, w, u, w/(1 - w)] - 
 1/32 SB[u, w, 1 - u, w, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, 1 - u, w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, 1 - u, w, 1 - v, w/(1 - w)] + 
 1/32 SB[u, w, 1 - u, w, v, u/(1 - u)] + 
 3/64 SB[u, w, 1 - u, w, v, v/(1 - v)] + 
 3/64 SB[u, w, 1 - u, w, v, w/(1 - w)] - 
 3/64 SB[u, w, 1 - u, w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, w, 1 - u, w, 1 - w, v/(1 - v)] - 
 7/32 SB[u, w, 1 - u, w, 1 - w, w/(1 - w)] + 
 3/64 SB[u, w, 1 - u, w, w, u/(1 - u)] + 
 3/64 SB[u, w, 1 - u, w, w, v/(1 - v)] + 
 9/32 SB[u, w, 1 - u, w, w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, w, yu, yu] - 1/32 SB[u, w, 1 - u, w, yu, yv] - 
 1/64 SB[u, w, 1 - u, w, yu, yw] - 3/32 SB[u, w, 1 - u, w, yv, yu] - 
 9/64 SB[u, w, 1 - u, w, yv, yv] - 5/64 SB[u, w, 1 - u, w, yv, yw] - 
 5/64 SB[u, w, 1 - u, w, yw, yu] - 5/64 SB[u, w, 1 - u, w, yw, yv] - 
 3/32 SB[u, w, 1 - u, w, yw, yw] + 
 1/64 SB[u, w, 1 - u, yu, 1 - u, yv] - 
 1/64 SB[u, w, 1 - u, yu, 1 - u, yw] - 
 1/64 SB[u, w, 1 - u, yu, u, yv] + 1/64 SB[u, w, 1 - u, yu, u, yw] + 
 5/64 SB[u, w, 1 - u, yu, 1 - v, yu] + 
 3/64 SB[u, w, 1 - u, yu, 1 - v, yv] + 
 1/16 SB[u, w, 1 - u, yu, 1 - v, yw] - 
 5/64 SB[u, w, 1 - u, yu, v, yu] - 3/64 SB[u, w, 1 - u, yu, v, yv] - 
 1/16 SB[u, w, 1 - u, yu, v, yw] + 
 3/64 SB[u, w, 1 - u, yu, 1 - w, yu] + 
 1/16 SB[u, w, 1 - u, yu, 1 - w, yv] + 
 5/64 SB[u, w, 1 - u, yu, 1 - w, yw] - 
 3/64 SB[u, w, 1 - u, yu, w, yu] - 1/16 SB[u, w, 1 - u, yu, w, yv] - 
 5/64 SB[u, w, 1 - u, yu, w, yw] - 
 5/64 SB[u, w, 1 - u, yu, yu, v/(1 - v)] - 
 3/64 SB[u, w, 1 - u, yu, yu, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, yu, yv, u/(1 - u)] - 
 3/64 SB[u, w, 1 - u, yu, yv, v/(1 - v)] - 
 1/16 SB[u, w, 1 - u, yu, yv, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, yu, yw, u/(1 - u)] - 
 1/16 SB[u, w, 1 - u, yu, yw, v/(1 - v)] - 
 5/64 SB[u, w, 1 - u, yu, yw, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, yv, 1 - u, yu] - 
 1/64 SB[u, w, 1 - u, yv, 1 - u, yv] - 
 1/32 SB[u, w, 1 - u, yv, 1 - u, yw] + 
 1/64 SB[u, w, 1 - u, yv, u, yu] + 1/64 SB[u, w, 1 - u, yv, u, yv] + 
 1/32 SB[u, w, 1 - u, yv, u, yw] + 
 3/64 SB[u, w, 1 - u, yv, 1 - v, yu] + 
 1/32 SB[u, w, 1 - u, yv, 1 - v, yv] + 
 3/64 SB[u, w, 1 - u, yv, 1 - v, yw] - 
 3/64 SB[u, w, 1 - u, yv, v, yu] - 1/32 SB[u, w, 1 - u, yv, v, yv] - 
 3/64 SB[u, w, 1 - u, yv, v, yw] + 
 3/32 SB[u, w, 1 - u, yv, 1 - w, yu] + 
 7/64 SB[u, w, 1 - u, yv, 1 - w, yv] + 
 7/64 SB[u, w, 1 - u, yv, 1 - w, yw] - 
 3/32 SB[u, w, 1 - u, yv, w, yu] - 7/64 SB[u, w, 1 - u, yv, w, yv] - 
 7/64 SB[u, w, 1 - u, yv, w, yw] + 
 1/64 SB[u, w, 1 - u, yv, yu, u/(1 - u)] - 
 3/64 SB[u, w, 1 - u, yv, yu, v/(1 - v)] - 
 3/32 SB[u, w, 1 - u, yv, yu, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, yv, yv, u/(1 - u)] - 
 1/32 SB[u, w, 1 - u, yv, yv, v/(1 - v)] - 
 7/64 SB[u, w, 1 - u, yv, yv, w/(1 - w)] + 
 1/32 SB[u, w, 1 - u, yv, yw, u/(1 - u)] - 
 3/64 SB[u, w, 1 - u, yv, yw, v/(1 - v)] - 
 7/64 SB[u, w, 1 - u, yv, yw, w/(1 - w)] + 
 1/64 SB[u, w, 1 - u, yw, 1 - u, yu] + 
 1/32 SB[u, w, 1 - u, yw, 1 - u, yv] + 
 1/64 SB[u, w, 1 - u, yw, 1 - u, yw] - 
 1/64 SB[u, w, 1 - u, yw, u, yu] - 1/32 SB[u, w, 1 - u, yw, u, yv] - 
 1/64 SB[u, w, 1 - u, yw, u, yw] + 
 1/32 SB[u, w, 1 - u, yw, 1 - v, yu] + 
 1/64 SB[u, w, 1 - u, yw, 1 - v, yv] + 
 1/64 SB[u, w, 1 - u, yw, 1 - v, yw] - 
 1/32 SB[u, w, 1 - u, yw, v, yu] - 1/64 SB[u, w, 1 - u, yw, v, yv] - 
 1/64 SB[u, w, 1 - u, yw, v, yw] + 
 5/64 SB[u, w, 1 - u, yw, 1 - w, yu] + 
 5/64 SB[u, w, 1 - u, yw, 1 - w, yv] + 
 3/32 SB[u, w, 1 - u, yw, 1 - w, yw] - 
 5/64 SB[u, w, 1 - u, yw, w, yu] - 5/64 SB[u, w, 1 - u, yw, w, yv] - 
 3/32 SB[u, w, 1 - u, yw, w, yw] - 
 1/64 SB[u, w, 1 - u, yw, yu, u/(1 - u)] - 
 1/32 SB[u, w, 1 - u, yw, yu, v/(1 - v)] - 
 5/64 SB[u, w, 1 - u, yw, yu, w/(1 - w)] - 
 1/32 SB[u, w, 1 - u, yw, yv, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, yw, yv, v/(1 - v)] - 
 5/64 SB[u, w, 1 - u, yw, yv, w/(1 - w)] - 
 1/64 SB[u, w, 1 - u, yw, yw, u/(1 - u)] - 
 1/64 SB[u, w, 1 - u, yw, yw, v/(1 - v)] - 
 3/32 SB[u, w, 1 - u, yw, yw, w/(1 - w)] - 
 1/32 SB[u, w, u, 1 - u, 1 - u, v/(1 - v)] - 
 7/32 SB[u, w, u, 1 - u, 1 - u, w/(1 - w)] - 
 1/32 SB[u, w, u, 1 - u, u, v/(1 - v)] + 
 1/32 SB[u, w, u, 1 - u, u, w/(1 - w)] - 
 1/32 SB[u, w, u, 1 - u, 1 - v, u/(1 - u)] + 
 1/32 SB[u, w, u, 1 - u, 1 - v, v/(1 - v)] + 
 5/32 SB[u, w, u, 1 - u, v, u/(1 - u)] + 
 5/32 SB[u, w, u, 1 - u, v, v/(1 - v)] + 
 3/16 SB[u, w, u, 1 - u, v, w/(1 - w)] - 
 7/32 SB[u, w, u, 1 - u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, w, u, 1 - u, 1 - w, w/(1 - w)] + 
 3/32 SB[u, w, u, 1 - u, w, u/(1 - u)] + 
 1/16 SB[u, w, u, 1 - u, w, v/(1 - v)] + 
 3/32 SB[u, w, u, 1 - u, w, w/(1 - w)] - 
 1/32 SB[u, w, u, 1 - u, yu, yv] + 1/32 SB[u, w, u, 1 - u, yu, yw] - 
 7/32 SB[u, w, u, 1 - u, yv, yu] - 7/32 SB[u, w, u, 1 - u, yv, yv] - 
 3/16 SB[u, w, u, 1 - u, yv, yw] - 1/32 SB[u, w, u, 1 - u, yw, yu] - 
 1/16 SB[u, w, u, 1 - u, yw, yv] - 1/32 SB[u, w, u, 1 - u, yw, yw] + 
 5/16 SB[u, w, u, v, 1 - u, u/(1 - u)] + 
 7/32 SB[u, w, u, v, 1 - u, v/(1 - v)] + 
 7/32 SB[u, w, u, v, 1 - u, w/(1 - w)] - 
 3/16 SB[u, w, u, v, u, u/(1 - u)] - 
 1/32 SB[u, w, u, v, u, v/(1 - v)] - 
 1/32 SB[u, w, u, v, u, w/(1 - w)] + 
 7/32 SB[u, w, u, v, 1 - v, u/(1 - u)] + 
 1/32 SB[u, w, u, v, 1 - v, v/(1 - v)] - 
 7/32 SB[u, w, u, v, v, u/(1 - u)] - 
 3/32 SB[u, w, u, v, v, v/(1 - v)] - 
 3/16 SB[u, w, u, v, v, w/(1 - w)] + 
 7/32 SB[u, w, u, v, 1 - w, u/(1 - u)] + 
 1/32 SB[u, w, u, v, 1 - w, w/(1 - w)] - 
 7/32 SB[u, w, u, v, w, u/(1 - u)] - 
 3/16 SB[u, w, u, v, w, v/(1 - v)] - 
 3/32 SB[u, w, u, v, w, w/(1 - w)] - 3/16 SB[u, w, u, v, yu, yu] - 
 5/32 SB[u, w, u, v, yu, yv] - 5/32 SB[u, w, u, v, yu, yw] + 
 1/32 SB[u, w, u, v, yv, yu] + 1/32 SB[u, w, u, v, yv, yv] + 
 1/16 SB[u, w, u, v, yv, yw] + 1/32 SB[u, w, u, v, yw, yu] + 
 1/16 SB[u, w, u, v, yw, yv] + 1/32 SB[u, w, u, v, yw, yw] - 
 1/4 SB[u, w, u, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, w, u, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[u, w, u, 1 - w, 1 - u, w/(1 - w)] + 
 3/16 SB[u, w, u, 1 - w, u, u/(1 - u)] + 
 1/32 SB[u, w, u, 1 - w, u, v/(1 - v)] + 
 1/32 SB[u, w, u, 1 - w, u, w/(1 - w)] + 
 1/32 SB[u, w, u, 1 - w, 1 - v, u/(1 - u)] - 
 1/32 SB[u, w, u, 1 - w, 1 - v, v/(1 - v)] + 
 1/32 SB[u, w, u, 1 - w, v, u/(1 - u)] - 
 1/32 SB[u, w, u, 1 - w, v, v/(1 - v)] - 
 1/32 SB[u, w, u, 1 - w, 1 - w, u/(1 - u)] + 
 1/32 SB[u, w, u, 1 - w, 1 - w, w/(1 - w)] - 
 1/32 SB[u, w, u, 1 - w, w, u/(1 - u)] - 
 1/16 SB[u, w, u, 1 - w, w, v/(1 - v)] - 
 5/32 SB[u, w, u, 1 - w, w, w/(1 - w)] + 
 3/16 SB[u, w, u, 1 - w, yu, yu] + 5/32 SB[u, w, u, 1 - w, yu, yv] + 
 5/32 SB[u, w, u, 1 - w, yu, yw] + 5/32 SB[u, w, u, 1 - w, yv, yu] + 
 3/32 SB[u, w, u, 1 - w, yv, yv] + 1/8 SB[u, w, u, 1 - w, yv, yw] + 
 7/32 SB[u, w, u, 1 - w, yw, yu] + 3/16 SB[u, w, u, 1 - w, yw, yv] + 
 7/32 SB[u, w, u, 1 - w, yw, yw] - 
 1/16 SB[u, w, u, w, 1 - u, u/(1 - u)] + 
 1/16 SB[u, w, u, w, 1 - u, w/(1 - w)] - 
 1/16 SB[u, w, u, w, v, u/(1 - u)] - 
 1/8 SB[u, w, u, w, v, v/(1 - v)] - 
 1/16 SB[u, w, u, w, v, w/(1 - w)] + 
 1/16 SB[u, w, u, w, 1 - w, u/(1 - u)] - 
 1/16 SB[u, w, u, w, 1 - w, w/(1 - w)] + 
 1/16 SB[u, w, u, w, yv, yu] + 1/8 SB[u, w, u, w, yv, yv] + 
 1/16 SB[u, w, u, w, yv, yw] - 3/16 SB[u, w, u, yv, 1 - u, yu] - 
 5/32 SB[u, w, u, yv, 1 - u, yv] - 5/32 SB[u, w, u, yv, 1 - u, yw] + 
 3/16 SB[u, w, u, yv, u, yu] + 5/32 SB[u, w, u, yv, u, yv] + 
 5/32 SB[u, w, u, yv, u, yw] - 1/32 SB[u, w, u, yv, 1 - v, yu] - 
 1/32 SB[u, w, u, yv, 1 - v, yv] - 1/16 SB[u, w, u, yv, 1 - v, yw] + 
 1/32 SB[u, w, u, yv, v, yu] + 1/32 SB[u, w, u, yv, v, yv] + 
 1/16 SB[u, w, u, yv, v, yw] - 1/32 SB[u, w, u, yv, 1 - w, yu] - 
 1/16 SB[u, w, u, yv, 1 - w, yv] - 1/32 SB[u, w, u, yv, 1 - w, yw] + 
 1/32 SB[u, w, u, yv, w, yu] + 1/16 SB[u, w, u, yv, w, yv] + 
 1/32 SB[u, w, u, yv, w, yw] + 3/16 SB[u, w, u, yv, yu, u/(1 - u)] + 
 1/32 SB[u, w, u, yv, yu, v/(1 - v)] + 
 1/32 SB[u, w, u, yv, yu, w/(1 - w)] + 
 5/32 SB[u, w, u, yv, yv, u/(1 - u)] + 
 1/32 SB[u, w, u, yv, yv, v/(1 - v)] + 
 1/16 SB[u, w, u, yv, yv, w/(1 - w)] + 
 5/32 SB[u, w, u, yv, yw, u/(1 - u)] + 
 1/16 SB[u, w, u, yv, yw, v/(1 - v)] + 
 1/32 SB[u, w, u, yv, yw, w/(1 - w)] + 
 7/32 SB[u, w, v, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[u, w, v, 1 - u, u, u/(1 - u)] - 
 3/64 SB[u, w, v, 1 - u, u, v/(1 - v)] - 
 3/64 SB[u, w, v, 1 - u, u, w/(1 - w)] + 
 1/64 SB[u, w, v, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[u, w, v, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[u, w, v, 1 - u, v, u/(1 - u)] + 
 11/64 SB[u, w, v, 1 - u, v, v/(1 - v)] + 
 3/32 SB[u, w, v, 1 - u, v, w/(1 - w)] + 
 1/64 SB[u, w, v, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[u, w, v, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[u, w, v, 1 - u, w, u/(1 - u)] + 
 3/32 SB[u, w, v, 1 - u, w, v/(1 - v)] + 
 11/64 SB[u, w, v, 1 - u, w, w/(1 - w)] - 
 1/4 SB[u, w, v, 1 - u, yu, yu] - 15/64 SB[u, w, v, 1 - u, yu, yv] - 
 15/64 SB[u, w, v, 1 - u, yu, yw] - 
 17/64 SB[u, w, v, 1 - u, yv, yu] - 
 17/64 SB[u, w, v, 1 - u, yv, yv] - 9/32 SB[u, w, v, 1 - u, yv, yw] - 
 17/64 SB[u, w, v, 1 - u, yw, yu] - 9/32 SB[u, w, v, 1 - u, yw, yv] - 
 17/64 SB[u, w, v, 1 - u, yw, yw] + 
 9/32 SB[u, w, v, u, 1 - u, u/(1 - u)] + 
 15/64 SB[u, w, v, u, 1 - u, v/(1 - v)] + 
 15/64 SB[u, w, v, u, 1 - u, w/(1 - w)] - 
 9/32 SB[u, w, v, u, u, u/(1 - u)] - 
 3/64 SB[u, w, v, u, u, v/(1 - v)] - 
 3/64 SB[u, w, v, u, u, w/(1 - w)] + 
 15/64 SB[u, w, v, u, 1 - v, u/(1 - u)] - 
 1/64 SB[u, w, v, u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, w, v, u, 1 - v, w/(1 - w)] - 
 15/64 SB[u, w, v, u, v, u/(1 - u)] - 
 11/64 SB[u, w, v, u, v, v/(1 - v)] - 
 7/32 SB[u, w, v, u, v, w/(1 - w)] + 
 15/64 SB[u, w, v, u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, w, v, u, 1 - w, v/(1 - v)] - 
 1/64 SB[u, w, v, u, 1 - w, w/(1 - w)] - 
 15/64 SB[u, w, v, u, w, u/(1 - u)] - 
 7/32 SB[u, w, v, u, w, v/(1 - v)] - 
 11/64 SB[u, w, v, u, w, w/(1 - w)] + 3/32 SB[u, w, v, u, yu, yu] + 
 5/64 SB[u, w, v, u, yu, yv] + 5/64 SB[u, w, v, u, yu, yw] + 
 17/64 SB[u, w, v, u, yv, yu] + 17/64 SB[u, w, v, u, yv, yv] + 
 9/32 SB[u, w, v, u, yv, yw] + 17/64 SB[u, w, v, u, yw, yu] + 
 9/32 SB[u, w, v, u, yw, yv] + 17/64 SB[u, w, v, u, yw, yw] + 
 1/64 SB[u, w, v, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[u, w, v, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[u, w, v, 1 - v, u, u/(1 - u)] - 
 1/64 SB[u, w, v, 1 - v, u, v/(1 - v)] + 
 3/32 SB[u, w, v, 1 - v, u, w/(1 - w)] + 
 1/64 SB[u, w, v, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[u, w, v, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, w, v, 1 - v, v, u/(1 - u)] - 
 1/16 SB[u, w, v, 1 - v, v, v/(1 - v)] - 
 3/64 SB[u, w, v, 1 - v, v, w/(1 - w)] - 
 1/16 SB[u, w, v, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[u, w, v, 1 - v, w, u/(1 - u)] - 
 1/64 SB[u, w, v, 1 - v, w, v/(1 - v)] + 
 11/64 SB[u, w, v, 1 - v, w, w/(1 - w)] - 
 17/64 SB[u, w, v, 1 - v, yu, yu] - 
 17/64 SB[u, w, v, 1 - v, yu, yv] - 9/32 SB[u, w, v, 1 - v, yu, yw] - 
 15/64 SB[u, w, v, 1 - v, yv, yu] - 1/4 SB[u, w, v, 1 - v, yv, yv] - 
 15/64 SB[u, w, v, 1 - v, yv, yw] - 9/32 SB[u, w, v, 1 - v, yw, yu] - 
 17/64 SB[u, w, v, 1 - v, yw, yv] - 
 17/64 SB[u, w, v, 1 - v, yw, yw] - 
 1/64 SB[u, w, v, v, 1 - u, u/(1 - u)] + 
 15/64 SB[u, w, v, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, w, v, v, 1 - u, w/(1 - w)] - 
 11/64 SB[u, w, v, v, u, u/(1 - u)] - 
 15/64 SB[u, w, v, v, u, v/(1 - v)] - 
 7/32 SB[u, w, v, v, u, w/(1 - w)] + 
 15/64 SB[u, w, v, v, 1 - v, u/(1 - u)] + 
 9/32 SB[u, w, v, v, 1 - v, v/(1 - v)] + 
 15/64 SB[u, w, v, v, 1 - v, w/(1 - w)] - 
 3/64 SB[u, w, v, v, v, u/(1 - u)] - 
 9/32 SB[u, w, v, v, v, v/(1 - v)] - 
 3/64 SB[u, w, v, v, v, w/(1 - w)] + 
 1/32 SB[u, w, v, v, 1 - w, u/(1 - u)] + 
 15/64 SB[u, w, v, v, 1 - w, v/(1 - v)] - 
 1/64 SB[u, w, v, v, 1 - w, w/(1 - w)] - 
 7/32 SB[u, w, v, v, w, u/(1 - u)] - 
 15/64 SB[u, w, v, v, w, v/(1 - v)] - 
 11/64 SB[u, w, v, v, w, w/(1 - w)] + 17/64 SB[u, w, v, v, yu, yu] + 
 17/64 SB[u, w, v, v, yu, yv] + 9/32 SB[u, w, v, v, yu, yw] + 
 5/64 SB[u, w, v, v, yv, yu] + 3/32 SB[u, w, v, v, yv, yv] + 
 5/64 SB[u, w, v, v, yv, yw] + 9/32 SB[u, w, v, v, yw, yu] + 
 17/64 SB[u, w, v, v, yw, yv] + 17/64 SB[u, w, v, v, yw, yw] + 
 1/64 SB[u, w, v, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[u, w, v, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[u, w, v, 1 - w, u, u/(1 - u)] + 
 3/32 SB[u, w, v, 1 - w, u, v/(1 - v)] - 
 1/64 SB[u, w, v, 1 - w, u, w/(1 - w)] - 
 1/16 SB[u, w, v, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, v, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[u, w, v, 1 - w, v, u/(1 - u)] + 
 11/64 SB[u, w, v, 1 - w, v, v/(1 - v)] - 
 1/64 SB[u, w, v, 1 - w, v, w/(1 - w)] + 
 1/64 SB[u, w, v, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, w, v, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[u, w, v, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, w, v, 1 - w, w, u/(1 - u)] - 
 3/64 SB[u, w, v, 1 - w, w, v/(1 - v)] - 
 1/16 SB[u, w, v, 1 - w, w, w/(1 - w)] - 
 17/64 SB[u, w, v, 1 - w, yu, yu] - 9/32 SB[u, w, v, 1 - w, yu, yv] - 
 17/64 SB[u, w, v, 1 - w, yu, yw] - 9/32 SB[u, w, v, 1 - w, yv, yu] - 
 17/64 SB[u, w, v, 1 - w, yv, yv] - 
 17/64 SB[u, w, v, 1 - w, yv, yw] - 
 15/64 SB[u, w, v, 1 - w, yw, yu] - 
 15/64 SB[u, w, v, 1 - w, yw, yv] - 1/4 SB[u, w, v, 1 - w, yw, yw] - 
 1/64 SB[u, w, v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[u, w, v, w, 1 - u, v/(1 - v)] + 
 15/64 SB[u, w, v, w, 1 - u, w/(1 - w)] - 
 11/64 SB[u, w, v, w, u, u/(1 - u)] - 
 7/32 SB[u, w, v, w, u, v/(1 - v)] - 
 15/64 SB[u, w, v, w, u, w/(1 - w)] + 
 1/32 SB[u, w, v, w, 1 - v, u/(1 - u)] - 
 1/64 SB[u, w, v, w, 1 - v, v/(1 - v)] + 
 15/64 SB[u, w, v, w, 1 - v, w/(1 - w)] - 
 7/32 SB[u, w, v, w, v, u/(1 - u)] - 
 11/64 SB[u, w, v, w, v, v/(1 - v)] - 
 15/64 SB[u, w, v, w, v, w/(1 - w)] + 
 15/64 SB[u, w, v, w, 1 - w, u/(1 - u)] + 
 15/64 SB[u, w, v, w, 1 - w, v/(1 - v)] + 
 9/32 SB[u, w, v, w, 1 - w, w/(1 - w)] - 
 3/64 SB[u, w, v, w, w, u/(1 - u)] - 
 3/64 SB[u, w, v, w, w, v/(1 - v)] - 
 9/32 SB[u, w, v, w, w, w/(1 - w)] + 17/64 SB[u, w, v, w, yu, yu] + 
 9/32 SB[u, w, v, w, yu, yv] + 17/64 SB[u, w, v, w, yu, yw] + 
 9/32 SB[u, w, v, w, yv, yu] + 17/64 SB[u, w, v, w, yv, yv] + 
 17/64 SB[u, w, v, w, yv, yw] + 5/64 SB[u, w, v, w, yw, yu] + 
 5/64 SB[u, w, v, w, yw, yv] + 3/32 SB[u, w, v, w, yw, yw] - 
 3/32 SB[u, w, v, yu, 1 - u, yu] - 5/64 SB[u, w, v, yu, 1 - u, yv] - 
 5/64 SB[u, w, v, yu, 1 - u, yw] + 3/32 SB[u, w, v, yu, u, yu] + 
 5/64 SB[u, w, v, yu, u, yv] + 5/64 SB[u, w, v, yu, u, yw] - 
 1/64 SB[u, w, v, yu, 1 - v, yu] - 1/64 SB[u, w, v, yu, 1 - v, yv] - 
 1/32 SB[u, w, v, yu, 1 - v, yw] + 1/64 SB[u, w, v, yu, v, yu] + 
 1/64 SB[u, w, v, yu, v, yv] + 1/32 SB[u, w, v, yu, v, yw] - 
 1/64 SB[u, w, v, yu, 1 - w, yu] - 1/32 SB[u, w, v, yu, 1 - w, yv] - 
 1/64 SB[u, w, v, yu, 1 - w, yw] + 1/64 SB[u, w, v, yu, w, yu] + 
 1/32 SB[u, w, v, yu, w, yv] + 1/64 SB[u, w, v, yu, w, yw] + 
 3/32 SB[u, w, v, yu, yu, u/(1 - u)] + 
 1/64 SB[u, w, v, yu, yu, v/(1 - v)] + 
 1/64 SB[u, w, v, yu, yu, w/(1 - w)] + 
 5/64 SB[u, w, v, yu, yv, u/(1 - u)] + 
 1/64 SB[u, w, v, yu, yv, v/(1 - v)] + 
 1/32 SB[u, w, v, yu, yv, w/(1 - w)] + 
 5/64 SB[u, w, v, yu, yw, u/(1 - u)] + 
 1/32 SB[u, w, v, yu, yw, v/(1 - v)] + 
 1/64 SB[u, w, v, yu, yw, w/(1 - w)] - 
 1/64 SB[u, w, v, yv, 1 - u, yu] - 1/64 SB[u, w, v, yv, 1 - u, yv] - 
 1/32 SB[u, w, v, yv, 1 - u, yw] + 1/64 SB[u, w, v, yv, u, yu] + 
 1/64 SB[u, w, v, yv, u, yv] + 1/32 SB[u, w, v, yv, u, yw] - 
 5/64 SB[u, w, v, yv, 1 - v, yu] - 3/32 SB[u, w, v, yv, 1 - v, yv] - 
 5/64 SB[u, w, v, yv, 1 - v, yw] + 5/64 SB[u, w, v, yv, v, yu] + 
 3/32 SB[u, w, v, yv, v, yv] + 5/64 SB[u, w, v, yv, v, yw] - 
 1/32 SB[u, w, v, yv, 1 - w, yu] - 1/64 SB[u, w, v, yv, 1 - w, yv] - 
 1/64 SB[u, w, v, yv, 1 - w, yw] + 1/32 SB[u, w, v, yv, w, yu] + 
 1/64 SB[u, w, v, yv, w, yv] + 1/64 SB[u, w, v, yv, w, yw] + 
 1/64 SB[u, w, v, yv, yu, u/(1 - u)] + 
 5/64 SB[u, w, v, yv, yu, v/(1 - v)] + 
 1/32 SB[u, w, v, yv, yu, w/(1 - w)] + 
 1/64 SB[u, w, v, yv, yv, u/(1 - u)] + 
 3/32 SB[u, w, v, yv, yv, v/(1 - v)] + 
 1/64 SB[u, w, v, yv, yv, w/(1 - w)] + 
 1/32 SB[u, w, v, yv, yw, u/(1 - u)] + 
 5/64 SB[u, w, v, yv, yw, v/(1 - v)] + 
 1/64 SB[u, w, v, yv, yw, w/(1 - w)] - 
 1/64 SB[u, w, v, yw, 1 - u, yu] - 1/32 SB[u, w, v, yw, 1 - u, yv] - 
 1/64 SB[u, w, v, yw, 1 - u, yw] + 1/64 SB[u, w, v, yw, u, yu] + 
 1/32 SB[u, w, v, yw, u, yv] + 1/64 SB[u, w, v, yw, u, yw] - 
 1/32 SB[u, w, v, yw, 1 - v, yu] - 1/64 SB[u, w, v, yw, 1 - v, yv] - 
 1/64 SB[u, w, v, yw, 1 - v, yw] + 1/32 SB[u, w, v, yw, v, yu] + 
 1/64 SB[u, w, v, yw, v, yv] + 1/64 SB[u, w, v, yw, v, yw] - 
 5/64 SB[u, w, v, yw, 1 - w, yu] - 5/64 SB[u, w, v, yw, 1 - w, yv] - 
 3/32 SB[u, w, v, yw, 1 - w, yw] + 5/64 SB[u, w, v, yw, w, yu] + 
 5/64 SB[u, w, v, yw, w, yv] + 3/32 SB[u, w, v, yw, w, yw] + 
 1/64 SB[u, w, v, yw, yu, u/(1 - u)] + 
 1/32 SB[u, w, v, yw, yu, v/(1 - v)] + 
 5/64 SB[u, w, v, yw, yu, w/(1 - w)] + 
 1/32 SB[u, w, v, yw, yv, u/(1 - u)] + 
 1/64 SB[u, w, v, yw, yv, v/(1 - v)] + 
 5/64 SB[u, w, v, yw, yv, w/(1 - w)] + 
 1/64 SB[u, w, v, yw, yw, u/(1 - u)] + 
 1/64 SB[u, w, v, yw, yw, v/(1 - v)] + 
 3/32 SB[u, w, v, yw, yw, w/(1 - w)] - 
 1/4 SB[u, w, 1 - w, 1 - u, 1 - u, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, 1 - u, 1 - u, v/(1 - v)] - 
 23/64 SB[u, w, 1 - w, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[u, w, 1 - w, 1 - u, u, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, 1 - u, u, v/(1 - v)] + 
 23/64 SB[u, w, 1 - w, 1 - u, u, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, 1 - u, v, u/(1 - u)] - 
 3/64 SB[u, w, 1 - w, 1 - u, v, v/(1 - v)] - 
 23/64 SB[u, w, 1 - w, 1 - u, 1 - w, u/(1 - u)] - 
 17/64 SB[u, w, 1 - w, 1 - u, 1 - w, w/(1 - w)] + 
 23/64 SB[u, w, 1 - w, 1 - u, w, u/(1 - u)] + 
 15/64 SB[u, w, 1 - w, 1 - u, w, w/(1 - w)] + 
 1/32 SB[u, w, 1 - w, 1 - u, yu, yu] + 
 3/64 SB[u, w, 1 - w, 1 - u, yu, yv] + 
 1/64 SB[u, w, 1 - w, 1 - u, yu, yw] + 
 3/64 SB[u, w, 1 - w, 1 - u, yv, yu] + 
 5/64 SB[u, w, 1 - w, 1 - u, yv, yv] + 
 1/32 SB[u, w, 1 - w, 1 - u, yv, yw] + 
 1/64 SB[u, w, 1 - w, 1 - u, yw, yu] + 
 1/32 SB[u, w, 1 - w, 1 - u, yw, yv] - 
 1/64 SB[u, w, 1 - w, 1 - u, yw, yw] - 
 7/32 SB[u, w, 1 - w, u, 1 - u, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, u, 1 - u, v/(1 - v)] - 
 3/64 SB[u, w, 1 - w, u, 1 - u, w/(1 - w)] + 
 9/32 SB[u, w, 1 - w, u, u, u/(1 - u)] + 
 3/64 SB[u, w, 1 - w, u, u, v/(1 - v)] + 
 3/64 SB[u, w, 1 - w, u, u, w/(1 - w)] + 
 1/64 SB[u, w, 1 - w, u, 1 - v, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, u, 1 - v, v/(1 - v)] - 
 1/32 SB[u, w, 1 - w, u, 1 - v, w/(1 - w)] + 
 3/64 SB[u, w, 1 - w, u, v, u/(1 - u)] + 
 3/64 SB[u, w, 1 - w, u, v, v/(1 - v)] + 
 1/32 SB[u, w, 1 - w, u, v, w/(1 - w)] - 
 3/64 SB[u, w, 1 - w, u, 1 - w, u/(1 - u)] - 
 1/32 SB[u, w, 1 - w, u, 1 - w, v/(1 - v)] + 
 5/64 SB[u, w, 1 - w, u, 1 - w, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, u, w, u/(1 - u)] - 
 1/32 SB[u, w, 1 - w, u, w, v/(1 - v)] - 
 5/64 SB[u, w, 1 - w, u, w, w/(1 - w)] - 
 3/32 SB[u, w, 1 - w, u, yu, yu] - 5/64 SB[u, w, 1 - w, u, yu, yv] - 
 5/64 SB[u, w, 1 - w, u, yu, yw] - 5/64 SB[u, w, 1 - w, u, yv, yu] - 
 9/64 SB[u, w, 1 - w, u, yv, yv] - 3/32 SB[u, w, 1 - w, u, yv, yw] - 
 1/64 SB[u, w, 1 - w, u, yw, yu] - 1/32 SB[u, w, 1 - w, u, yw, yv] - 
 1/64 SB[u, w, 1 - w, u, yw, yw] - 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - u, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, 1 - v, u, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, 1 - v, u, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - v, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - v, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, 1 - v, v, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, 1 - v, v, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[u, w, 1 - w, 1 - v, w, v/(1 - v)] - 
 1/64 SB[u, w, 1 - w, 1 - v, w, w/(1 - w)] - 
 3/64 SB[u, w, 1 - w, 1 - v, yu, yu] - 
 1/64 SB[u, w, 1 - w, 1 - v, yu, yv] - 
 1/64 SB[u, w, 1 - w, 1 - v, yv, yu] + 
 1/64 SB[u, w, 1 - w, 1 - v, yv, yw] + 
 1/64 SB[u, w, 1 - w, 1 - v, yw, yv] + 
 3/64 SB[u, w, 1 - w, 1 - v, yw, yw] - 
 1/64 SB[u, w, 1 - w, v, 1 - u, u/(1 - u)] - 
 3/64 SB[u, w, 1 - w, v, 1 - u, v/(1 - v)] + 
 1/32 SB[u, w, 1 - w, v, 1 - u, w/(1 - w)] + 
 5/64 SB[u, w, 1 - w, v, u, u/(1 - u)] + 
 5/64 SB[u, w, 1 - w, v, u, v/(1 - v)] - 
 1/32 SB[u, w, 1 - w, v, u, w/(1 - w)] - 
 3/64 SB[u, w, 1 - w, v, 1 - v, u/(1 - u)] - 
 1/32 SB[u, w, 1 - w, v, 1 - v, v/(1 - v)] + 
 3/64 SB[u, w, 1 - w, v, 1 - v, w/(1 - w)] + 
 5/64 SB[u, w, 1 - w, v, v, u/(1 - u)] + 
 3/32 SB[u, w, 1 - w, v, v, v/(1 - v)] - 
 3/64 SB[u, w, 1 - w, v, v, w/(1 - w)] + 
 1/32 SB[u, w, 1 - w, v, 1 - w, u/(1 - u)] + 
 3/64 SB[u, w, 1 - w, v, 1 - w, v/(1 - v)] + 
 11/64 SB[u, w, 1 - w, v, 1 - w, w/(1 - w)] - 
 1/16 SB[u, w, 1 - w, v, w, u/(1 - u)] - 
 5/64 SB[u, w, 1 - w, v, w, v/(1 - v)] - 
 9/64 SB[u, w, 1 - w, v, w, w/(1 - w)] + 
 1/64 SB[u, w, 1 - w, v, yu, yu] - 3/64 SB[u, w, 1 - w, v, yu, yv] - 
 1/32 SB[u, w, 1 - w, v, yu, yw] - 3/64 SB[u, w, 1 - w, v, yv, yu] - 
 1/32 SB[u, w, 1 - w, v, yv, yv] - 3/64 SB[u, w, 1 - w, v, yv, yw] - 
 1/64 SB[u, w, 1 - w, v, yw, yv] - 1/64 SB[u, w, 1 - w, v, yw, yw] - 
 23/64 SB[u, w, 1 - w, 1 - w, 1 - u, u/(1 - u)] - 
 17/64 SB[u, w, 1 - w, 1 - w, 1 - u, w/(1 - w)] - 
 5/64 SB[u, w, 1 - w, 1 - w, u, u/(1 - u)] - 
 1/16 SB[u, w, 1 - w, 1 - w, u, v/(1 - v)] + 
 9/64 SB[u, w, 1 - w, 1 - w, u, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[u, w, 1 - w, 1 - w, v, u/(1 - u)] + 
 5/64 SB[u, w, 1 - w, 1 - w, v, v/(1 - v)] + 
 7/64 SB[u, w, 1 - w, 1 - w, v, w/(1 - w)] - 
 17/64 SB[u, w, 1 - w, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, 1 - w, 1 - w, v/(1 - v)] + 
 13/64 SB[u, w, 1 - w, 1 - w, w, u/(1 - u)] + 
 3/64 SB[u, w, 1 - w, 1 - w, w, v/(1 - v)] - 
 1/64 SB[u, w, 1 - w, 1 - w, yu, yu] + 
 1/16 SB[u, w, 1 - w, 1 - w, yu, yv] + 
 1/64 SB[u, w, 1 - w, 1 - w, yu, yw] - 
 1/16 SB[u, w, 1 - w, 1 - w, yv, yu] + 
 1/64 SB[u, w, 1 - w, 1 - w, yv, yv] - 
 1/64 SB[u, w, 1 - w, 1 - w, yv, yw] - 
 3/64 SB[u, w, 1 - w, 1 - w, yw, yu] + 
 3/64 SB[u, w, 1 - w, 1 - w, yw, yv] + 
 25/64 SB[u, w, 1 - w, w, 1 - u, u/(1 - u)] + 
 13/64 SB[u, w, 1 - w, w, 1 - u, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, w, u, u/(1 - u)] - 
 7/64 SB[u, w, 1 - w, w, u, w/(1 - w)] - 
 1/64 SB[u, w, 1 - w, w, 1 - v, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, w, 1 - v, w/(1 - w)] - 
 3/32 SB[u, w, 1 - w, w, v, u/(1 - u)] - 
 5/64 SB[u, w, 1 - w, w, v, v/(1 - v)] - 
 7/64 SB[u, w, 1 - w, w, v, w/(1 - w)] + 
 13/64 SB[u, w, 1 - w, w, 1 - w, u/(1 - u)] + 
 1/64 SB[u, w, 1 - w, w, 1 - w, v/(1 - v)] - 
 7/64 SB[u, w, 1 - w, w, w, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, w, w, v/(1 - v)] + 
 3/64 SB[u, w, 1 - w, w, yu, yu] + 1/64 SB[u, w, 1 - w, w, yu, yw] + 
 3/32 SB[u, w, 1 - w, w, yv, yu] + 3/64 SB[u, w, 1 - w, w, yv, yv] + 
 5/64 SB[u, w, 1 - w, w, yv, yw] + 1/64 SB[u, w, 1 - w, w, yw, yu] - 
 1/64 SB[u, w, 1 - w, w, yw, yv] + 
 3/32 SB[u, w, 1 - w, yu, 1 - u, yu] + 
 5/64 SB[u, w, 1 - w, yu, 1 - u, yv] + 
 5/64 SB[u, w, 1 - w, yu, 1 - u, yw] - 
 3/32 SB[u, w, 1 - w, yu, u, yu] - 5/64 SB[u, w, 1 - w, yu, u, yv] - 
 5/64 SB[u, w, 1 - w, yu, u, yw] + 
 1/64 SB[u, w, 1 - w, yu, 1 - v, yu] + 
 1/64 SB[u, w, 1 - w, yu, 1 - v, yv] + 
 1/32 SB[u, w, 1 - w, yu, 1 - v, yw] - 
 1/64 SB[u, w, 1 - w, yu, v, yu] - 1/64 SB[u, w, 1 - w, yu, v, yv] - 
 1/32 SB[u, w, 1 - w, yu, v, yw] + 
 1/64 SB[u, w, 1 - w, yu, 1 - w, yu] + 
 1/32 SB[u, w, 1 - w, yu, 1 - w, yv] + 
 1/64 SB[u, w, 1 - w, yu, 1 - w, yw] - 
 1/64 SB[u, w, 1 - w, yu, w, yu] - 1/32 SB[u, w, 1 - w, yu, w, yv] - 
 1/64 SB[u, w, 1 - w, yu, w, yw] - 
 3/32 SB[u, w, 1 - w, yu, yu, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, yu, yu, v/(1 - v)] - 
 1/64 SB[u, w, 1 - w, yu, yu, w/(1 - w)] - 
 5/64 SB[u, w, 1 - w, yu, yv, u/(1 - u)] - 
 1/64 SB[u, w, 1 - w, yu, yv, v/(1 - v)] - 
 1/32 SB[u, w, 1 - w, yu, yv, w/(1 - w)] - 
 5/64 SB[u, w, 1 - w, yu, yw, u/(1 - u)] - 
 1/32 SB[u, w, 1 - w, yu, yw, v/(1 - v)] - 
 1/64 SB[u, w, 1 - w, yu, yw, w/(1 - w)] + 
 7/64 SB[u, w, 1 - w, yv, 1 - u, yu] + 
 7/64 SB[u, w, 1 - w, yv, 1 - u, yv] + 
 3/32 SB[u, w, 1 - w, yv, 1 - u, yw] - 
 7/64 SB[u, w, 1 - w, yv, u, yu] - 7/64 SB[u, w, 1 - w, yv, u, yv] - 
 3/32 SB[u, w, 1 - w, yv, u, yw] + 
 3/64 SB[u, w, 1 - w, yv, 1 - v, yu] + 
 1/32 SB[u, w, 1 - w, yv, 1 - v, yv] + 
 3/64 SB[u, w, 1 - w, yv, 1 - v, yw] - 
 3/64 SB[u, w, 1 - w, yv, v, yu] - 1/32 SB[u, w, 1 - w, yv, v, yv] - 
 3/64 SB[u, w, 1 - w, yv, v, yw] - 
 1/32 SB[u, w, 1 - w, yv, 1 - w, yu] - 
 1/64 SB[u, w, 1 - w, yv, 1 - w, yv] - 
 1/64 SB[u, w, 1 - w, yv, 1 - w, yw] + 
 1/32 SB[u, w, 1 - w, yv, w, yu] + 1/64 SB[u, w, 1 - w, yv, w, yv] + 
 1/64 SB[u, w, 1 - w, yv, w, yw] - 
 7/64 SB[u, w, 1 - w, yv, yu, u/(1 - u)] - 
 3/64 SB[u, w, 1 - w, yv, yu, v/(1 - v)] + 
 1/32 SB[u, w, 1 - w, yv, yu, w/(1 - w)] - 
 7/64 SB[u, w, 1 - w, yv, yv, u/(1 - u)] - 
 1/32 SB[u, w, 1 - w, yv, yv, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, yv, yv, w/(1 - w)] - 
 3/32 SB[u, w, 1 - w, yv, yw, u/(1 - u)] - 
 3/64 SB[u, w, 1 - w, yv, yw, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, yv, yw, w/(1 - w)] + 
 5/64 SB[u, w, 1 - w, yw, 1 - u, yu] + 
 1/16 SB[u, w, 1 - w, yw, 1 - u, yv] + 
 3/64 SB[u, w, 1 - w, yw, 1 - u, yw] - 
 5/64 SB[u, w, 1 - w, yw, u, yu] - 1/16 SB[u, w, 1 - w, yw, u, yv] - 
 3/64 SB[u, w, 1 - w, yw, u, yw] + 
 1/16 SB[u, w, 1 - w, yw, 1 - v, yu] + 
 3/64 SB[u, w, 1 - w, yw, 1 - v, yv] + 
 5/64 SB[u, w, 1 - w, yw, 1 - v, yw] - 
 1/16 SB[u, w, 1 - w, yw, v, yu] - 3/64 SB[u, w, 1 - w, yw, v, yv] - 
 5/64 SB[u, w, 1 - w, yw, v, yw] - 
 1/64 SB[u, w, 1 - w, yw, 1 - w, yu] + 
 1/64 SB[u, w, 1 - w, yw, 1 - w, yv] + 
 1/64 SB[u, w, 1 - w, yw, w, yu] - 1/64 SB[u, w, 1 - w, yw, w, yv] - 
 5/64 SB[u, w, 1 - w, yw, yu, u/(1 - u)] - 
 1/16 SB[u, w, 1 - w, yw, yu, v/(1 - v)] + 
 1/64 SB[u, w, 1 - w, yw, yu, w/(1 - w)] - 
 1/16 SB[u, w, 1 - w, yw, yv, u/(1 - u)] - 
 3/64 SB[u, w, 1 - w, yw, yv, v/(1 - v)] - 
 1/64 SB[u, w, 1 - w, yw, yv, w/(1 - w)] - 
 3/64 SB[u, w, 1 - w, yw, yw, u/(1 - u)] - 
 5/64 SB[u, w, 1 - w, yw, yw, v/(1 - v)] + 
 1/32 SB[u, w, w, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[u, w, w, 1 - u, 1 - u, w/(1 - w)] - 
 5/32 SB[u, w, w, 1 - u, u, u/(1 - u)] - 
 1/16 SB[u, w, w, 1 - u, u, v/(1 - v)] - 
 1/32 SB[u, w, w, 1 - u, u, w/(1 - w)] - 
 1/32 SB[u, w, w, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[u, w, w, 1 - u, 1 - v, w/(1 - w)] - 
 1/32 SB[u, w, w, 1 - u, v, v/(1 - v)] + 
 1/32 SB[u, w, w, 1 - u, v, w/(1 - w)] - 
 1/32 SB[u, w, w, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[u, w, w, 1 - u, 1 - w, v/(1 - v)] - 
 1/4 SB[u, w, w, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[u, w, w, 1 - u, w, u/(1 - u)] + 
 1/32 SB[u, w, w, 1 - u, w, v/(1 - v)] + 
 3/16 SB[u, w, w, 1 - u, w, w/(1 - w)] + 
 7/32 SB[u, w, w, 1 - u, yu, yu] + 3/16 SB[u, w, w, 1 - u, yu, yv] + 
 7/32 SB[u, w, w, 1 - u, yu, yw] + 1/8 SB[u, w, w, 1 - u, yv, yu] + 
 3/32 SB[u, w, w, 1 - u, yv, yv] + 5/32 SB[u, w, w, 1 - u, yv, yw] + 
 5/32 SB[u, w, w, 1 - u, yw, yu] + 5/32 SB[u, w, w, 1 - u, yw, yv] + 
 3/16 SB[u, w, w, 1 - u, yw, yw] - 
 1/16 SB[u, w, w, u, 1 - u, u/(1 - u)] + 
 1/16 SB[u, w, w, u, 1 - u, w/(1 - w)] - 
 1/16 SB[u, w, w, u, v, u/(1 - u)] - 
 1/8 SB[u, w, w, u, v, v/(1 - v)] - 
 1/16 SB[u, w, w, u, v, w/(1 - w)] + 
 1/16 SB[u, w, w, u, 1 - w, u/(1 - u)] - 
 1/16 SB[u, w, w, u, 1 - w, w/(1 - w)] + 
 1/16 SB[u, w, w, u, yv, yu] + 1/8 SB[u, w, w, u, yv, yv] + 
 1/16 SB[u, w, w, u, yv, yw] + 
 1/32 SB[u, w, w, v, 1 - u, u/(1 - u)] + 
 7/32 SB[u, w, w, v, 1 - u, w/(1 - w)] - 
 3/32 SB[u, w, w, v, u, u/(1 - u)] - 
 3/16 SB[u, w, w, v, u, v/(1 - v)] - 
 7/32 SB[u, w, w, v, u, w/(1 - w)] + 
 1/32 SB[u, w, w, v, 1 - v, v/(1 - v)] + 
 7/32 SB[u, w, w, v, 1 - v, w/(1 - w)] - 
 3/16 SB[u, w, w, v, v, u/(1 - u)] - 
 3/32 SB[u, w, w, v, v, v/(1 - v)] - 
 7/32 SB[u, w, w, v, v, w/(1 - w)] + 
 7/32 SB[u, w, w, v, 1 - w, u/(1 - u)] + 
 7/32 SB[u, w, w, v, 1 - w, v/(1 - v)] + 
 5/16 SB[u, w, w, v, 1 - w, w/(1 - w)] - 
 1/32 SB[u, w, w, v, w, u/(1 - u)] - 
 1/32 SB[u, w, w, v, w, v/(1 - v)] - 
 3/16 SB[u, w, w, v, w, w/(1 - w)] + 1/32 SB[u, w, w, v, yu, yu] + 
 1/16 SB[u, w, w, v, yu, yv] + 1/32 SB[u, w, w, v, yu, yw] + 
 1/16 SB[u, w, w, v, yv, yu] + 1/32 SB[u, w, w, v, yv, yv] + 
 1/32 SB[u, w, w, v, yv, yw] - 5/32 SB[u, w, w, v, yw, yu] - 
 5/32 SB[u, w, w, v, yw, yv] - 3/16 SB[u, w, w, v, yw, yw] - 
 1/32 SB[u, w, w, 1 - w, 1 - u, u/(1 - u)] - 
 7/32 SB[u, w, w, 1 - w, 1 - u, w/(1 - w)] + 
 3/32 SB[u, w, w, 1 - w, u, u/(1 - u)] + 
 1/16 SB[u, w, w, 1 - w, u, v/(1 - v)] + 
 3/32 SB[u, w, w, 1 - w, u, w/(1 - w)] + 
 1/32 SB[u, w, w, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[u, w, w, 1 - w, 1 - v, w/(1 - w)] + 
 3/16 SB[u, w, w, 1 - w, v, u/(1 - u)] + 
 5/32 SB[u, w, w, 1 - w, v, v/(1 - v)] + 
 5/32 SB[u, w, w, 1 - w, v, w/(1 - w)] - 
 7/32 SB[u, w, w, 1 - w, 1 - w, u/(1 - u)] - 
 1/32 SB[u, w, w, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[u, w, w, 1 - w, w, u/(1 - u)] - 
 1/32 SB[u, w, w, 1 - w, w, v/(1 - v)] - 
 1/32 SB[u, w, w, 1 - w, yu, yu] - 1/16 SB[u, w, w, 1 - w, yu, yv] - 
 1/32 SB[u, w, w, 1 - w, yu, yw] - 3/16 SB[u, w, w, 1 - w, yv, yu] - 
 7/32 SB[u, w, w, 1 - w, yv, yv] - 7/32 SB[u, w, w, 1 - w, yv, yw] + 
 1/32 SB[u, w, w, 1 - w, yw, yu] - 1/32 SB[u, w, w, 1 - w, yw, yv] - 
 1/32 SB[u, w, w, yv, 1 - u, yu] - 1/16 SB[u, w, w, yv, 1 - u, yv] - 
 1/32 SB[u, w, w, yv, 1 - u, yw] + 1/32 SB[u, w, w, yv, u, yu] + 
 1/16 SB[u, w, w, yv, u, yv] + 1/32 SB[u, w, w, yv, u, yw] - 
 1/16 SB[u, w, w, yv, 1 - v, yu] - 1/32 SB[u, w, w, yv, 1 - v, yv] - 
 1/32 SB[u, w, w, yv, 1 - v, yw] + 1/16 SB[u, w, w, yv, v, yu] + 
 1/32 SB[u, w, w, yv, v, yv] + 1/32 SB[u, w, w, yv, v, yw] - 
 5/32 SB[u, w, w, yv, 1 - w, yu] - 5/32 SB[u, w, w, yv, 1 - w, yv] - 
 3/16 SB[u, w, w, yv, 1 - w, yw] + 5/32 SB[u, w, w, yv, w, yu] + 
 5/32 SB[u, w, w, yv, w, yv] + 3/16 SB[u, w, w, yv, w, yw] + 
 1/32 SB[u, w, w, yv, yu, u/(1 - u)] + 
 1/16 SB[u, w, w, yv, yu, v/(1 - v)] + 
 5/32 SB[u, w, w, yv, yu, w/(1 - w)] + 
 1/16 SB[u, w, w, yv, yv, u/(1 - u)] + 
 1/32 SB[u, w, w, yv, yv, v/(1 - v)] + 
 5/32 SB[u, w, w, yv, yv, w/(1 - w)] + 
 1/32 SB[u, w, w, yv, yw, u/(1 - u)] + 
 1/32 SB[u, w, w, yv, yw, v/(1 - v)] + 
 3/16 SB[u, w, w, yv, yw, w/(1 - w)] - 
 1/32 SB[u, w, yv, 1 - u, 1 - u, yu] - 
 3/64 SB[u, w, yv, 1 - u, 1 - u, yv] - 
 3/64 SB[u, w, yv, 1 - u, 1 - u, yw] + 
 1/32 SB[u, w, yv, 1 - u, u, yu] + 3/64 SB[u, w, yv, 1 - u, u, yv] + 
 3/64 SB[u, w, yv, 1 - u, u, yw] + 
 1/64 SB[u, w, yv, 1 - u, 1 - v, yu] + 
 1/64 SB[u, w, yv, 1 - u, 1 - v, yv] + 
 1/32 SB[u, w, yv, 1 - u, 1 - v, yw] - 
 1/64 SB[u, w, yv, 1 - u, v, yu] - 1/64 SB[u, w, yv, 1 - u, v, yv] - 
 1/32 SB[u, w, yv, 1 - u, v, yw] + 
 1/64 SB[u, w, yv, 1 - u, 1 - w, yu] + 
 1/32 SB[u, w, yv, 1 - u, 1 - w, yv] + 
 1/64 SB[u, w, yv, 1 - u, 1 - w, yw] - 
 1/64 SB[u, w, yv, 1 - u, w, yu] - 1/32 SB[u, w, yv, 1 - u, w, yv] - 
 1/64 SB[u, w, yv, 1 - u, w, yw] + 
 1/32 SB[u, w, yv, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[u, w, yv, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[u, w, yv, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[u, w, yv, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[u, w, yv, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[u, w, yv, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[u, w, yv, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[u, w, yv, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[u, w, yv, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[u, w, yv, u, 1 - u, yu] - 5/64 SB[u, w, yv, u, 1 - u, yv] - 
 5/64 SB[u, w, yv, u, 1 - u, yw] + 3/32 SB[u, w, yv, u, u, yu] + 
 5/64 SB[u, w, yv, u, u, yv] + 5/64 SB[u, w, yv, u, u, yw] - 
 1/64 SB[u, w, yv, u, 1 - v, yu] - 1/64 SB[u, w, yv, u, 1 - v, yv] - 
 1/32 SB[u, w, yv, u, 1 - v, yw] + 1/64 SB[u, w, yv, u, v, yu] + 
 1/64 SB[u, w, yv, u, v, yv] + 1/32 SB[u, w, yv, u, v, yw] - 
 1/64 SB[u, w, yv, u, 1 - w, yu] - 1/32 SB[u, w, yv, u, 1 - w, yv] - 
 1/64 SB[u, w, yv, u, 1 - w, yw] + 1/64 SB[u, w, yv, u, w, yu] + 
 1/32 SB[u, w, yv, u, w, yv] + 1/64 SB[u, w, yv, u, w, yw] + 
 3/32 SB[u, w, yv, u, yu, u/(1 - u)] + 
 1/64 SB[u, w, yv, u, yu, v/(1 - v)] + 
 1/64 SB[u, w, yv, u, yu, w/(1 - w)] + 
 5/64 SB[u, w, yv, u, yv, u/(1 - u)] + 
 1/64 SB[u, w, yv, u, yv, v/(1 - v)] + 
 1/32 SB[u, w, yv, u, yv, w/(1 - w)] + 
 5/64 SB[u, w, yv, u, yw, u/(1 - u)] + 
 1/32 SB[u, w, yv, u, yw, v/(1 - v)] + 
 1/64 SB[u, w, yv, u, yw, w/(1 - w)] + 
 1/64 SB[u, w, yv, 1 - v, 1 - u, yu] + 
 1/64 SB[u, w, yv, 1 - v, 1 - u, yv] + 
 1/32 SB[u, w, yv, 1 - v, 1 - u, yw] - 
 1/64 SB[u, w, yv, 1 - v, u, yu] - 1/64 SB[u, w, yv, 1 - v, u, yv] - 
 1/32 SB[u, w, yv, 1 - v, u, yw] - 
 3/64 SB[u, w, yv, 1 - v, 1 - v, yu] - 
 1/32 SB[u, w, yv, 1 - v, 1 - v, yv] - 
 3/64 SB[u, w, yv, 1 - v, 1 - v, yw] + 
 3/64 SB[u, w, yv, 1 - v, v, yu] + 1/32 SB[u, w, yv, 1 - v, v, yv] + 
 3/64 SB[u, w, yv, 1 - v, v, yw] + 
 1/32 SB[u, w, yv, 1 - v, 1 - w, yu] + 
 1/64 SB[u, w, yv, 1 - v, 1 - w, yv] + 
 1/64 SB[u, w, yv, 1 - v, 1 - w, yw] - 
 1/32 SB[u, w, yv, 1 - v, w, yu] - 1/64 SB[u, w, yv, 1 - v, w, yv] - 
 1/64 SB[u, w, yv, 1 - v, w, yw] - 
 1/64 SB[u, w, yv, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[u, w, yv, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[u, w, yv, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[u, w, yv, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[u, w, yv, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[u, w, yv, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[u, w, yv, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[u, w, yv, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[u, w, yv, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[u, w, yv, v, 1 - u, yu] - 1/64 SB[u, w, yv, v, 1 - u, yv] - 
 1/32 SB[u, w, yv, v, 1 - u, yw] + 1/64 SB[u, w, yv, v, u, yu] + 
 1/64 SB[u, w, yv, v, u, yv] + 1/32 SB[u, w, yv, v, u, yw] - 
 5/64 SB[u, w, yv, v, 1 - v, yu] - 3/32 SB[u, w, yv, v, 1 - v, yv] - 
 5/64 SB[u, w, yv, v, 1 - v, yw] + 5/64 SB[u, w, yv, v, v, yu] + 
 3/32 SB[u, w, yv, v, v, yv] + 5/64 SB[u, w, yv, v, v, yw] - 
 1/32 SB[u, w, yv, v, 1 - w, yu] - 1/64 SB[u, w, yv, v, 1 - w, yv] - 
 1/64 SB[u, w, yv, v, 1 - w, yw] + 1/32 SB[u, w, yv, v, w, yu] + 
 1/64 SB[u, w, yv, v, w, yv] + 1/64 SB[u, w, yv, v, w, yw] + 
 1/64 SB[u, w, yv, v, yu, u/(1 - u)] + 
 5/64 SB[u, w, yv, v, yu, v/(1 - v)] + 
 1/32 SB[u, w, yv, v, yu, w/(1 - w)] + 
 1/64 SB[u, w, yv, v, yv, u/(1 - u)] + 
 3/32 SB[u, w, yv, v, yv, v/(1 - v)] + 
 1/64 SB[u, w, yv, v, yv, w/(1 - w)] + 
 1/32 SB[u, w, yv, v, yw, u/(1 - u)] + 
 5/64 SB[u, w, yv, v, yw, v/(1 - v)] + 
 1/64 SB[u, w, yv, v, yw, w/(1 - w)] + 
 1/64 SB[u, w, yv, 1 - w, 1 - u, yu] + 
 1/32 SB[u, w, yv, 1 - w, 1 - u, yv] + 
 1/64 SB[u, w, yv, 1 - w, 1 - u, yw] - 
 1/64 SB[u, w, yv, 1 - w, u, yu] - 1/32 SB[u, w, yv, 1 - w, u, yv] - 
 1/64 SB[u, w, yv, 1 - w, u, yw] + 
 1/32 SB[u, w, yv, 1 - w, 1 - v, yu] + 
 1/64 SB[u, w, yv, 1 - w, 1 - v, yv] + 
 1/64 SB[u, w, yv, 1 - w, 1 - v, yw] - 
 1/32 SB[u, w, yv, 1 - w, v, yu] - 1/64 SB[u, w, yv, 1 - w, v, yv] - 
 1/64 SB[u, w, yv, 1 - w, v, yw] - 
 3/64 SB[u, w, yv, 1 - w, 1 - w, yu] - 
 3/64 SB[u, w, yv, 1 - w, 1 - w, yv] - 
 1/32 SB[u, w, yv, 1 - w, 1 - w, yw] + 
 3/64 SB[u, w, yv, 1 - w, w, yu] + 3/64 SB[u, w, yv, 1 - w, w, yv] + 
 1/32 SB[u, w, yv, 1 - w, w, yw] - 
 1/64 SB[u, w, yv, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[u, w, yv, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[u, w, yv, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[u, w, yv, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[u, w, yv, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[u, w, yv, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[u, w, yv, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[u, w, yv, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[u, w, yv, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[u, w, yv, w, 1 - u, yu] - 1/32 SB[u, w, yv, w, 1 - u, yv] - 
 1/64 SB[u, w, yv, w, 1 - u, yw] + 1/64 SB[u, w, yv, w, u, yu] + 
 1/32 SB[u, w, yv, w, u, yv] + 1/64 SB[u, w, yv, w, u, yw] - 
 1/32 SB[u, w, yv, w, 1 - v, yu] - 1/64 SB[u, w, yv, w, 1 - v, yv] - 
 1/64 SB[u, w, yv, w, 1 - v, yw] + 1/32 SB[u, w, yv, w, v, yu] + 
 1/64 SB[u, w, yv, w, v, yv] + 1/64 SB[u, w, yv, w, v, yw] - 
 5/64 SB[u, w, yv, w, 1 - w, yu] - 5/64 SB[u, w, yv, w, 1 - w, yv] - 
 3/32 SB[u, w, yv, w, 1 - w, yw] + 5/64 SB[u, w, yv, w, w, yu] + 
 5/64 SB[u, w, yv, w, w, yv] + 3/32 SB[u, w, yv, w, w, yw] + 
 1/64 SB[u, w, yv, w, yu, u/(1 - u)] + 
 1/32 SB[u, w, yv, w, yu, v/(1 - v)] + 
 5/64 SB[u, w, yv, w, yu, w/(1 - w)] + 
 1/32 SB[u, w, yv, w, yv, u/(1 - u)] + 
 1/64 SB[u, w, yv, w, yv, v/(1 - v)] + 
 5/64 SB[u, w, yv, w, yv, w/(1 - w)] + 
 1/64 SB[u, w, yv, w, yw, u/(1 - u)] + 
 1/64 SB[u, w, yv, w, yw, v/(1 - v)] + 
 3/32 SB[u, w, yv, w, yw, w/(1 - w)] + 
 1/32 SB[u, w, yv, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[u, w, yv, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[u, w, yv, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[u, w, yv, yu, u, u/(1 - u)] + 
 1/64 SB[u, w, yv, yu, u, v/(1 - v)] + 
 1/64 SB[u, w, yv, yu, u, w/(1 - w)] - 
 1/64 SB[u, w, yv, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[u, w, yv, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[u, w, yv, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[u, w, yv, yu, v, u/(1 - u)] + 
 5/64 SB[u, w, yv, yu, v, v/(1 - v)] + 
 1/32 SB[u, w, yv, yu, v, w/(1 - w)] - 
 1/64 SB[u, w, yv, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[u, w, yv, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[u, w, yv, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[u, w, yv, yu, w, u/(1 - u)] + 
 1/32 SB[u, w, yv, yu, w, v/(1 - v)] + 
 5/64 SB[u, w, yv, yu, w, w/(1 - w)] - 
 9/32 SB[u, w, yv, yu, yu, yu] - 15/64 SB[u, w, yv, yu, yu, yv] - 
 15/64 SB[u, w, yv, yu, yu, yw] - 15/64 SB[u, w, yv, yu, yv, yu] - 
 15/64 SB[u, w, yv, yu, yv, yv] - 7/32 SB[u, w, yv, yu, yv, yw] - 
 15/64 SB[u, w, yv, yu, yw, yu] - 7/32 SB[u, w, yv, yu, yw, yv] - 
 15/64 SB[u, w, yv, yu, yw, yw] + 
 3/64 SB[u, w, yv, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[u, w, yv, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[u, w, yv, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[u, w, yv, yv, u, u/(1 - u)] + 
 1/64 SB[u, w, yv, yv, u, v/(1 - v)] + 
 1/32 SB[u, w, yv, yv, u, w/(1 - w)] - 
 1/64 SB[u, w, yv, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[u, w, yv, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[u, w, yv, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[u, w, yv, yv, v, u/(1 - u)] + 
 3/32 SB[u, w, yv, yv, v, v/(1 - v)] + 
 1/64 SB[u, w, yv, yv, v, w/(1 - w)] - 
 1/32 SB[u, w, yv, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[u, w, yv, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[u, w, yv, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[u, w, yv, yv, w, u/(1 - u)] + 
 1/64 SB[u, w, yv, yv, w, v/(1 - v)] + 
 5/64 SB[u, w, yv, yv, w, w/(1 - w)] - 
 15/64 SB[u, w, yv, yv, yu, yu] - 15/64 SB[u, w, yv, yv, yu, yv] - 
 7/32 SB[u, w, yv, yv, yu, yw] - 15/64 SB[u, w, yv, yv, yv, yu] - 
 9/32 SB[u, w, yv, yv, yv, yv] - 15/64 SB[u, w, yv, yv, yv, yw] - 
 7/32 SB[u, w, yv, yv, yw, yu] - 15/64 SB[u, w, yv, yv, yw, yv] - 
 15/64 SB[u, w, yv, yv, yw, yw] + 
 3/64 SB[u, w, yv, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[u, w, yv, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[u, w, yv, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[u, w, yv, yw, u, u/(1 - u)] + 
 1/32 SB[u, w, yv, yw, u, v/(1 - v)] + 
 1/64 SB[u, w, yv, yw, u, w/(1 - w)] - 
 1/32 SB[u, w, yv, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[u, w, yv, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[u, w, yv, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[u, w, yv, yw, v, u/(1 - u)] + 
 5/64 SB[u, w, yv, yw, v, v/(1 - v)] + 
 1/64 SB[u, w, yv, yw, v, w/(1 - w)] - 
 1/64 SB[u, w, yv, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[u, w, yv, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[u, w, yv, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[u, w, yv, yw, w, u/(1 - u)] + 
 1/64 SB[u, w, yv, yw, w, v/(1 - v)] + 
 3/32 SB[u, w, yv, yw, w, w/(1 - w)] - 
 15/64 SB[u, w, yv, yw, yu, yu] - 7/32 SB[u, w, yv, yw, yu, yv] - 
 15/64 SB[u, w, yv, yw, yu, yw] - 7/32 SB[u, w, yv, yw, yv, yu] - 
 15/64 SB[u, w, yv, yw, yv, yv] - 15/64 SB[u, w, yv, yw, yv, yw] - 
 15/64 SB[u, w, yv, yw, yw, yu] - 15/64 SB[u, w, yv, yw, yw, yv] - 
 9/32 SB[u, w, yv, yw, yw, yw] - 
 17/64 SB[v, u, 1 - u, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, 1 - u, 1 - u, w/(1 - w)] + 
 13/64 SB[v, u, 1 - u, 1 - u, u, v/(1 - v)] + 
 3/64 SB[v, u, 1 - u, 1 - u, u, w/(1 - w)] - 
 17/64 SB[v, u, 1 - u, 1 - u, 1 - v, u/(1 - u)] - 
 23/64 SB[v, u, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 9/64 SB[v, u, 1 - u, 1 - u, v, u/(1 - u)] - 
 5/64 SB[v, u, 1 - u, 1 - u, v, v/(1 - v)] - 
 1/16 SB[v, u, 1 - u, 1 - u, v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 7/64 SB[v, u, 1 - u, 1 - u, w, u/(1 - u)] + 
 1/16 SB[v, u, 1 - u, 1 - u, w, v/(1 - v)] + 
 5/64 SB[v, u, 1 - u, 1 - u, w, w/(1 - w)] - 
 3/64 SB[v, u, 1 - u, 1 - u, yu, yv] + 
 3/64 SB[v, u, 1 - u, 1 - u, yu, yw] + 
 1/64 SB[v, u, 1 - u, 1 - u, yv, yu] - 
 1/64 SB[v, u, 1 - u, 1 - u, yv, yv] + 
 1/16 SB[v, u, 1 - u, 1 - u, yv, yw] - 
 1/64 SB[v, u, 1 - u, 1 - u, yw, yu] - 
 1/16 SB[v, u, 1 - u, 1 - u, yw, yv] + 
 1/64 SB[v, u, 1 - u, 1 - u, yw, yw] + 
 13/64 SB[v, u, 1 - u, u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, u, 1 - u, w/(1 - w)] - 
 7/64 SB[v, u, 1 - u, u, u, v/(1 - v)] - 
 1/64 SB[v, u, 1 - u, u, u, w/(1 - w)] + 
 13/64 SB[v, u, 1 - u, u, 1 - v, u/(1 - u)] + 
 25/64 SB[v, u, 1 - u, u, 1 - v, v/(1 - v)] - 
 7/64 SB[v, u, 1 - u, u, v, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, u, v, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, u, 1 - w, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, u, 1 - w, w/(1 - w)] - 
 7/64 SB[v, u, 1 - u, u, w, u/(1 - u)] - 
 3/32 SB[v, u, 1 - u, u, w, v/(1 - v)] - 
 5/64 SB[v, u, 1 - u, u, w, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, u, yu, yv] - 1/64 SB[v, u, 1 - u, u, yu, yw] + 
 1/64 SB[v, u, 1 - u, u, yv, yu] + 3/64 SB[v, u, 1 - u, u, yv, yv] + 
 5/64 SB[v, u, 1 - u, u, yw, yu] + 3/32 SB[v, u, 1 - u, u, yw, yv] + 
 3/64 SB[v, u, 1 - u, u, yw, yw] - 
 17/64 SB[v, u, 1 - u, 1 - v, 1 - u, u/(1 - u)] - 
 23/64 SB[v, u, 1 - u, 1 - v, 1 - u, v/(1 - v)] + 
 15/64 SB[v, u, 1 - u, 1 - v, u, u/(1 - u)] + 
 23/64 SB[v, u, 1 - u, 1 - v, u, v/(1 - v)] - 
 23/64 SB[v, u, 1 - u, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[v, u, 1 - u, 1 - v, 1 - v, v/(1 - v)] - 
 1/64 SB[v, u, 1 - u, 1 - v, 1 - v, w/(1 - w)] + 
 23/64 SB[v, u, 1 - u, 1 - v, v, u/(1 - u)] + 
 7/32 SB[v, u, 1 - u, 1 - v, v, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, 1 - v, v, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, 1 - v, w, v/(1 - v)] - 
 3/64 SB[v, u, 1 - u, 1 - v, w, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, 1 - v, yu, yu] + 
 1/64 SB[v, u, 1 - u, 1 - v, yu, yv] + 
 1/32 SB[v, u, 1 - u, 1 - v, yu, yw] + 
 1/64 SB[v, u, 1 - u, 1 - v, yv, yu] + 
 1/32 SB[v, u, 1 - u, 1 - v, yv, yv] + 
 3/64 SB[v, u, 1 - u, 1 - v, yv, yw] + 
 1/32 SB[v, u, 1 - u, 1 - v, yw, yu] + 
 3/64 SB[v, u, 1 - u, 1 - v, yw, yv] + 
 5/64 SB[v, u, 1 - u, 1 - v, yw, yw] + 
 5/64 SB[v, u, 1 - u, v, 1 - u, u/(1 - u)] - 
 3/64 SB[v, u, 1 - u, v, 1 - u, v/(1 - v)] - 
 1/32 SB[v, u, 1 - u, v, 1 - u, w/(1 - w)] - 
 5/64 SB[v, u, 1 - u, v, u, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, v, u, v/(1 - v)] - 
 1/32 SB[v, u, 1 - u, v, u, w/(1 - w)] - 
 3/64 SB[v, u, 1 - u, v, 1 - v, u/(1 - u)] - 
 7/32 SB[v, u, 1 - u, v, 1 - v, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, v, 1 - v, w/(1 - w)] + 
 3/64 SB[v, u, 1 - u, v, v, u/(1 - u)] + 
 9/32 SB[v, u, 1 - u, v, v, v/(1 - v)] + 
 3/64 SB[v, u, 1 - u, v, v, w/(1 - w)] - 
 1/32 SB[v, u, 1 - u, v, 1 - w, u/(1 - u)] + 
 1/64 SB[v, u, 1 - u, v, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, v, 1 - w, w/(1 - w)] + 
 1/32 SB[v, u, 1 - u, v, w, u/(1 - u)] + 
 3/64 SB[v, u, 1 - u, v, w, v/(1 - v)] + 
 3/64 SB[v, u, 1 - u, v, w, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, v, yu, yu] - 1/64 SB[v, u, 1 - u, v, yu, yv] - 
 1/32 SB[v, u, 1 - u, v, yu, yw] - 5/64 SB[v, u, 1 - u, v, yv, yu] - 
 3/32 SB[v, u, 1 - u, v, yv, yv] - 5/64 SB[v, u, 1 - u, v, yv, yw] - 
 3/32 SB[v, u, 1 - u, v, yw, yu] - 5/64 SB[v, u, 1 - u, v, yw, yv] - 
 9/64 SB[v, u, 1 - u, v, yw, yw] + 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - u, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, 1 - w, u, u/(1 - u)] + 
 1/64 SB[v, u, 1 - u, 1 - w, u, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, 1 - w, v, v/(1 - v)] - 
 1/64 SB[v, u, 1 - u, 1 - w, v, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[v, u, 1 - u, 1 - w, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, 1 - u, 1 - w, w, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, 1 - w, w, v/(1 - v)] + 
 3/64 SB[v, u, 1 - u, 1 - w, yu, yu] + 
 1/64 SB[v, u, 1 - u, 1 - w, yu, yw] - 
 3/64 SB[v, u, 1 - u, 1 - w, yv, yv] - 
 1/64 SB[v, u, 1 - u, 1 - w, yv, yw] + 
 1/64 SB[v, u, 1 - u, 1 - w, yw, yu] - 
 1/64 SB[v, u, 1 - u, 1 - w, yw, yv] + 
 11/64 SB[v, u, 1 - u, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, u, 1 - u, w, 1 - u, v/(1 - v)] + 
 3/64 SB[v, u, 1 - u, w, 1 - u, w/(1 - w)] - 
 9/64 SB[v, u, 1 - u, w, u, u/(1 - u)] - 
 1/16 SB[v, u, 1 - u, w, u, v/(1 - v)] - 
 5/64 SB[v, u, 1 - u, w, u, w/(1 - w)] + 
 1/32 SB[v, u, 1 - u, w, 1 - v, u/(1 - u)] - 
 1/64 SB[v, u, 1 - u, w, 1 - v, v/(1 - v)] - 
 3/64 SB[v, u, 1 - u, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, u, 1 - u, w, v, u/(1 - u)] + 
 5/64 SB[v, u, 1 - u, w, v, v/(1 - v)] + 
 5/64 SB[v, u, 1 - u, w, v, w/(1 - w)] + 
 3/64 SB[v, u, 1 - u, w, 1 - w, u/(1 - u)] - 
 3/64 SB[v, u, 1 - u, w, 1 - w, v/(1 - v)] - 
 1/32 SB[v, u, 1 - u, w, 1 - w, w/(1 - w)] - 
 3/64 SB[v, u, 1 - u, w, w, u/(1 - u)] + 
 5/64 SB[v, u, 1 - u, w, w, v/(1 - v)] + 
 3/32 SB[v, u, 1 - u, w, w, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, w, yu, yu] - 1/64 SB[v, u, 1 - u, w, yu, yw] - 
 1/32 SB[v, u, 1 - u, w, yv, yu] + 1/64 SB[v, u, 1 - u, w, yv, yv] - 
 3/64 SB[v, u, 1 - u, w, yv, yw] - 3/64 SB[v, u, 1 - u, w, yw, yu] - 
 3/64 SB[v, u, 1 - u, w, yw, yv] - 1/32 SB[v, u, 1 - u, w, yw, yw] - 
 1/64 SB[v, u, 1 - u, yu, 1 - u, yv] + 
 1/64 SB[v, u, 1 - u, yu, 1 - u, yw] + 
 1/64 SB[v, u, 1 - u, yu, u, yv] - 1/64 SB[v, u, 1 - u, yu, u, yw] + 
 3/64 SB[v, u, 1 - u, yu, 1 - v, yu] + 
 5/64 SB[v, u, 1 - u, yu, 1 - v, yv] + 
 1/16 SB[v, u, 1 - u, yu, 1 - v, yw] - 
 3/64 SB[v, u, 1 - u, yu, v, yu] - 5/64 SB[v, u, 1 - u, yu, v, yv] - 
 1/16 SB[v, u, 1 - u, yu, v, yw] + 
 5/64 SB[v, u, 1 - u, yu, 1 - w, yu] + 
 1/16 SB[v, u, 1 - u, yu, 1 - w, yv] + 
 3/64 SB[v, u, 1 - u, yu, 1 - w, yw] - 
 5/64 SB[v, u, 1 - u, yu, w, yu] - 1/16 SB[v, u, 1 - u, yu, w, yv] - 
 3/64 SB[v, u, 1 - u, yu, w, yw] - 
 3/64 SB[v, u, 1 - u, yu, yu, v/(1 - v)] - 
 5/64 SB[v, u, 1 - u, yu, yu, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, yu, yv, u/(1 - u)] - 
 5/64 SB[v, u, 1 - u, yu, yv, v/(1 - v)] - 
 1/16 SB[v, u, 1 - u, yu, yv, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, yu, yw, u/(1 - u)] - 
 1/16 SB[v, u, 1 - u, yu, yw, v/(1 - v)] - 
 3/64 SB[v, u, 1 - u, yu, yw, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, yv, 1 - u, yu] + 
 1/64 SB[v, u, 1 - u, yv, 1 - u, yv] + 
 1/32 SB[v, u, 1 - u, yv, 1 - u, yw] - 
 1/64 SB[v, u, 1 - u, yv, u, yu] - 1/64 SB[v, u, 1 - u, yv, u, yv] - 
 1/32 SB[v, u, 1 - u, yv, u, yw] + 
 5/64 SB[v, u, 1 - u, yv, 1 - v, yu] + 
 3/32 SB[v, u, 1 - u, yv, 1 - v, yv] + 
 5/64 SB[v, u, 1 - u, yv, 1 - v, yw] - 
 5/64 SB[v, u, 1 - u, yv, v, yu] - 3/32 SB[v, u, 1 - u, yv, v, yv] - 
 5/64 SB[v, u, 1 - u, yv, v, yw] + 
 1/32 SB[v, u, 1 - u, yv, 1 - w, yu] + 
 1/64 SB[v, u, 1 - u, yv, 1 - w, yv] + 
 1/64 SB[v, u, 1 - u, yv, 1 - w, yw] - 
 1/32 SB[v, u, 1 - u, yv, w, yu] - 1/64 SB[v, u, 1 - u, yv, w, yv] - 
 1/64 SB[v, u, 1 - u, yv, w, yw] - 
 1/64 SB[v, u, 1 - u, yv, yu, u/(1 - u)] - 
 5/64 SB[v, u, 1 - u, yv, yu, v/(1 - v)] - 
 1/32 SB[v, u, 1 - u, yv, yu, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, yv, yv, u/(1 - u)] - 
 3/32 SB[v, u, 1 - u, yv, yv, v/(1 - v)] - 
 1/64 SB[v, u, 1 - u, yv, yv, w/(1 - w)] - 
 1/32 SB[v, u, 1 - u, yv, yw, u/(1 - u)] - 
 5/64 SB[v, u, 1 - u, yv, yw, v/(1 - v)] - 
 1/64 SB[v, u, 1 - u, yv, yw, w/(1 - w)] - 
 1/64 SB[v, u, 1 - u, yw, 1 - u, yu] - 
 1/32 SB[v, u, 1 - u, yw, 1 - u, yv] - 
 1/64 SB[v, u, 1 - u, yw, 1 - u, yw] + 
 1/64 SB[v, u, 1 - u, yw, u, yu] + 1/32 SB[v, u, 1 - u, yw, u, yv] + 
 1/64 SB[v, u, 1 - u, yw, u, yw] + 
 3/32 SB[v, u, 1 - u, yw, 1 - v, yu] + 
 7/64 SB[v, u, 1 - u, yw, 1 - v, yv] + 
 7/64 SB[v, u, 1 - u, yw, 1 - v, yw] - 
 3/32 SB[v, u, 1 - u, yw, v, yu] - 7/64 SB[v, u, 1 - u, yw, v, yv] - 
 7/64 SB[v, u, 1 - u, yw, v, yw] + 
 3/64 SB[v, u, 1 - u, yw, 1 - w, yu] + 
 3/64 SB[v, u, 1 - u, yw, 1 - w, yv] + 
 1/32 SB[v, u, 1 - u, yw, 1 - w, yw] - 
 3/64 SB[v, u, 1 - u, yw, w, yu] - 3/64 SB[v, u, 1 - u, yw, w, yv] - 
 1/32 SB[v, u, 1 - u, yw, w, yw] + 
 1/64 SB[v, u, 1 - u, yw, yu, u/(1 - u)] - 
 3/32 SB[v, u, 1 - u, yw, yu, v/(1 - v)] - 
 3/64 SB[v, u, 1 - u, yw, yu, w/(1 - w)] + 
 1/32 SB[v, u, 1 - u, yw, yv, u/(1 - u)] - 
 7/64 SB[v, u, 1 - u, yw, yv, v/(1 - v)] - 
 3/64 SB[v, u, 1 - u, yw, yv, w/(1 - w)] + 
 1/64 SB[v, u, 1 - u, yw, yw, u/(1 - u)] - 
 7/64 SB[v, u, 1 - u, yw, yw, v/(1 - v)] - 
 1/32 SB[v, u, 1 - u, yw, yw, w/(1 - w)] - 
 7/32 SB[v, u, u, 1 - u, 1 - u, v/(1 - v)] - 
 1/32 SB[v, u, u, 1 - u, 1 - u, w/(1 - w)] + 
 1/32 SB[v, u, u, 1 - u, u, v/(1 - v)] - 
 1/32 SB[v, u, u, 1 - u, u, w/(1 - w)] - 
 7/32 SB[v, u, u, 1 - u, 1 - v, u/(1 - u)] - 
 1/32 SB[v, u, u, 1 - u, 1 - v, v/(1 - v)] + 
 3/32 SB[v, u, u, 1 - u, v, u/(1 - u)] + 
 3/32 SB[v, u, u, 1 - u, v, v/(1 - v)] + 
 1/16 SB[v, u, u, 1 - u, v, w/(1 - w)] - 
 1/32 SB[v, u, u, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, u, u, 1 - u, 1 - w, w/(1 - w)] + 
 5/32 SB[v, u, u, 1 - u, w, u/(1 - u)] + 
 3/16 SB[v, u, u, 1 - u, w, v/(1 - v)] + 
 5/32 SB[v, u, u, 1 - u, w, w/(1 - w)] + 
 1/32 SB[v, u, u, 1 - u, yu, yv] - 1/32 SB[v, u, u, 1 - u, yu, yw] - 
 1/32 SB[v, u, u, 1 - u, yv, yu] - 1/32 SB[v, u, u, 1 - u, yv, yv] - 
 1/16 SB[v, u, u, 1 - u, yv, yw] - 7/32 SB[v, u, u, 1 - u, yw, yu] - 
 3/16 SB[v, u, u, 1 - u, yw, yv] - 7/32 SB[v, u, u, 1 - u, yw, yw] - 
 1/4 SB[v, u, u, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[v, u, u, 1 - v, 1 - u, v/(1 - v)] + 
 1/32 SB[v, u, u, 1 - v, 1 - u, w/(1 - w)] + 
 3/16 SB[v, u, u, 1 - v, u, u/(1 - u)] + 
 1/32 SB[v, u, u, 1 - v, u, v/(1 - v)] + 
 1/32 SB[v, u, u, 1 - v, u, w/(1 - w)] - 
 1/32 SB[v, u, u, 1 - v, 1 - v, u/(1 - u)] + 
 1/32 SB[v, u, u, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[v, u, u, 1 - v, v, u/(1 - u)] - 
 5/32 SB[v, u, u, 1 - v, v, v/(1 - v)] - 
 1/16 SB[v, u, u, 1 - v, v, w/(1 - w)] + 
 1/32 SB[v, u, u, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[v, u, u, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[v, u, u, 1 - v, w, u/(1 - u)] - 
 1/32 SB[v, u, u, 1 - v, w, w/(1 - w)] + 
 3/16 SB[v, u, u, 1 - v, yu, yu] + 5/32 SB[v, u, u, 1 - v, yu, yv] + 
 5/32 SB[v, u, u, 1 - v, yu, yw] + 7/32 SB[v, u, u, 1 - v, yv, yu] + 
 7/32 SB[v, u, u, 1 - v, yv, yv] + 3/16 SB[v, u, u, 1 - v, yv, yw] + 
 5/32 SB[v, u, u, 1 - v, yw, yu] + 1/8 SB[v, u, u, 1 - v, yw, yv] + 
 3/32 SB[v, u, u, 1 - v, yw, yw] - 
 1/16 SB[v, u, u, v, 1 - u, u/(1 - u)] + 
 1/16 SB[v, u, u, v, 1 - u, v/(1 - v)] + 
 1/16 SB[v, u, u, v, 1 - v, u/(1 - u)] - 
 1/16 SB[v, u, u, v, 1 - v, v/(1 - v)] - 
 1/16 SB[v, u, u, v, w, u/(1 - u)] - 
 1/16 SB[v, u, u, v, w, v/(1 - v)] - 
 1/8 SB[v, u, u, v, w, w/(1 - w)] + 1/16 SB[v, u, u, v, yw, yu] + 
 1/16 SB[v, u, u, v, yw, yv] + 1/8 SB[v, u, u, v, yw, yw] + 
 5/16 SB[v, u, u, w, 1 - u, u/(1 - u)] + 
 7/32 SB[v, u, u, w, 1 - u, v/(1 - v)] + 
 7/32 SB[v, u, u, w, 1 - u, w/(1 - w)] - 
 3/16 SB[v, u, u, w, u, u/(1 - u)] - 
 1/32 SB[v, u, u, w, u, v/(1 - v)] - 
 1/32 SB[v, u, u, w, u, w/(1 - w)] + 
 7/32 SB[v, u, u, w, 1 - v, u/(1 - u)] + 
 1/32 SB[v, u, u, w, 1 - v, v/(1 - v)] - 
 7/32 SB[v, u, u, w, v, u/(1 - u)] - 
 3/32 SB[v, u, u, w, v, v/(1 - v)] - 
 3/16 SB[v, u, u, w, v, w/(1 - w)] + 
 7/32 SB[v, u, u, w, 1 - w, u/(1 - u)] + 
 1/32 SB[v, u, u, w, 1 - w, w/(1 - w)] - 
 7/32 SB[v, u, u, w, w, u/(1 - u)] - 
 3/16 SB[v, u, u, w, w, v/(1 - v)] - 
 3/32 SB[v, u, u, w, w, w/(1 - w)] - 3/16 SB[v, u, u, w, yu, yu] - 
 5/32 SB[v, u, u, w, yu, yv] - 5/32 SB[v, u, u, w, yu, yw] + 
 1/32 SB[v, u, u, w, yv, yu] + 1/32 SB[v, u, u, w, yv, yv] + 
 1/16 SB[v, u, u, w, yv, yw] + 1/32 SB[v, u, u, w, yw, yu] + 
 1/16 SB[v, u, u, w, yw, yv] + 1/32 SB[v, u, u, w, yw, yw] - 
 3/16 SB[v, u, u, yw, 1 - u, yu] - 5/32 SB[v, u, u, yw, 1 - u, yv] - 
 5/32 SB[v, u, u, yw, 1 - u, yw] + 3/16 SB[v, u, u, yw, u, yu] + 
 5/32 SB[v, u, u, yw, u, yv] + 5/32 SB[v, u, u, yw, u, yw] - 
 1/32 SB[v, u, u, yw, 1 - v, yu] - 1/32 SB[v, u, u, yw, 1 - v, yv] - 
 1/16 SB[v, u, u, yw, 1 - v, yw] + 1/32 SB[v, u, u, yw, v, yu] + 
 1/32 SB[v, u, u, yw, v, yv] + 1/16 SB[v, u, u, yw, v, yw] - 
 1/32 SB[v, u, u, yw, 1 - w, yu] - 1/16 SB[v, u, u, yw, 1 - w, yv] - 
 1/32 SB[v, u, u, yw, 1 - w, yw] + 1/32 SB[v, u, u, yw, w, yu] + 
 1/16 SB[v, u, u, yw, w, yv] + 1/32 SB[v, u, u, yw, w, yw] + 
 3/16 SB[v, u, u, yw, yu, u/(1 - u)] + 
 1/32 SB[v, u, u, yw, yu, v/(1 - v)] + 
 1/32 SB[v, u, u, yw, yu, w/(1 - w)] + 
 5/32 SB[v, u, u, yw, yv, u/(1 - u)] + 
 1/32 SB[v, u, u, yw, yv, v/(1 - v)] + 
 1/16 SB[v, u, u, yw, yv, w/(1 - w)] + 
 5/32 SB[v, u, u, yw, yw, u/(1 - u)] + 
 1/16 SB[v, u, u, yw, yw, v/(1 - v)] + 
 1/32 SB[v, u, u, yw, yw, w/(1 - w)] - 
 1/4 SB[v, u, 1 - v, 1 - u, 1 - u, u/(1 - u)] - 
 23/64 SB[v, u, 1 - v, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[v, u, 1 - v, 1 - u, u, u/(1 - u)] + 
 23/64 SB[v, u, 1 - v, 1 - u, u, v/(1 - v)] + 
 1/64 SB[v, u, 1 - v, 1 - u, u, w/(1 - w)] - 
 23/64 SB[v, u, 1 - v, 1 - u, 1 - v, u/(1 - u)] - 
 17/64 SB[v, u, 1 - v, 1 - u, 1 - v, v/(1 - v)] + 
 23/64 SB[v, u, 1 - v, 1 - u, v, u/(1 - u)] + 
 15/64 SB[v, u, 1 - v, 1 - u, v, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, 1 - u, w, u/(1 - u)] - 
 3/64 SB[v, u, 1 - v, 1 - u, w, w/(1 - w)] + 
 1/32 SB[v, u, 1 - v, 1 - u, yu, yu] + 
 1/64 SB[v, u, 1 - v, 1 - u, yu, yv] + 
 3/64 SB[v, u, 1 - v, 1 - u, yu, yw] + 
 1/64 SB[v, u, 1 - v, 1 - u, yv, yu] - 
 1/64 SB[v, u, 1 - v, 1 - u, yv, yv] + 
 1/32 SB[v, u, 1 - v, 1 - u, yv, yw] + 
 3/64 SB[v, u, 1 - v, 1 - u, yw, yu] + 
 1/32 SB[v, u, 1 - v, 1 - u, yw, yv] + 
 5/64 SB[v, u, 1 - v, 1 - u, yw, yw] - 
 7/32 SB[v, u, 1 - v, u, 1 - u, u/(1 - u)] - 
 3/64 SB[v, u, 1 - v, u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, u, 1 - v, u, 1 - u, w/(1 - w)] + 
 9/32 SB[v, u, 1 - v, u, u, u/(1 - u)] + 
 3/64 SB[v, u, 1 - v, u, u, v/(1 - v)] + 
 3/64 SB[v, u, 1 - v, u, u, w/(1 - w)] - 
 3/64 SB[v, u, 1 - v, u, 1 - v, u/(1 - u)] + 
 5/64 SB[v, u, 1 - v, u, 1 - v, v/(1 - v)] - 
 1/32 SB[v, u, 1 - v, u, 1 - v, w/(1 - w)] - 
 1/64 SB[v, u, 1 - v, u, v, u/(1 - u)] - 
 5/64 SB[v, u, 1 - v, u, v, v/(1 - v)] - 
 1/32 SB[v, u, 1 - v, u, v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, u, 1 - w, u/(1 - u)] - 
 1/32 SB[v, u, 1 - v, u, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, 1 - v, u, 1 - w, w/(1 - w)] + 
 3/64 SB[v, u, 1 - v, u, w, u/(1 - u)] + 
 1/32 SB[v, u, 1 - v, u, w, v/(1 - v)] + 
 3/64 SB[v, u, 1 - v, u, w, w/(1 - w)] - 
 3/32 SB[v, u, 1 - v, u, yu, yu] - 5/64 SB[v, u, 1 - v, u, yu, yv] - 
 5/64 SB[v, u, 1 - v, u, yu, yw] - 1/64 SB[v, u, 1 - v, u, yv, yu] - 
 1/64 SB[v, u, 1 - v, u, yv, yv] - 1/32 SB[v, u, 1 - v, u, yv, yw] - 
 5/64 SB[v, u, 1 - v, u, yw, yu] - 3/32 SB[v, u, 1 - v, u, yw, yv] - 
 9/64 SB[v, u, 1 - v, u, yw, yw] - 
 23/64 SB[v, u, 1 - v, 1 - v, 1 - u, u/(1 - u)] - 
 17/64 SB[v, u, 1 - v, 1 - v, 1 - u, v/(1 - v)] - 
 5/64 SB[v, u, 1 - v, 1 - v, u, u/(1 - u)] + 
 9/64 SB[v, u, 1 - v, 1 - v, u, v/(1 - v)] - 
 1/16 SB[v, u, 1 - v, 1 - v, u, w/(1 - w)] - 
 17/64 SB[v, u, 1 - v, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, 1 - v, 1 - v, w/(1 - w)] + 
 13/64 SB[v, u, 1 - v, 1 - v, v, u/(1 - u)] + 
 3/64 SB[v, u, 1 - v, 1 - v, v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[v, u, 1 - v, 1 - v, w, u/(1 - u)] + 
 7/64 SB[v, u, 1 - v, 1 - v, w, v/(1 - v)] + 
 5/64 SB[v, u, 1 - v, 1 - v, w, w/(1 - w)] - 
 1/64 SB[v, u, 1 - v, 1 - v, yu, yu] + 
 1/64 SB[v, u, 1 - v, 1 - v, yu, yv] + 
 1/16 SB[v, u, 1 - v, 1 - v, yu, yw] - 
 3/64 SB[v, u, 1 - v, 1 - v, yv, yu] + 
 3/64 SB[v, u, 1 - v, 1 - v, yv, yw] - 
 1/16 SB[v, u, 1 - v, 1 - v, yw, yu] - 
 1/64 SB[v, u, 1 - v, 1 - v, yw, yv] + 
 1/64 SB[v, u, 1 - v, 1 - v, yw, yw] + 
 25/64 SB[v, u, 1 - v, v, 1 - u, u/(1 - u)] + 
 13/64 SB[v, u, 1 - v, v, 1 - u, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, v, u, u/(1 - u)] - 
 7/64 SB[v, u, 1 - v, v, u, v/(1 - v)] + 
 13/64 SB[v, u, 1 - v, v, 1 - v, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, v, 1 - v, w/(1 - w)] - 
 7/64 SB[v, u, 1 - v, v, v, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, v, v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, v, 1 - w, w/(1 - w)] - 
 3/32 SB[v, u, 1 - v, v, w, u/(1 - u)] - 
 7/64 SB[v, u, 1 - v, v, w, v/(1 - v)] - 
 5/64 SB[v, u, 1 - v, v, w, w/(1 - w)] + 
 3/64 SB[v, u, 1 - v, v, yu, yu] + 1/64 SB[v, u, 1 - v, v, yu, yv] + 
 1/64 SB[v, u, 1 - v, v, yv, yu] - 1/64 SB[v, u, 1 - v, v, yv, yw] + 
 3/32 SB[v, u, 1 - v, v, yw, yu] + 5/64 SB[v, u, 1 - v, v, yw, yv] + 
 3/64 SB[v, u, 1 - v, v, yw, yw] - 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - u, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, 1 - w, u, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, 1 - w, u, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - v, w/(1 - w)] - 
 1/64 SB[v, u, 1 - v, 1 - w, v, v/(1 - v)] + 
 1/64 SB[v, u, 1 - v, 1 - w, v, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, 1 - w, 1 - w, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, 1 - w, w, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, 1 - w, w, v/(1 - v)] - 
 3/64 SB[v, u, 1 - v, 1 - w, yu, yu] - 
 1/64 SB[v, u, 1 - v, 1 - w, yu, yw] + 
 3/64 SB[v, u, 1 - v, 1 - w, yv, yv] + 
 1/64 SB[v, u, 1 - v, 1 - w, yv, yw] - 
 1/64 SB[v, u, 1 - v, 1 - w, yw, yu] + 
 1/64 SB[v, u, 1 - v, 1 - w, yw, yv] - 
 1/64 SB[v, u, 1 - v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, u, 1 - v, w, 1 - u, v/(1 - v)] - 
 3/64 SB[v, u, 1 - v, w, 1 - u, w/(1 - w)] + 
 5/64 SB[v, u, 1 - v, w, u, u/(1 - u)] - 
 1/32 SB[v, u, 1 - v, w, u, v/(1 - v)] + 
 5/64 SB[v, u, 1 - v, w, u, w/(1 - w)] + 
 1/32 SB[v, u, 1 - v, w, 1 - v, u/(1 - u)] + 
 11/64 SB[v, u, 1 - v, w, 1 - v, v/(1 - v)] + 
 3/64 SB[v, u, 1 - v, w, 1 - v, w/(1 - w)] - 
 1/16 SB[v, u, 1 - v, w, v, u/(1 - u)] - 
 9/64 SB[v, u, 1 - v, w, v, v/(1 - v)] - 
 5/64 SB[v, u, 1 - v, w, v, w/(1 - w)] - 
 3/64 SB[v, u, 1 - v, w, 1 - w, u/(1 - u)] + 
 3/64 SB[v, u, 1 - v, w, 1 - w, v/(1 - v)] - 
 1/32 SB[v, u, 1 - v, w, 1 - w, w/(1 - w)] + 
 5/64 SB[v, u, 1 - v, w, w, u/(1 - u)] - 
 3/64 SB[v, u, 1 - v, w, w, v/(1 - v)] + 
 3/32 SB[v, u, 1 - v, w, w, w/(1 - w)] + 
 1/64 SB[v, u, 1 - v, w, yu, yu] - 1/32 SB[v, u, 1 - v, w, yu, yv] - 
 3/64 SB[v, u, 1 - v, w, yu, yw] - 1/64 SB[v, u, 1 - v, w, yv, yv] - 
 1/64 SB[v, u, 1 - v, w, yv, yw] - 3/64 SB[v, u, 1 - v, w, yw, yu] - 
 3/64 SB[v, u, 1 - v, w, yw, yv] - 1/32 SB[v, u, 1 - v, w, yw, yw] + 
 3/32 SB[v, u, 1 - v, yu, 1 - u, yu] + 
 5/64 SB[v, u, 1 - v, yu, 1 - u, yv] + 
 5/64 SB[v, u, 1 - v, yu, 1 - u, yw] - 
 3/32 SB[v, u, 1 - v, yu, u, yu] - 5/64 SB[v, u, 1 - v, yu, u, yv] - 
 5/64 SB[v, u, 1 - v, yu, u, yw] + 
 1/64 SB[v, u, 1 - v, yu, 1 - v, yu] + 
 1/64 SB[v, u, 1 - v, yu, 1 - v, yv] + 
 1/32 SB[v, u, 1 - v, yu, 1 - v, yw] - 
 1/64 SB[v, u, 1 - v, yu, v, yu] - 1/64 SB[v, u, 1 - v, yu, v, yv] - 
 1/32 SB[v, u, 1 - v, yu, v, yw] + 
 1/64 SB[v, u, 1 - v, yu, 1 - w, yu] + 
 1/32 SB[v, u, 1 - v, yu, 1 - w, yv] + 
 1/64 SB[v, u, 1 - v, yu, 1 - w, yw] - 
 1/64 SB[v, u, 1 - v, yu, w, yu] - 1/32 SB[v, u, 1 - v, yu, w, yv] - 
 1/64 SB[v, u, 1 - v, yu, w, yw] - 
 3/32 SB[v, u, 1 - v, yu, yu, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, yu, yu, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, yu, yu, w/(1 - w)] - 
 5/64 SB[v, u, 1 - v, yu, yv, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, yu, yv, v/(1 - v)] - 
 1/32 SB[v, u, 1 - v, yu, yv, w/(1 - w)] - 
 5/64 SB[v, u, 1 - v, yu, yw, u/(1 - u)] - 
 1/32 SB[v, u, 1 - v, yu, yw, v/(1 - v)] - 
 1/64 SB[v, u, 1 - v, yu, yw, w/(1 - w)] + 
 5/64 SB[v, u, 1 - v, yv, 1 - u, yu] + 
 3/64 SB[v, u, 1 - v, yv, 1 - u, yv] + 
 1/16 SB[v, u, 1 - v, yv, 1 - u, yw] - 
 5/64 SB[v, u, 1 - v, yv, u, yu] - 3/64 SB[v, u, 1 - v, yv, u, yv] - 
 1/16 SB[v, u, 1 - v, yv, u, yw] - 
 1/64 SB[v, u, 1 - v, yv, 1 - v, yu] + 
 1/64 SB[v, u, 1 - v, yv, 1 - v, yw] + 
 1/64 SB[v, u, 1 - v, yv, v, yu] - 1/64 SB[v, u, 1 - v, yv, v, yw] + 
 1/16 SB[v, u, 1 - v, yv, 1 - w, yu] + 
 5/64 SB[v, u, 1 - v, yv, 1 - w, yv] + 
 3/64 SB[v, u, 1 - v, yv, 1 - w, yw] - 
 1/16 SB[v, u, 1 - v, yv, w, yu] - 5/64 SB[v, u, 1 - v, yv, w, yv] - 
 3/64 SB[v, u, 1 - v, yv, w, yw] - 
 5/64 SB[v, u, 1 - v, yv, yu, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, yv, yu, v/(1 - v)] - 
 1/16 SB[v, u, 1 - v, yv, yu, w/(1 - w)] - 
 3/64 SB[v, u, 1 - v, yv, yv, u/(1 - u)] - 
 5/64 SB[v, u, 1 - v, yv, yv, w/(1 - w)] - 
 1/16 SB[v, u, 1 - v, yv, yw, u/(1 - u)] - 
 1/64 SB[v, u, 1 - v, yv, yw, v/(1 - v)] - 
 3/64 SB[v, u, 1 - v, yv, yw, w/(1 - w)] + 
 7/64 SB[v, u, 1 - v, yw, 1 - u, yu] + 
 3/32 SB[v, u, 1 - v, yw, 1 - u, yv] + 
 7/64 SB[v, u, 1 - v, yw, 1 - u, yw] - 
 7/64 SB[v, u, 1 - v, yw, u, yu] - 3/32 SB[v, u, 1 - v, yw, u, yv] - 
 7/64 SB[v, u, 1 - v, yw, u, yw] - 
 1/32 SB[v, u, 1 - v, yw, 1 - v, yu] - 
 1/64 SB[v, u, 1 - v, yw, 1 - v, yv] - 
 1/64 SB[v, u, 1 - v, yw, 1 - v, yw] + 
 1/32 SB[v, u, 1 - v, yw, v, yu] + 1/64 SB[v, u, 1 - v, yw, v, yv] + 
 1/64 SB[v, u, 1 - v, yw, v, yw] + 
 3/64 SB[v, u, 1 - v, yw, 1 - w, yu] + 
 3/64 SB[v, u, 1 - v, yw, 1 - w, yv] + 
 1/32 SB[v, u, 1 - v, yw, 1 - w, yw] - 
 3/64 SB[v, u, 1 - v, yw, w, yu] - 3/64 SB[v, u, 1 - v, yw, w, yv] - 
 1/32 SB[v, u, 1 - v, yw, w, yw] - 
 7/64 SB[v, u, 1 - v, yw, yu, u/(1 - u)] + 
 1/32 SB[v, u, 1 - v, yw, yu, v/(1 - v)] - 
 3/64 SB[v, u, 1 - v, yw, yu, w/(1 - w)] - 
 3/32 SB[v, u, 1 - v, yw, yv, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, yw, yv, v/(1 - v)] - 
 3/64 SB[v, u, 1 - v, yw, yv, w/(1 - w)] - 
 7/64 SB[v, u, 1 - v, yw, yw, u/(1 - u)] + 
 1/64 SB[v, u, 1 - v, yw, yw, v/(1 - v)] - 
 1/32 SB[v, u, 1 - v, yw, yw, w/(1 - w)] + 
 1/32 SB[v, u, v, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[v, u, v, 1 - u, 1 - u, v/(1 - v)] - 
 5/32 SB[v, u, v, 1 - u, u, u/(1 - u)] - 
 1/32 SB[v, u, v, 1 - u, u, v/(1 - v)] - 
 1/16 SB[v, u, v, 1 - u, u, w/(1 - w)] - 
 1/32 SB[v, u, v, 1 - u, 1 - v, u/(1 - u)] - 
 1/4 SB[v, u, v, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, u, v, 1 - u, 1 - v, w/(1 - w)] + 
 1/32 SB[v, u, v, 1 - u, v, u/(1 - u)] + 
 3/16 SB[v, u, v, 1 - u, v, v/(1 - v)] + 
 1/32 SB[v, u, v, 1 - u, v, w/(1 - w)] + 
 1/32 SB[v, u, v, 1 - u, 1 - w, v/(1 - v)] - 
 1/32 SB[v, u, v, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[v, u, v, 1 - u, w, v/(1 - v)] - 
 1/32 SB[v, u, v, 1 - u, w, w/(1 - w)] + 
 7/32 SB[v, u, v, 1 - u, yu, yu] + 7/32 SB[v, u, v, 1 - u, yu, yv] + 
 3/16 SB[v, u, v, 1 - u, yu, yw] + 5/32 SB[v, u, v, 1 - u, yv, yu] + 
 3/16 SB[v, u, v, 1 - u, yv, yv] + 5/32 SB[v, u, v, 1 - u, yv, yw] + 
 1/8 SB[v, u, v, 1 - u, yw, yu] + 5/32 SB[v, u, v, 1 - u, yw, yv] + 
 3/32 SB[v, u, v, 1 - u, yw, yw] - 
 1/16 SB[v, u, v, u, 1 - u, u/(1 - u)] + 
 1/16 SB[v, u, v, u, 1 - u, v/(1 - v)] + 
 1/16 SB[v, u, v, u, 1 - v, u/(1 - u)] - 
 1/16 SB[v, u, v, u, 1 - v, v/(1 - v)] - 
 1/16 SB[v, u, v, u, w, u/(1 - u)] - 
 1/16 SB[v, u, v, u, w, v/(1 - v)] - 
 1/8 SB[v, u, v, u, w, w/(1 - w)] + 1/16 SB[v, u, v, u, yw, yu] + 
 1/16 SB[v, u, v, u, yw, yv] + 1/8 SB[v, u, v, u, yw, yw] - 
 1/32 SB[v, u, v, 1 - v, 1 - u, u/(1 - u)] - 
 7/32 SB[v, u, v, 1 - v, 1 - u, v/(1 - v)] + 
 3/32 SB[v, u, v, 1 - v, u, u/(1 - u)] + 
 3/32 SB[v, u, v, 1 - v, u, v/(1 - v)] + 
 1/16 SB[v, u, v, 1 - v, u, w/(1 - w)] - 
 7/32 SB[v, u, v, 1 - v, 1 - v, u/(1 - u)] - 
 1/32 SB[v, u, v, 1 - v, 1 - v, w/(1 - w)] + 
 1/32 SB[v, u, v, 1 - v, v, u/(1 - u)] - 
 1/32 SB[v, u, v, 1 - v, v, w/(1 - w)] - 
 1/32 SB[v, u, v, 1 - v, 1 - w, v/(1 - v)] + 
 1/32 SB[v, u, v, 1 - v, 1 - w, w/(1 - w)] + 
 3/16 SB[v, u, v, 1 - v, w, u/(1 - u)] + 
 5/32 SB[v, u, v, 1 - v, w, v/(1 - v)] + 
 5/32 SB[v, u, v, 1 - v, w, w/(1 - w)] - 
 1/32 SB[v, u, v, 1 - v, yu, yu] - 1/32 SB[v, u, v, 1 - v, yu, yv] - 
 1/16 SB[v, u, v, 1 - v, yu, yw] + 1/32 SB[v, u, v, 1 - v, yv, yu] - 
 1/32 SB[v, u, v, 1 - v, yv, yw] - 3/16 SB[v, u, v, 1 - v, yw, yu] - 
 7/32 SB[v, u, v, 1 - v, yw, yv] - 7/32 SB[v, u, v, 1 - v, yw, yw] + 
 1/32 SB[v, u, v, w, 1 - u, u/(1 - u)] + 
 7/32 SB[v, u, v, w, 1 - u, v/(1 - v)] - 
 3/32 SB[v, u, v, w, u, u/(1 - u)] - 
 7/32 SB[v, u, v, w, u, v/(1 - v)] - 
 3/16 SB[v, u, v, w, u, w/(1 - w)] + 
 7/32 SB[v, u, v, w, 1 - v, u/(1 - u)] + 
 5/16 SB[v, u, v, w, 1 - v, v/(1 - v)] + 
 7/32 SB[v, u, v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, u, v, w, v, u/(1 - u)] - 
 3/16 SB[v, u, v, w, v, v/(1 - v)] - 
 1/32 SB[v, u, v, w, v, w/(1 - w)] + 
 7/32 SB[v, u, v, w, 1 - w, v/(1 - v)] + 
 1/32 SB[v, u, v, w, 1 - w, w/(1 - w)] - 
 3/16 SB[v, u, v, w, w, u/(1 - u)] - 
 7/32 SB[v, u, v, w, w, v/(1 - v)] - 
 3/32 SB[v, u, v, w, w, w/(1 - w)] + 1/32 SB[v, u, v, w, yu, yu] + 
 1/32 SB[v, u, v, w, yu, yv] + 1/16 SB[v, u, v, w, yu, yw] - 
 5/32 SB[v, u, v, w, yv, yu] - 3/16 SB[v, u, v, w, yv, yv] - 
 5/32 SB[v, u, v, w, yv, yw] + 1/16 SB[v, u, v, w, yw, yu] + 
 1/32 SB[v, u, v, w, yw, yv] + 1/32 SB[v, u, v, w, yw, yw] - 
 1/32 SB[v, u, v, yw, 1 - u, yu] - 1/32 SB[v, u, v, yw, 1 - u, yv] - 
 1/16 SB[v, u, v, yw, 1 - u, yw] + 1/32 SB[v, u, v, yw, u, yu] + 
 1/32 SB[v, u, v, yw, u, yv] + 1/16 SB[v, u, v, yw, u, yw] - 
 5/32 SB[v, u, v, yw, 1 - v, yu] - 3/16 SB[v, u, v, yw, 1 - v, yv] - 
 5/32 SB[v, u, v, yw, 1 - v, yw] + 5/32 SB[v, u, v, yw, v, yu] + 
 3/16 SB[v, u, v, yw, v, yv] + 5/32 SB[v, u, v, yw, v, yw] - 
 1/16 SB[v, u, v, yw, 1 - w, yu] - 1/32 SB[v, u, v, yw, 1 - w, yv] - 
 1/32 SB[v, u, v, yw, 1 - w, yw] + 1/16 SB[v, u, v, yw, w, yu] + 
 1/32 SB[v, u, v, yw, w, yv] + 1/32 SB[v, u, v, yw, w, yw] + 
 1/32 SB[v, u, v, yw, yu, u/(1 - u)] + 
 5/32 SB[v, u, v, yw, yu, v/(1 - v)] + 
 1/16 SB[v, u, v, yw, yu, w/(1 - w)] + 
 1/32 SB[v, u, v, yw, yv, u/(1 - u)] + 
 3/16 SB[v, u, v, yw, yv, v/(1 - v)] + 
 1/32 SB[v, u, v, yw, yv, w/(1 - w)] + 
 1/16 SB[v, u, v, yw, yw, u/(1 - u)] + 
 5/32 SB[v, u, v, yw, yw, v/(1 - v)] + 
 1/32 SB[v, u, v, yw, yw, w/(1 - w)] + 
 7/32 SB[v, u, w, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[v, u, w, 1 - u, u, u/(1 - u)] - 
 3/64 SB[v, u, w, 1 - u, u, v/(1 - v)] - 
 3/64 SB[v, u, w, 1 - u, u, w/(1 - w)] + 
 1/64 SB[v, u, w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[v, u, w, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[v, u, w, 1 - u, v, u/(1 - u)] + 
 11/64 SB[v, u, w, 1 - u, v, v/(1 - v)] + 
 3/32 SB[v, u, w, 1 - u, v, w/(1 - w)] + 
 1/64 SB[v, u, w, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[v, u, w, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[v, u, w, 1 - u, w, u/(1 - u)] + 
 3/32 SB[v, u, w, 1 - u, w, v/(1 - v)] + 
 11/64 SB[v, u, w, 1 - u, w, w/(1 - w)] - 
 1/4 SB[v, u, w, 1 - u, yu, yu] - 15/64 SB[v, u, w, 1 - u, yu, yv] - 
 15/64 SB[v, u, w, 1 - u, yu, yw] - 
 17/64 SB[v, u, w, 1 - u, yv, yu] - 
 17/64 SB[v, u, w, 1 - u, yv, yv] - 9/32 SB[v, u, w, 1 - u, yv, yw] - 
 17/64 SB[v, u, w, 1 - u, yw, yu] - 9/32 SB[v, u, w, 1 - u, yw, yv] - 
 17/64 SB[v, u, w, 1 - u, yw, yw] + 
 9/32 SB[v, u, w, u, 1 - u, u/(1 - u)] + 
 15/64 SB[v, u, w, u, 1 - u, v/(1 - v)] + 
 15/64 SB[v, u, w, u, 1 - u, w/(1 - w)] - 
 9/32 SB[v, u, w, u, u, u/(1 - u)] - 
 3/64 SB[v, u, w, u, u, v/(1 - v)] - 
 3/64 SB[v, u, w, u, u, w/(1 - w)] + 
 15/64 SB[v, u, w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[v, u, w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, u, w, u, 1 - v, w/(1 - w)] - 
 15/64 SB[v, u, w, u, v, u/(1 - u)] - 
 11/64 SB[v, u, w, u, v, v/(1 - v)] - 
 7/32 SB[v, u, w, u, v, w/(1 - w)] + 
 15/64 SB[v, u, w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, u, w, u, 1 - w, v/(1 - v)] - 
 1/64 SB[v, u, w, u, 1 - w, w/(1 - w)] - 
 15/64 SB[v, u, w, u, w, u/(1 - u)] - 
 7/32 SB[v, u, w, u, w, v/(1 - v)] - 
 11/64 SB[v, u, w, u, w, w/(1 - w)] + 3/32 SB[v, u, w, u, yu, yu] + 
 5/64 SB[v, u, w, u, yu, yv] + 5/64 SB[v, u, w, u, yu, yw] + 
 17/64 SB[v, u, w, u, yv, yu] + 17/64 SB[v, u, w, u, yv, yv] + 
 9/32 SB[v, u, w, u, yv, yw] + 17/64 SB[v, u, w, u, yw, yu] + 
 9/32 SB[v, u, w, u, yw, yv] + 17/64 SB[v, u, w, u, yw, yw] + 
 1/64 SB[v, u, w, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[v, u, w, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[v, u, w, 1 - v, u, u/(1 - u)] - 
 1/64 SB[v, u, w, 1 - v, u, v/(1 - v)] + 
 3/32 SB[v, u, w, 1 - v, u, w/(1 - w)] + 
 1/64 SB[v, u, w, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[v, u, w, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[v, u, w, 1 - v, v, u/(1 - u)] - 
 1/16 SB[v, u, w, 1 - v, v, v/(1 - v)] - 
 3/64 SB[v, u, w, 1 - v, v, w/(1 - w)] - 
 1/16 SB[v, u, w, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[v, u, w, 1 - v, w, u/(1 - u)] - 
 1/64 SB[v, u, w, 1 - v, w, v/(1 - v)] + 
 11/64 SB[v, u, w, 1 - v, w, w/(1 - w)] - 
 17/64 SB[v, u, w, 1 - v, yu, yu] - 
 17/64 SB[v, u, w, 1 - v, yu, yv] - 9/32 SB[v, u, w, 1 - v, yu, yw] - 
 15/64 SB[v, u, w, 1 - v, yv, yu] - 1/4 SB[v, u, w, 1 - v, yv, yv] - 
 15/64 SB[v, u, w, 1 - v, yv, yw] - 9/32 SB[v, u, w, 1 - v, yw, yu] - 
 17/64 SB[v, u, w, 1 - v, yw, yv] - 
 17/64 SB[v, u, w, 1 - v, yw, yw] - 
 1/64 SB[v, u, w, v, 1 - u, u/(1 - u)] + 
 15/64 SB[v, u, w, v, 1 - u, v/(1 - v)] + 
 1/32 SB[v, u, w, v, 1 - u, w/(1 - w)] - 
 11/64 SB[v, u, w, v, u, u/(1 - u)] - 
 15/64 SB[v, u, w, v, u, v/(1 - v)] - 
 7/32 SB[v, u, w, v, u, w/(1 - w)] + 
 15/64 SB[v, u, w, v, 1 - v, u/(1 - u)] + 
 9/32 SB[v, u, w, v, 1 - v, v/(1 - v)] + 
 15/64 SB[v, u, w, v, 1 - v, w/(1 - w)] - 
 3/64 SB[v, u, w, v, v, u/(1 - u)] - 
 9/32 SB[v, u, w, v, v, v/(1 - v)] - 
 3/64 SB[v, u, w, v, v, w/(1 - w)] + 
 1/32 SB[v, u, w, v, 1 - w, u/(1 - u)] + 
 15/64 SB[v, u, w, v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, u, w, v, 1 - w, w/(1 - w)] - 
 7/32 SB[v, u, w, v, w, u/(1 - u)] - 
 15/64 SB[v, u, w, v, w, v/(1 - v)] - 
 11/64 SB[v, u, w, v, w, w/(1 - w)] + 17/64 SB[v, u, w, v, yu, yu] + 
 17/64 SB[v, u, w, v, yu, yv] + 9/32 SB[v, u, w, v, yu, yw] + 
 5/64 SB[v, u, w, v, yv, yu] + 3/32 SB[v, u, w, v, yv, yv] + 
 5/64 SB[v, u, w, v, yv, yw] + 9/32 SB[v, u, w, v, yw, yu] + 
 17/64 SB[v, u, w, v, yw, yv] + 17/64 SB[v, u, w, v, yw, yw] + 
 1/64 SB[v, u, w, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[v, u, w, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[v, u, w, 1 - w, u, u/(1 - u)] + 
 3/32 SB[v, u, w, 1 - w, u, v/(1 - v)] - 
 1/64 SB[v, u, w, 1 - w, u, w/(1 - w)] - 
 1/16 SB[v, u, w, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[v, u, w, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[v, u, w, 1 - w, v, u/(1 - u)] + 
 11/64 SB[v, u, w, 1 - w, v, v/(1 - v)] - 
 1/64 SB[v, u, w, 1 - w, v, w/(1 - w)] + 
 1/64 SB[v, u, w, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[v, u, w, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[v, u, w, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[v, u, w, 1 - w, w, u/(1 - u)] - 
 3/64 SB[v, u, w, 1 - w, w, v/(1 - v)] - 
 1/16 SB[v, u, w, 1 - w, w, w/(1 - w)] - 
 17/64 SB[v, u, w, 1 - w, yu, yu] - 9/32 SB[v, u, w, 1 - w, yu, yv] - 
 17/64 SB[v, u, w, 1 - w, yu, yw] - 9/32 SB[v, u, w, 1 - w, yv, yu] - 
 17/64 SB[v, u, w, 1 - w, yv, yv] - 
 17/64 SB[v, u, w, 1 - w, yv, yw] - 
 15/64 SB[v, u, w, 1 - w, yw, yu] - 
 15/64 SB[v, u, w, 1 - w, yw, yv] - 1/4 SB[v, u, w, 1 - w, yw, yw] - 
 1/64 SB[v, u, w, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, u, w, w, 1 - u, v/(1 - v)] + 
 15/64 SB[v, u, w, w, 1 - u, w/(1 - w)] - 
 11/64 SB[v, u, w, w, u, u/(1 - u)] - 
 7/32 SB[v, u, w, w, u, v/(1 - v)] - 
 15/64 SB[v, u, w, w, u, w/(1 - w)] + 
 1/32 SB[v, u, w, w, 1 - v, u/(1 - u)] - 
 1/64 SB[v, u, w, w, 1 - v, v/(1 - v)] + 
 15/64 SB[v, u, w, w, 1 - v, w/(1 - w)] - 
 7/32 SB[v, u, w, w, v, u/(1 - u)] - 
 11/64 SB[v, u, w, w, v, v/(1 - v)] - 
 15/64 SB[v, u, w, w, v, w/(1 - w)] + 
 15/64 SB[v, u, w, w, 1 - w, u/(1 - u)] + 
 15/64 SB[v, u, w, w, 1 - w, v/(1 - v)] + 
 9/32 SB[v, u, w, w, 1 - w, w/(1 - w)] - 
 3/64 SB[v, u, w, w, w, u/(1 - u)] - 
 3/64 SB[v, u, w, w, w, v/(1 - v)] - 
 9/32 SB[v, u, w, w, w, w/(1 - w)] + 17/64 SB[v, u, w, w, yu, yu] + 
 9/32 SB[v, u, w, w, yu, yv] + 17/64 SB[v, u, w, w, yu, yw] + 
 9/32 SB[v, u, w, w, yv, yu] + 17/64 SB[v, u, w, w, yv, yv] + 
 17/64 SB[v, u, w, w, yv, yw] + 5/64 SB[v, u, w, w, yw, yu] + 
 5/64 SB[v, u, w, w, yw, yv] + 3/32 SB[v, u, w, w, yw, yw] - 
 3/32 SB[v, u, w, yu, 1 - u, yu] - 5/64 SB[v, u, w, yu, 1 - u, yv] - 
 5/64 SB[v, u, w, yu, 1 - u, yw] + 3/32 SB[v, u, w, yu, u, yu] + 
 5/64 SB[v, u, w, yu, u, yv] + 5/64 SB[v, u, w, yu, u, yw] - 
 1/64 SB[v, u, w, yu, 1 - v, yu] - 1/64 SB[v, u, w, yu, 1 - v, yv] - 
 1/32 SB[v, u, w, yu, 1 - v, yw] + 1/64 SB[v, u, w, yu, v, yu] + 
 1/64 SB[v, u, w, yu, v, yv] + 1/32 SB[v, u, w, yu, v, yw] - 
 1/64 SB[v, u, w, yu, 1 - w, yu] - 1/32 SB[v, u, w, yu, 1 - w, yv] - 
 1/64 SB[v, u, w, yu, 1 - w, yw] + 1/64 SB[v, u, w, yu, w, yu] + 
 1/32 SB[v, u, w, yu, w, yv] + 1/64 SB[v, u, w, yu, w, yw] + 
 3/32 SB[v, u, w, yu, yu, u/(1 - u)] + 
 1/64 SB[v, u, w, yu, yu, v/(1 - v)] + 
 1/64 SB[v, u, w, yu, yu, w/(1 - w)] + 
 5/64 SB[v, u, w, yu, yv, u/(1 - u)] + 
 1/64 SB[v, u, w, yu, yv, v/(1 - v)] + 
 1/32 SB[v, u, w, yu, yv, w/(1 - w)] + 
 5/64 SB[v, u, w, yu, yw, u/(1 - u)] + 
 1/32 SB[v, u, w, yu, yw, v/(1 - v)] + 
 1/64 SB[v, u, w, yu, yw, w/(1 - w)] - 
 1/64 SB[v, u, w, yv, 1 - u, yu] - 1/64 SB[v, u, w, yv, 1 - u, yv] - 
 1/32 SB[v, u, w, yv, 1 - u, yw] + 1/64 SB[v, u, w, yv, u, yu] + 
 1/64 SB[v, u, w, yv, u, yv] + 1/32 SB[v, u, w, yv, u, yw] - 
 5/64 SB[v, u, w, yv, 1 - v, yu] - 3/32 SB[v, u, w, yv, 1 - v, yv] - 
 5/64 SB[v, u, w, yv, 1 - v, yw] + 5/64 SB[v, u, w, yv, v, yu] + 
 3/32 SB[v, u, w, yv, v, yv] + 5/64 SB[v, u, w, yv, v, yw] - 
 1/32 SB[v, u, w, yv, 1 - w, yu] - 1/64 SB[v, u, w, yv, 1 - w, yv] - 
 1/64 SB[v, u, w, yv, 1 - w, yw] + 1/32 SB[v, u, w, yv, w, yu] + 
 1/64 SB[v, u, w, yv, w, yv] + 1/64 SB[v, u, w, yv, w, yw] + 
 1/64 SB[v, u, w, yv, yu, u/(1 - u)] + 
 5/64 SB[v, u, w, yv, yu, v/(1 - v)] + 
 1/32 SB[v, u, w, yv, yu, w/(1 - w)] + 
 1/64 SB[v, u, w, yv, yv, u/(1 - u)] + 
 3/32 SB[v, u, w, yv, yv, v/(1 - v)] + 
 1/64 SB[v, u, w, yv, yv, w/(1 - w)] + 
 1/32 SB[v, u, w, yv, yw, u/(1 - u)] + 
 5/64 SB[v, u, w, yv, yw, v/(1 - v)] + 
 1/64 SB[v, u, w, yv, yw, w/(1 - w)] - 
 1/64 SB[v, u, w, yw, 1 - u, yu] - 1/32 SB[v, u, w, yw, 1 - u, yv] - 
 1/64 SB[v, u, w, yw, 1 - u, yw] + 1/64 SB[v, u, w, yw, u, yu] + 
 1/32 SB[v, u, w, yw, u, yv] + 1/64 SB[v, u, w, yw, u, yw] - 
 1/32 SB[v, u, w, yw, 1 - v, yu] - 1/64 SB[v, u, w, yw, 1 - v, yv] - 
 1/64 SB[v, u, w, yw, 1 - v, yw] + 1/32 SB[v, u, w, yw, v, yu] + 
 1/64 SB[v, u, w, yw, v, yv] + 1/64 SB[v, u, w, yw, v, yw] - 
 5/64 SB[v, u, w, yw, 1 - w, yu] - 5/64 SB[v, u, w, yw, 1 - w, yv] - 
 3/32 SB[v, u, w, yw, 1 - w, yw] + 5/64 SB[v, u, w, yw, w, yu] + 
 5/64 SB[v, u, w, yw, w, yv] + 3/32 SB[v, u, w, yw, w, yw] + 
 1/64 SB[v, u, w, yw, yu, u/(1 - u)] + 
 1/32 SB[v, u, w, yw, yu, v/(1 - v)] + 
 5/64 SB[v, u, w, yw, yu, w/(1 - w)] + 
 1/32 SB[v, u, w, yw, yv, u/(1 - u)] + 
 1/64 SB[v, u, w, yw, yv, v/(1 - v)] + 
 5/64 SB[v, u, w, yw, yv, w/(1 - w)] + 
 1/64 SB[v, u, w, yw, yw, u/(1 - u)] + 
 1/64 SB[v, u, w, yw, yw, v/(1 - v)] + 
 3/32 SB[v, u, w, yw, yw, w/(1 - w)] - 
 1/32 SB[v, u, yw, 1 - u, 1 - u, yu] - 
 3/64 SB[v, u, yw, 1 - u, 1 - u, yv] - 
 3/64 SB[v, u, yw, 1 - u, 1 - u, yw] + 
 1/32 SB[v, u, yw, 1 - u, u, yu] + 3/64 SB[v, u, yw, 1 - u, u, yv] + 
 3/64 SB[v, u, yw, 1 - u, u, yw] + 
 1/64 SB[v, u, yw, 1 - u, 1 - v, yu] + 
 1/64 SB[v, u, yw, 1 - u, 1 - v, yv] + 
 1/32 SB[v, u, yw, 1 - u, 1 - v, yw] - 
 1/64 SB[v, u, yw, 1 - u, v, yu] - 1/64 SB[v, u, yw, 1 - u, v, yv] - 
 1/32 SB[v, u, yw, 1 - u, v, yw] + 
 1/64 SB[v, u, yw, 1 - u, 1 - w, yu] + 
 1/32 SB[v, u, yw, 1 - u, 1 - w, yv] + 
 1/64 SB[v, u, yw, 1 - u, 1 - w, yw] - 
 1/64 SB[v, u, yw, 1 - u, w, yu] - 1/32 SB[v, u, yw, 1 - u, w, yv] - 
 1/64 SB[v, u, yw, 1 - u, w, yw] + 
 1/32 SB[v, u, yw, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[v, u, yw, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[v, u, yw, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[v, u, yw, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[v, u, yw, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[v, u, yw, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[v, u, yw, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[v, u, yw, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[v, u, yw, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[v, u, yw, u, 1 - u, yu] - 5/64 SB[v, u, yw, u, 1 - u, yv] - 
 5/64 SB[v, u, yw, u, 1 - u, yw] + 3/32 SB[v, u, yw, u, u, yu] + 
 5/64 SB[v, u, yw, u, u, yv] + 5/64 SB[v, u, yw, u, u, yw] - 
 1/64 SB[v, u, yw, u, 1 - v, yu] - 1/64 SB[v, u, yw, u, 1 - v, yv] - 
 1/32 SB[v, u, yw, u, 1 - v, yw] + 1/64 SB[v, u, yw, u, v, yu] + 
 1/64 SB[v, u, yw, u, v, yv] + 1/32 SB[v, u, yw, u, v, yw] - 
 1/64 SB[v, u, yw, u, 1 - w, yu] - 1/32 SB[v, u, yw, u, 1 - w, yv] - 
 1/64 SB[v, u, yw, u, 1 - w, yw] + 1/64 SB[v, u, yw, u, w, yu] + 
 1/32 SB[v, u, yw, u, w, yv] + 1/64 SB[v, u, yw, u, w, yw] + 
 3/32 SB[v, u, yw, u, yu, u/(1 - u)] + 
 1/64 SB[v, u, yw, u, yu, v/(1 - v)] + 
 1/64 SB[v, u, yw, u, yu, w/(1 - w)] + 
 5/64 SB[v, u, yw, u, yv, u/(1 - u)] + 
 1/64 SB[v, u, yw, u, yv, v/(1 - v)] + 
 1/32 SB[v, u, yw, u, yv, w/(1 - w)] + 
 5/64 SB[v, u, yw, u, yw, u/(1 - u)] + 
 1/32 SB[v, u, yw, u, yw, v/(1 - v)] + 
 1/64 SB[v, u, yw, u, yw, w/(1 - w)] + 
 1/64 SB[v, u, yw, 1 - v, 1 - u, yu] + 
 1/64 SB[v, u, yw, 1 - v, 1 - u, yv] + 
 1/32 SB[v, u, yw, 1 - v, 1 - u, yw] - 
 1/64 SB[v, u, yw, 1 - v, u, yu] - 1/64 SB[v, u, yw, 1 - v, u, yv] - 
 1/32 SB[v, u, yw, 1 - v, u, yw] - 
 3/64 SB[v, u, yw, 1 - v, 1 - v, yu] - 
 1/32 SB[v, u, yw, 1 - v, 1 - v, yv] - 
 3/64 SB[v, u, yw, 1 - v, 1 - v, yw] + 
 3/64 SB[v, u, yw, 1 - v, v, yu] + 1/32 SB[v, u, yw, 1 - v, v, yv] + 
 3/64 SB[v, u, yw, 1 - v, v, yw] + 
 1/32 SB[v, u, yw, 1 - v, 1 - w, yu] + 
 1/64 SB[v, u, yw, 1 - v, 1 - w, yv] + 
 1/64 SB[v, u, yw, 1 - v, 1 - w, yw] - 
 1/32 SB[v, u, yw, 1 - v, w, yu] - 1/64 SB[v, u, yw, 1 - v, w, yv] - 
 1/64 SB[v, u, yw, 1 - v, w, yw] - 
 1/64 SB[v, u, yw, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[v, u, yw, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[v, u, yw, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[v, u, yw, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[v, u, yw, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[v, u, yw, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[v, u, yw, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[v, u, yw, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[v, u, yw, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[v, u, yw, v, 1 - u, yu] - 1/64 SB[v, u, yw, v, 1 - u, yv] - 
 1/32 SB[v, u, yw, v, 1 - u, yw] + 1/64 SB[v, u, yw, v, u, yu] + 
 1/64 SB[v, u, yw, v, u, yv] + 1/32 SB[v, u, yw, v, u, yw] - 
 5/64 SB[v, u, yw, v, 1 - v, yu] - 3/32 SB[v, u, yw, v, 1 - v, yv] - 
 5/64 SB[v, u, yw, v, 1 - v, yw] + 5/64 SB[v, u, yw, v, v, yu] + 
 3/32 SB[v, u, yw, v, v, yv] + 5/64 SB[v, u, yw, v, v, yw] - 
 1/32 SB[v, u, yw, v, 1 - w, yu] - 1/64 SB[v, u, yw, v, 1 - w, yv] - 
 1/64 SB[v, u, yw, v, 1 - w, yw] + 1/32 SB[v, u, yw, v, w, yu] + 
 1/64 SB[v, u, yw, v, w, yv] + 1/64 SB[v, u, yw, v, w, yw] + 
 1/64 SB[v, u, yw, v, yu, u/(1 - u)] + 
 5/64 SB[v, u, yw, v, yu, v/(1 - v)] + 
 1/32 SB[v, u, yw, v, yu, w/(1 - w)] + 
 1/64 SB[v, u, yw, v, yv, u/(1 - u)] + 
 3/32 SB[v, u, yw, v, yv, v/(1 - v)] + 
 1/64 SB[v, u, yw, v, yv, w/(1 - w)] + 
 1/32 SB[v, u, yw, v, yw, u/(1 - u)] + 
 5/64 SB[v, u, yw, v, yw, v/(1 - v)] + 
 1/64 SB[v, u, yw, v, yw, w/(1 - w)] + 
 1/64 SB[v, u, yw, 1 - w, 1 - u, yu] + 
 1/32 SB[v, u, yw, 1 - w, 1 - u, yv] + 
 1/64 SB[v, u, yw, 1 - w, 1 - u, yw] - 
 1/64 SB[v, u, yw, 1 - w, u, yu] - 1/32 SB[v, u, yw, 1 - w, u, yv] - 
 1/64 SB[v, u, yw, 1 - w, u, yw] + 
 1/32 SB[v, u, yw, 1 - w, 1 - v, yu] + 
 1/64 SB[v, u, yw, 1 - w, 1 - v, yv] + 
 1/64 SB[v, u, yw, 1 - w, 1 - v, yw] - 
 1/32 SB[v, u, yw, 1 - w, v, yu] - 1/64 SB[v, u, yw, 1 - w, v, yv] - 
 1/64 SB[v, u, yw, 1 - w, v, yw] - 
 3/64 SB[v, u, yw, 1 - w, 1 - w, yu] - 
 3/64 SB[v, u, yw, 1 - w, 1 - w, yv] - 
 1/32 SB[v, u, yw, 1 - w, 1 - w, yw] + 
 3/64 SB[v, u, yw, 1 - w, w, yu] + 3/64 SB[v, u, yw, 1 - w, w, yv] + 
 1/32 SB[v, u, yw, 1 - w, w, yw] - 
 1/64 SB[v, u, yw, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[v, u, yw, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[v, u, yw, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[v, u, yw, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[v, u, yw, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[v, u, yw, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[v, u, yw, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[v, u, yw, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[v, u, yw, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[v, u, yw, w, 1 - u, yu] - 1/32 SB[v, u, yw, w, 1 - u, yv] - 
 1/64 SB[v, u, yw, w, 1 - u, yw] + 1/64 SB[v, u, yw, w, u, yu] + 
 1/32 SB[v, u, yw, w, u, yv] + 1/64 SB[v, u, yw, w, u, yw] - 
 1/32 SB[v, u, yw, w, 1 - v, yu] - 1/64 SB[v, u, yw, w, 1 - v, yv] - 
 1/64 SB[v, u, yw, w, 1 - v, yw] + 1/32 SB[v, u, yw, w, v, yu] + 
 1/64 SB[v, u, yw, w, v, yv] + 1/64 SB[v, u, yw, w, v, yw] - 
 5/64 SB[v, u, yw, w, 1 - w, yu] - 5/64 SB[v, u, yw, w, 1 - w, yv] - 
 3/32 SB[v, u, yw, w, 1 - w, yw] + 5/64 SB[v, u, yw, w, w, yu] + 
 5/64 SB[v, u, yw, w, w, yv] + 3/32 SB[v, u, yw, w, w, yw] + 
 1/64 SB[v, u, yw, w, yu, u/(1 - u)] + 
 1/32 SB[v, u, yw, w, yu, v/(1 - v)] + 
 5/64 SB[v, u, yw, w, yu, w/(1 - w)] + 
 1/32 SB[v, u, yw, w, yv, u/(1 - u)] + 
 1/64 SB[v, u, yw, w, yv, v/(1 - v)] + 
 5/64 SB[v, u, yw, w, yv, w/(1 - w)] + 
 1/64 SB[v, u, yw, w, yw, u/(1 - u)] + 
 1/64 SB[v, u, yw, w, yw, v/(1 - v)] + 
 3/32 SB[v, u, yw, w, yw, w/(1 - w)] + 
 1/32 SB[v, u, yw, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[v, u, yw, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[v, u, yw, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[v, u, yw, yu, u, u/(1 - u)] + 
 1/64 SB[v, u, yw, yu, u, v/(1 - v)] + 
 1/64 SB[v, u, yw, yu, u, w/(1 - w)] - 
 1/64 SB[v, u, yw, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[v, u, yw, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[v, u, yw, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[v, u, yw, yu, v, u/(1 - u)] + 
 5/64 SB[v, u, yw, yu, v, v/(1 - v)] + 
 1/32 SB[v, u, yw, yu, v, w/(1 - w)] - 
 1/64 SB[v, u, yw, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[v, u, yw, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[v, u, yw, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[v, u, yw, yu, w, u/(1 - u)] + 
 1/32 SB[v, u, yw, yu, w, v/(1 - v)] + 
 5/64 SB[v, u, yw, yu, w, w/(1 - w)] - 
 9/32 SB[v, u, yw, yu, yu, yu] - 15/64 SB[v, u, yw, yu, yu, yv] - 
 15/64 SB[v, u, yw, yu, yu, yw] - 15/64 SB[v, u, yw, yu, yv, yu] - 
 15/64 SB[v, u, yw, yu, yv, yv] - 7/32 SB[v, u, yw, yu, yv, yw] - 
 15/64 SB[v, u, yw, yu, yw, yu] - 7/32 SB[v, u, yw, yu, yw, yv] - 
 15/64 SB[v, u, yw, yu, yw, yw] + 
 3/64 SB[v, u, yw, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[v, u, yw, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[v, u, yw, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[v, u, yw, yv, u, u/(1 - u)] + 
 1/64 SB[v, u, yw, yv, u, v/(1 - v)] + 
 1/32 SB[v, u, yw, yv, u, w/(1 - w)] - 
 1/64 SB[v, u, yw, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[v, u, yw, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[v, u, yw, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[v, u, yw, yv, v, u/(1 - u)] + 
 3/32 SB[v, u, yw, yv, v, v/(1 - v)] + 
 1/64 SB[v, u, yw, yv, v, w/(1 - w)] - 
 1/32 SB[v, u, yw, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[v, u, yw, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[v, u, yw, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[v, u, yw, yv, w, u/(1 - u)] + 
 1/64 SB[v, u, yw, yv, w, v/(1 - v)] + 
 5/64 SB[v, u, yw, yv, w, w/(1 - w)] - 
 15/64 SB[v, u, yw, yv, yu, yu] - 15/64 SB[v, u, yw, yv, yu, yv] - 
 7/32 SB[v, u, yw, yv, yu, yw] - 15/64 SB[v, u, yw, yv, yv, yu] - 
 9/32 SB[v, u, yw, yv, yv, yv] - 15/64 SB[v, u, yw, yv, yv, yw] - 
 7/32 SB[v, u, yw, yv, yw, yu] - 15/64 SB[v, u, yw, yv, yw, yv] - 
 15/64 SB[v, u, yw, yv, yw, yw] + 
 3/64 SB[v, u, yw, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[v, u, yw, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[v, u, yw, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[v, u, yw, yw, u, u/(1 - u)] + 
 1/32 SB[v, u, yw, yw, u, v/(1 - v)] + 
 1/64 SB[v, u, yw, yw, u, w/(1 - w)] - 
 1/32 SB[v, u, yw, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[v, u, yw, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[v, u, yw, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[v, u, yw, yw, v, u/(1 - u)] + 
 5/64 SB[v, u, yw, yw, v, v/(1 - v)] + 
 1/64 SB[v, u, yw, yw, v, w/(1 - w)] - 
 1/64 SB[v, u, yw, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[v, u, yw, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[v, u, yw, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[v, u, yw, yw, w, u/(1 - u)] + 
 1/64 SB[v, u, yw, yw, w, v/(1 - v)] + 
 3/32 SB[v, u, yw, yw, w, w/(1 - w)] - 
 15/64 SB[v, u, yw, yw, yu, yu] - 7/32 SB[v, u, yw, yw, yu, yv] - 
 15/64 SB[v, u, yw, yw, yu, yw] - 7/32 SB[v, u, yw, yw, yv, yu] - 
 15/64 SB[v, u, yw, yw, yv, yv] - 15/64 SB[v, u, yw, yw, yv, yw] - 
 15/64 SB[v, u, yw, yw, yw, yu] - 15/64 SB[v, u, yw, yw, yw, yv] - 
 9/32 SB[v, u, yw, yw, yw, yw] - 
 1/4 SB[v, 1 - v, u, 1 - u, 1 - u, u/(1 - u)] - 
 23/64 SB[v, 1 - v, u, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[v, 1 - v, u, 1 - u, u, u/(1 - u)] + 
 23/64 SB[v, 1 - v, u, 1 - u, u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, u, 1 - u, u, w/(1 - w)] - 
 23/64 SB[v, 1 - v, u, 1 - u, 1 - v, u/(1 - u)] - 
 17/64 SB[v, 1 - v, u, 1 - u, 1 - v, v/(1 - v)] + 
 23/64 SB[v, 1 - v, u, 1 - u, v, u/(1 - u)] + 
 15/64 SB[v, 1 - v, u, 1 - u, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, 1 - u, w, u/(1 - u)] - 
 3/64 SB[v, 1 - v, u, 1 - u, w, w/(1 - w)] + 
 1/32 SB[v, 1 - v, u, 1 - u, yu, yu] + 
 1/64 SB[v, 1 - v, u, 1 - u, yu, yv] + 
 3/64 SB[v, 1 - v, u, 1 - u, yu, yw] + 
 1/64 SB[v, 1 - v, u, 1 - u, yv, yu] - 
 1/64 SB[v, 1 - v, u, 1 - u, yv, yv] + 
 1/32 SB[v, 1 - v, u, 1 - u, yv, yw] + 
 3/64 SB[v, 1 - v, u, 1 - u, yw, yu] + 
 1/32 SB[v, 1 - v, u, 1 - u, yw, yv] + 
 5/64 SB[v, 1 - v, u, 1 - u, yw, yw] - 
 7/32 SB[v, 1 - v, u, u, 1 - u, u/(1 - u)] - 
 3/64 SB[v, 1 - v, u, u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, u, u, 1 - u, w/(1 - w)] + 
 9/32 SB[v, 1 - v, u, u, u, u/(1 - u)] + 
 3/64 SB[v, 1 - v, u, u, u, v/(1 - v)] + 
 3/64 SB[v, 1 - v, u, u, u, w/(1 - w)] - 
 3/64 SB[v, 1 - v, u, u, 1 - v, u/(1 - u)] + 
 5/64 SB[v, 1 - v, u, u, 1 - v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, u, u, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, u, u, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, u, u, v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, u, u, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, u, 1 - w, u/(1 - u)] - 
 1/32 SB[v, 1 - v, u, u, 1 - w, v/(1 - v)] + 
 1/64 SB[v, 1 - v, u, u, 1 - w, w/(1 - w)] + 
 3/64 SB[v, 1 - v, u, u, w, u/(1 - u)] + 
 1/32 SB[v, 1 - v, u, u, w, v/(1 - v)] + 
 3/64 SB[v, 1 - v, u, u, w, w/(1 - w)] - 
 3/32 SB[v, 1 - v, u, u, yu, yu] - 5/64 SB[v, 1 - v, u, u, yu, yv] - 
 5/64 SB[v, 1 - v, u, u, yu, yw] - 1/64 SB[v, 1 - v, u, u, yv, yu] - 
 1/64 SB[v, 1 - v, u, u, yv, yv] - 1/32 SB[v, 1 - v, u, u, yv, yw] - 
 5/64 SB[v, 1 - v, u, u, yw, yu] - 3/32 SB[v, 1 - v, u, u, yw, yv] - 
 9/64 SB[v, 1 - v, u, u, yw, yw] - 
 23/64 SB[v, 1 - v, u, 1 - v, 1 - u, u/(1 - u)] - 
 17/64 SB[v, 1 - v, u, 1 - v, 1 - u, v/(1 - v)] - 
 5/64 SB[v, 1 - v, u, 1 - v, u, u/(1 - u)] + 
 9/64 SB[v, 1 - v, u, 1 - v, u, v/(1 - v)] - 
 1/16 SB[v, 1 - v, u, 1 - v, u, w/(1 - w)] - 
 17/64 SB[v, 1 - v, u, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, 1 - v, 1 - v, w/(1 - w)] + 
 13/64 SB[v, 1 - v, u, 1 - v, v, u/(1 - u)] + 
 3/64 SB[v, 1 - v, u, 1 - v, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[v, 1 - v, u, 1 - v, w, u/(1 - u)] + 
 7/64 SB[v, 1 - v, u, 1 - v, w, v/(1 - v)] + 
 5/64 SB[v, 1 - v, u, 1 - v, w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, u, 1 - v, yu, yu] + 
 1/64 SB[v, 1 - v, u, 1 - v, yu, yv] + 
 1/16 SB[v, 1 - v, u, 1 - v, yu, yw] - 
 3/64 SB[v, 1 - v, u, 1 - v, yv, yu] + 
 3/64 SB[v, 1 - v, u, 1 - v, yv, yw] - 
 1/16 SB[v, 1 - v, u, 1 - v, yw, yu] - 
 1/64 SB[v, 1 - v, u, 1 - v, yw, yv] + 
 1/64 SB[v, 1 - v, u, 1 - v, yw, yw] + 
 25/64 SB[v, 1 - v, u, v, 1 - u, u/(1 - u)] + 
 13/64 SB[v, 1 - v, u, v, 1 - u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, v, u, u/(1 - u)] - 
 7/64 SB[v, 1 - v, u, v, u, v/(1 - v)] + 
 13/64 SB[v, 1 - v, u, v, 1 - v, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, v, 1 - v, w/(1 - w)] - 
 7/64 SB[v, 1 - v, u, v, v, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, v, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, v, 1 - w, w/(1 - w)] - 
 3/32 SB[v, 1 - v, u, v, w, u/(1 - u)] - 
 7/64 SB[v, 1 - v, u, v, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, u, v, w, w/(1 - w)] + 
 3/64 SB[v, 1 - v, u, v, yu, yu] + 1/64 SB[v, 1 - v, u, v, yu, yv] + 
 1/64 SB[v, 1 - v, u, v, yv, yu] - 1/64 SB[v, 1 - v, u, v, yv, yw] + 
 3/32 SB[v, 1 - v, u, v, yw, yu] + 5/64 SB[v, 1 - v, u, v, yw, yv] + 
 3/64 SB[v, 1 - v, u, v, yw, yw] - 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, 1 - w, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, 1 - w, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, u, 1 - w, v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, u, 1 - w, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, 1 - w, 1 - w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, 1 - w, w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, 1 - w, w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, u, 1 - w, yu, yu] - 
 1/64 SB[v, 1 - v, u, 1 - w, yu, yw] + 
 3/64 SB[v, 1 - v, u, 1 - w, yv, yv] + 
 1/64 SB[v, 1 - v, u, 1 - w, yv, yw] - 
 1/64 SB[v, 1 - v, u, 1 - w, yw, yu] + 
 1/64 SB[v, 1 - v, u, 1 - w, yw, yv] - 
 1/64 SB[v, 1 - v, u, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, u, w, 1 - u, v/(1 - v)] - 
 3/64 SB[v, 1 - v, u, w, 1 - u, w/(1 - w)] + 
 5/64 SB[v, 1 - v, u, w, u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, u, w, u, v/(1 - v)] + 
 5/64 SB[v, 1 - v, u, w, u, w/(1 - w)] + 
 1/32 SB[v, 1 - v, u, w, 1 - v, u/(1 - u)] + 
 11/64 SB[v, 1 - v, u, w, 1 - v, v/(1 - v)] + 
 3/64 SB[v, 1 - v, u, w, 1 - v, w/(1 - w)] - 
 1/16 SB[v, 1 - v, u, w, v, u/(1 - u)] - 
 9/64 SB[v, 1 - v, u, w, v, v/(1 - v)] - 
 5/64 SB[v, 1 - v, u, w, v, w/(1 - w)] - 
 3/64 SB[v, 1 - v, u, w, 1 - w, u/(1 - u)] + 
 3/64 SB[v, 1 - v, u, w, 1 - w, v/(1 - v)] - 
 1/32 SB[v, 1 - v, u, w, 1 - w, w/(1 - w)] + 
 5/64 SB[v, 1 - v, u, w, w, u/(1 - u)] - 
 3/64 SB[v, 1 - v, u, w, w, v/(1 - v)] + 
 3/32 SB[v, 1 - v, u, w, w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, u, w, yu, yu] - 1/32 SB[v, 1 - v, u, w, yu, yv] - 
 3/64 SB[v, 1 - v, u, w, yu, yw] - 1/64 SB[v, 1 - v, u, w, yv, yv] - 
 1/64 SB[v, 1 - v, u, w, yv, yw] - 3/64 SB[v, 1 - v, u, w, yw, yu] - 
 3/64 SB[v, 1 - v, u, w, yw, yv] - 1/32 SB[v, 1 - v, u, w, yw, yw] + 
 3/32 SB[v, 1 - v, u, yu, 1 - u, yu] + 
 5/64 SB[v, 1 - v, u, yu, 1 - u, yv] + 
 5/64 SB[v, 1 - v, u, yu, 1 - u, yw] - 
 3/32 SB[v, 1 - v, u, yu, u, yu] - 5/64 SB[v, 1 - v, u, yu, u, yv] - 
 5/64 SB[v, 1 - v, u, yu, u, yw] + 
 1/64 SB[v, 1 - v, u, yu, 1 - v, yu] + 
 1/64 SB[v, 1 - v, u, yu, 1 - v, yv] + 
 1/32 SB[v, 1 - v, u, yu, 1 - v, yw] - 
 1/64 SB[v, 1 - v, u, yu, v, yu] - 1/64 SB[v, 1 - v, u, yu, v, yv] - 
 1/32 SB[v, 1 - v, u, yu, v, yw] + 
 1/64 SB[v, 1 - v, u, yu, 1 - w, yu] + 
 1/32 SB[v, 1 - v, u, yu, 1 - w, yv] + 
 1/64 SB[v, 1 - v, u, yu, 1 - w, yw] - 
 1/64 SB[v, 1 - v, u, yu, w, yu] - 1/32 SB[v, 1 - v, u, yu, w, yv] - 
 1/64 SB[v, 1 - v, u, yu, w, yw] - 
 3/32 SB[v, 1 - v, u, yu, yu, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, yu, yu, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, yu, yu, w/(1 - w)] - 
 5/64 SB[v, 1 - v, u, yu, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, yu, yv, v/(1 - v)] - 
 1/32 SB[v, 1 - v, u, yu, yv, w/(1 - w)] - 
 5/64 SB[v, 1 - v, u, yu, yw, u/(1 - u)] - 
 1/32 SB[v, 1 - v, u, yu, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, u, yu, yw, w/(1 - w)] + 
 5/64 SB[v, 1 - v, u, yv, 1 - u, yu] + 
 3/64 SB[v, 1 - v, u, yv, 1 - u, yv] + 
 1/16 SB[v, 1 - v, u, yv, 1 - u, yw] - 
 5/64 SB[v, 1 - v, u, yv, u, yu] - 3/64 SB[v, 1 - v, u, yv, u, yv] - 
 1/16 SB[v, 1 - v, u, yv, u, yw] - 
 1/64 SB[v, 1 - v, u, yv, 1 - v, yu] + 
 1/64 SB[v, 1 - v, u, yv, 1 - v, yw] + 
 1/64 SB[v, 1 - v, u, yv, v, yu] - 1/64 SB[v, 1 - v, u, yv, v, yw] + 
 1/16 SB[v, 1 - v, u, yv, 1 - w, yu] + 
 5/64 SB[v, 1 - v, u, yv, 1 - w, yv] + 
 3/64 SB[v, 1 - v, u, yv, 1 - w, yw] - 
 1/16 SB[v, 1 - v, u, yv, w, yu] - 5/64 SB[v, 1 - v, u, yv, w, yv] - 
 3/64 SB[v, 1 - v, u, yv, w, yw] - 
 5/64 SB[v, 1 - v, u, yv, yu, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, yv, yu, v/(1 - v)] - 
 1/16 SB[v, 1 - v, u, yv, yu, w/(1 - w)] - 
 3/64 SB[v, 1 - v, u, yv, yv, u/(1 - u)] - 
 5/64 SB[v, 1 - v, u, yv, yv, w/(1 - w)] - 
 1/16 SB[v, 1 - v, u, yv, yw, u/(1 - u)] - 
 1/64 SB[v, 1 - v, u, yv, yw, v/(1 - v)] - 
 3/64 SB[v, 1 - v, u, yv, yw, w/(1 - w)] + 
 7/64 SB[v, 1 - v, u, yw, 1 - u, yu] + 
 3/32 SB[v, 1 - v, u, yw, 1 - u, yv] + 
 7/64 SB[v, 1 - v, u, yw, 1 - u, yw] - 
 7/64 SB[v, 1 - v, u, yw, u, yu] - 3/32 SB[v, 1 - v, u, yw, u, yv] - 
 7/64 SB[v, 1 - v, u, yw, u, yw] - 
 1/32 SB[v, 1 - v, u, yw, 1 - v, yu] - 
 1/64 SB[v, 1 - v, u, yw, 1 - v, yv] - 
 1/64 SB[v, 1 - v, u, yw, 1 - v, yw] + 
 1/32 SB[v, 1 - v, u, yw, v, yu] + 1/64 SB[v, 1 - v, u, yw, v, yv] + 
 1/64 SB[v, 1 - v, u, yw, v, yw] + 
 3/64 SB[v, 1 - v, u, yw, 1 - w, yu] + 
 3/64 SB[v, 1 - v, u, yw, 1 - w, yv] + 
 1/32 SB[v, 1 - v, u, yw, 1 - w, yw] - 
 3/64 SB[v, 1 - v, u, yw, w, yu] - 3/64 SB[v, 1 - v, u, yw, w, yv] - 
 1/32 SB[v, 1 - v, u, yw, w, yw] - 
 7/64 SB[v, 1 - v, u, yw, yu, u/(1 - u)] + 
 1/32 SB[v, 1 - v, u, yw, yu, v/(1 - v)] - 
 3/64 SB[v, 1 - v, u, yw, yu, w/(1 - w)] - 
 3/32 SB[v, 1 - v, u, yw, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, yw, yv, v/(1 - v)] - 
 3/64 SB[v, 1 - v, u, yw, yv, w/(1 - w)] - 
 7/64 SB[v, 1 - v, u, yw, yw, u/(1 - u)] + 
 1/64 SB[v, 1 - v, u, yw, yw, v/(1 - v)] - 
 1/32 SB[v, 1 - v, u, yw, yw, w/(1 - w)] - 
 11/32 SB[v, 1 - v, 1 - v, u, 1 - u, u/(1 - u)] - 
 9/32 SB[v, 1 - v, 1 - v, u, 1 - u, v/(1 - v)] - 
 3/32 SB[v, 1 - v, 1 - v, u, u, u/(1 - u)] + 
 5/32 SB[v, 1 - v, 1 - v, u, u, v/(1 - v)] - 
 1/16 SB[v, 1 - v, 1 - v, u, u, w/(1 - w)] - 
 9/32 SB[v, 1 - v, 1 - v, u, 1 - v, u/(1 - u)] + 
 1/32 SB[v, 1 - v, 1 - v, u, 1 - v, w/(1 - w)] + 
 7/32 SB[v, 1 - v, 1 - v, u, v, u/(1 - u)] + 
 1/32 SB[v, 1 - v, 1 - v, u, v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, u, 1 - w, v/(1 - v)] - 
 1/32 SB[v, 1 - v, 1 - v, u, 1 - w, w/(1 - w)] + 
 1/16 SB[v, 1 - v, 1 - v, u, w, u/(1 - u)] + 
 3/32 SB[v, 1 - v, 1 - v, u, w, v/(1 - v)] + 
 3/32 SB[v, 1 - v, 1 - v, u, w, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, u, yu, yu] + 
 1/32 SB[v, 1 - v, 1 - v, u, yu, yv] + 
 1/16 SB[v, 1 - v, 1 - v, u, yu, yw] - 
 1/32 SB[v, 1 - v, 1 - v, u, yv, yu] + 
 1/32 SB[v, 1 - v, 1 - v, u, yv, yw] - 
 1/16 SB[v, 1 - v, 1 - v, u, yw, yu] - 
 1/32 SB[v, 1 - v, 1 - v, u, yw, yv] - 
 1/32 SB[v, 1 - v, 1 - v, u, yw, yw] - 
 5/16 SB[v, 1 - v, 1 - v, 1 - v, u, u/(1 - u)] + 
 1/16 SB[v, 1 - v, 1 - v, 1 - v, u, w/(1 - w)] - 
 3/2 SB[v, 1 - v, 1 - v, 1 - v, 1 - v, v/(1 - v)] - 
 1/16 SB[v, 1 - v, 1 - v, 1 - v, v, u/(1 - u)] - 
 1/16 SB[v, 1 - v, 1 - v, 1 - v, v, w/(1 - w)] + 
 1/16 SB[v, 1 - v, 1 - v, 1 - v, w, u/(1 - u)] - 
 5/16 SB[v, 1 - v, 1 - v, 1 - v, w, w/(1 - w)] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yu, yu] + 
 1/8 SB[v, 1 - v, 1 - v, 1 - v, yu, yv] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yu, yw] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yv, yu] + 
 1/8 SB[v, 1 - v, 1 - v, 1 - v, yv, yv] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yv, yw] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yw, yu] + 
 1/8 SB[v, 1 - v, 1 - v, 1 - v, yw, yv] + 
 3/16 SB[v, 1 - v, 1 - v, 1 - v, yw, yw] + 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - u, v/(1 - v)] + 
 7/32 SB[v, 1 - v, 1 - v, v, u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, 1 - v, v, u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - v, u/(1 - u)] + 
 3/16 SB[v, 1 - v, 1 - v, v, 1 - v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, v, v, u/(1 - u)] + 
 13/16 SB[v, 1 - v, 1 - v, v, v, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, v, v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - w, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, v, 1 - w, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, v, w, v/(1 - v)] + 
 7/32 SB[v, 1 - v, 1 - v, v, w, w/(1 - w)] - 
 5/32 SB[v, 1 - v, 1 - v, v, yu, yu] - 
 3/32 SB[v, 1 - v, 1 - v, v, yu, yv] - 
 1/8 SB[v, 1 - v, 1 - v, v, yu, yw] - 
 3/32 SB[v, 1 - v, 1 - v, v, yv, yu] - 
 1/16 SB[v, 1 - v, 1 - v, v, yv, yv] - 
 3/32 SB[v, 1 - v, 1 - v, v, yv, yw] - 
 1/8 SB[v, 1 - v, 1 - v, v, yw, yu] - 
 3/32 SB[v, 1 - v, 1 - v, v, yw, yv] - 
 5/32 SB[v, 1 - v, 1 - v, v, yw, yw] - 
 1/32 SB[v, 1 - v, 1 - v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, 1 - v, w, 1 - u, v/(1 - v)] + 
 3/32 SB[v, 1 - v, 1 - v, w, u, u/(1 - u)] + 
 3/32 SB[v, 1 - v, 1 - v, w, u, v/(1 - v)] + 
 1/16 SB[v, 1 - v, 1 - v, w, u, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, w, 1 - v, u/(1 - u)] - 
 9/32 SB[v, 1 - v, 1 - v, w, 1 - v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, w, v, u/(1 - u)] + 
 7/32 SB[v, 1 - v, 1 - v, w, v, w/(1 - w)] - 
 9/32 SB[v, 1 - v, 1 - v, w, 1 - w, v/(1 - v)] - 
 11/32 SB[v, 1 - v, 1 - v, w, 1 - w, w/(1 - w)] - 
 1/16 SB[v, 1 - v, 1 - v, w, w, u/(1 - u)] + 
 5/32 SB[v, 1 - v, 1 - v, w, w, v/(1 - v)] - 
 3/32 SB[v, 1 - v, 1 - v, w, w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, 1 - v, w, yu, yu] - 
 1/32 SB[v, 1 - v, 1 - v, w, yu, yv] - 
 1/16 SB[v, 1 - v, 1 - v, w, yu, yw] + 
 1/32 SB[v, 1 - v, 1 - v, w, yv, yu] - 
 1/32 SB[v, 1 - v, 1 - v, w, yv, yw] + 
 1/16 SB[v, 1 - v, 1 - v, w, yw, yu] + 
 1/32 SB[v, 1 - v, 1 - v, w, yw, yv] + 
 1/32 SB[v, 1 - v, 1 - v, w, yw, yw] - 
 1/32 SB[v, 1 - v, 1 - v, yu, 1 - u, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yu, 1 - u, yv] - 
 1/16 SB[v, 1 - v, 1 - v, yu, 1 - u, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yu, u, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yu, u, yv] + 
 1/16 SB[v, 1 - v, 1 - v, yu, u, yw] + 
 3/32 SB[v, 1 - v, 1 - v, yu, 1 - v, yu] + 
 1/16 SB[v, 1 - v, 1 - v, yu, 1 - v, yv] + 
 3/32 SB[v, 1 - v, 1 - v, yu, 1 - v, yw] - 
 3/32 SB[v, 1 - v, 1 - v, yu, v, yu] - 
 1/16 SB[v, 1 - v, 1 - v, yu, v, yv] - 
 3/32 SB[v, 1 - v, 1 - v, yu, v, yw] - 
 1/16 SB[v, 1 - v, 1 - v, yu, 1 - w, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yu, 1 - w, yv] - 
 1/32 SB[v, 1 - v, 1 - v, yu, 1 - w, yw] + 
 1/16 SB[v, 1 - v, 1 - v, yu, w, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yu, w, yv] + 
 1/32 SB[v, 1 - v, 1 - v, yu, w, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yu, yu, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yu, yu, v/(1 - v)] + 
 1/16 SB[v, 1 - v, 1 - v, yu, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, yu, yv, u/(1 - u)] - 
 1/16 SB[v, 1 - v, 1 - v, yu, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yu, yv, w/(1 - w)] + 
 1/16 SB[v, 1 - v, 1 - v, yu, yw, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yu, yw, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yu, yw, w/(1 - w)] - 
 1/32 SB[v, 1 - v, 1 - v, yv, 1 - u, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yv, 1 - u, yv] - 
 1/16 SB[v, 1 - v, 1 - v, yv, 1 - u, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yv, u, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yv, u, yv] + 
 1/16 SB[v, 1 - v, 1 - v, yv, u, yw] + 
 3/32 SB[v, 1 - v, 1 - v, yv, 1 - v, yu] + 
 1/16 SB[v, 1 - v, 1 - v, yv, 1 - v, yv] + 
 3/32 SB[v, 1 - v, 1 - v, yv, 1 - v, yw] - 
 3/32 SB[v, 1 - v, 1 - v, yv, v, yu] - 
 1/16 SB[v, 1 - v, 1 - v, yv, v, yv] - 
 3/32 SB[v, 1 - v, 1 - v, yv, v, yw] - 
 1/16 SB[v, 1 - v, 1 - v, yv, 1 - w, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yv, 1 - w, yv] - 
 1/32 SB[v, 1 - v, 1 - v, yv, 1 - w, yw] + 
 1/16 SB[v, 1 - v, 1 - v, yv, w, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yv, w, yv] + 
 1/32 SB[v, 1 - v, 1 - v, yv, w, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yv, yu, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yv, yu, v/(1 - v)] + 
 1/16 SB[v, 1 - v, 1 - v, yv, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, yv, yv, u/(1 - u)] - 
 1/16 SB[v, 1 - v, 1 - v, yv, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yv, yv, w/(1 - w)] + 
 1/16 SB[v, 1 - v, 1 - v, yv, yw, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yv, yw, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yv, yw, w/(1 - w)] - 
 1/32 SB[v, 1 - v, 1 - v, yw, 1 - u, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yw, 1 - u, yv] - 
 1/16 SB[v, 1 - v, 1 - v, yw, 1 - u, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yw, u, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yw, u, yv] + 
 1/16 SB[v, 1 - v, 1 - v, yw, u, yw] + 
 3/32 SB[v, 1 - v, 1 - v, yw, 1 - v, yu] + 
 1/16 SB[v, 1 - v, 1 - v, yw, 1 - v, yv] + 
 3/32 SB[v, 1 - v, 1 - v, yw, 1 - v, yw] - 
 3/32 SB[v, 1 - v, 1 - v, yw, v, yu] - 
 1/16 SB[v, 1 - v, 1 - v, yw, v, yv] - 
 3/32 SB[v, 1 - v, 1 - v, yw, v, yw] - 
 1/16 SB[v, 1 - v, 1 - v, yw, 1 - w, yu] - 
 1/32 SB[v, 1 - v, 1 - v, yw, 1 - w, yv] - 
 1/32 SB[v, 1 - v, 1 - v, yw, 1 - w, yw] + 
 1/16 SB[v, 1 - v, 1 - v, yw, w, yu] + 
 1/32 SB[v, 1 - v, 1 - v, yw, w, yv] + 
 1/32 SB[v, 1 - v, 1 - v, yw, w, yw] + 
 1/32 SB[v, 1 - v, 1 - v, yw, yu, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yw, yu, v/(1 - v)] + 
 1/16 SB[v, 1 - v, 1 - v, yw, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, 1 - v, yw, yv, u/(1 - u)] - 
 1/16 SB[v, 1 - v, 1 - v, yw, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yw, yv, w/(1 - w)] + 
 1/16 SB[v, 1 - v, 1 - v, yw, yw, u/(1 - u)] - 
 3/32 SB[v, 1 - v, 1 - v, yw, yw, v/(1 - v)] + 
 1/32 SB[v, 1 - v, 1 - v, yw, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - u, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - u, u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, 1 - u, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - u, v, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - u, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, 1 - u, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - u, w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - u, yu, yv] + 
 1/64 SB[v, 1 - v, v, 1 - u, yu, yw] - 
 1/64 SB[v, 1 - v, v, 1 - u, yv, yu] - 
 3/64 SB[v, 1 - v, v, 1 - u, yv, yv] + 
 1/64 SB[v, 1 - v, v, 1 - u, yw, yu] + 
 3/64 SB[v, 1 - v, v, 1 - u, yw, yw] + 
 3/8 SB[v, 1 - v, v, u, 1 - u, u/(1 - u)] + 
 13/64 SB[v, 1 - v, v, u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, u, 1 - u, w/(1 - w)] - 
 7/64 SB[v, 1 - v, v, u, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, u, u, w/(1 - w)] + 
 13/64 SB[v, 1 - v, v, u, 1 - v, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, u, 1 - v, v/(1 - v)] - 
 7/64 SB[v, 1 - v, v, u, v, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, u, v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, u, 1 - w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, u, 1 - w, w/(1 - w)] - 
 7/64 SB[v, 1 - v, v, u, w, u/(1 - u)] - 
 3/32 SB[v, 1 - v, v, u, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, v, u, w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, u, yu, yv] - 1/64 SB[v, 1 - v, v, u, yu, yw] + 
 1/64 SB[v, 1 - v, v, u, yv, yu] + 3/64 SB[v, 1 - v, v, u, yv, yv] + 
 5/64 SB[v, 1 - v, v, u, yw, yu] + 3/32 SB[v, 1 - v, v, u, yw, yv] + 
 3/64 SB[v, 1 - v, v, u, yw, yw] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - u, v/(1 - v)] + 
 1/32 SB[v, 1 - v, v, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[v, 1 - v, v, 1 - v, u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - v, u, v/(1 - v)] + 
 1/32 SB[v, 1 - v, v, 1 - v, u, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - v, u/(1 - u)] + 
 1/32 SB[v, 1 - v, v, 1 - v, 1 - v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[v, 1 - v, v, 1 - v, v, u/(1 - u)] + 
 1/16 SB[v, 1 - v, v, 1 - v, v, v/(1 - v)] - 
 3/64 SB[v, 1 - v, v, 1 - v, v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, v, 1 - v, 1 - w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[v, 1 - v, v, 1 - v, w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - v, w, v/(1 - v)] + 
 11/64 SB[v, 1 - v, v, 1 - v, w, w/(1 - w)] - 
 5/64 SB[v, 1 - v, v, 1 - v, yu, yu] - 
 5/64 SB[v, 1 - v, v, 1 - v, yu, yv] - 
 1/16 SB[v, 1 - v, v, 1 - v, yu, yw] - 
 1/64 SB[v, 1 - v, v, 1 - v, yv, yu] - 
 1/64 SB[v, 1 - v, v, 1 - v, yv, yw] - 
 1/16 SB[v, 1 - v, v, 1 - v, yw, yu] - 
 5/64 SB[v, 1 - v, v, 1 - v, yw, yv] - 
 5/64 SB[v, 1 - v, v, 1 - v, yw, yw] + 
 1/64 SB[v, 1 - v, v, v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, v, 1 - u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, v, v, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, v, v, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, v, u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, v, v, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, v, 1 - v, u/(1 - u)] + 
 3/32 SB[v, 1 - v, v, v, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, v, 1 - v, w/(1 - w)] + 
 3/64 SB[v, 1 - v, v, v, v, u/(1 - u)] + 
 9/32 SB[v, 1 - v, v, v, v, v/(1 - v)] + 
 3/64 SB[v, 1 - v, v, v, v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, v, v, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, v, 1 - w, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, v, 1 - w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, v, v, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, v, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, v, v, w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, v, yu, yu] - 1/64 SB[v, 1 - v, v, v, yu, yv] - 
 1/32 SB[v, 1 - v, v, v, yu, yw] - 5/64 SB[v, 1 - v, v, v, yv, yu] - 
 3/32 SB[v, 1 - v, v, v, yv, yv] - 5/64 SB[v, 1 - v, v, v, yv, yw] - 
 1/32 SB[v, 1 - v, v, v, yw, yu] - 1/64 SB[v, 1 - v, v, v, yw, yv] - 
 1/64 SB[v, 1 - v, v, v, yw, yw] + 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - u, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - w, u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - w, u, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, 1 - w, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, 1 - w, v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, 1 - w, 1 - w, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, 1 - w, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, v, 1 - w, w, v/(1 - v)] + 
 3/64 SB[v, 1 - v, v, 1 - w, yu, yu] + 
 1/64 SB[v, 1 - v, v, 1 - w, yu, yw] - 
 3/64 SB[v, 1 - v, v, 1 - w, yv, yv] - 
 1/64 SB[v, 1 - v, v, 1 - w, yv, yw] + 
 1/64 SB[v, 1 - v, v, 1 - w, yw, yu] - 
 1/64 SB[v, 1 - v, v, 1 - w, yw, yv] - 
 1/64 SB[v, 1 - v, v, w, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, v, w, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, v, w, u, u/(1 - u)] - 
 3/32 SB[v, 1 - v, v, w, u, v/(1 - v)] - 
 7/64 SB[v, 1 - v, v, w, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, w, 1 - v, v/(1 - v)] + 
 13/64 SB[v, 1 - v, v, w, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, w, v, v/(1 - v)] - 
 7/64 SB[v, 1 - v, v, w, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, w, 1 - w, u/(1 - u)] + 
 13/64 SB[v, 1 - v, v, w, 1 - w, v/(1 - v)] + 
 3/8 SB[v, 1 - v, v, w, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, w, w, u/(1 - u)] - 
 7/64 SB[v, 1 - v, v, w, w, v/(1 - v)] + 
 3/64 SB[v, 1 - v, v, w, yu, yu] + 3/32 SB[v, 1 - v, v, w, yu, yv] + 
 5/64 SB[v, 1 - v, v, w, yu, yw] + 3/64 SB[v, 1 - v, v, w, yv, yv] + 
 1/64 SB[v, 1 - v, v, w, yv, yw] - 1/64 SB[v, 1 - v, v, w, yw, yu] + 
 1/64 SB[v, 1 - v, v, w, yw, yv] - 
 1/64 SB[v, 1 - v, v, yu, 1 - u, yv] + 
 1/64 SB[v, 1 - v, v, yu, 1 - u, yw] + 
 1/64 SB[v, 1 - v, v, yu, u, yv] - 1/64 SB[v, 1 - v, v, yu, u, yw] + 
 3/64 SB[v, 1 - v, v, yu, 1 - v, yu] + 
 5/64 SB[v, 1 - v, v, yu, 1 - v, yv] + 
 1/16 SB[v, 1 - v, v, yu, 1 - v, yw] - 
 3/64 SB[v, 1 - v, v, yu, v, yu] - 5/64 SB[v, 1 - v, v, yu, v, yv] - 
 1/16 SB[v, 1 - v, v, yu, v, yw] + 
 5/64 SB[v, 1 - v, v, yu, 1 - w, yu] + 
 1/16 SB[v, 1 - v, v, yu, 1 - w, yv] + 
 3/64 SB[v, 1 - v, v, yu, 1 - w, yw] - 
 5/64 SB[v, 1 - v, v, yu, w, yu] - 1/16 SB[v, 1 - v, v, yu, w, yv] - 
 3/64 SB[v, 1 - v, v, yu, w, yw] - 
 3/64 SB[v, 1 - v, v, yu, yu, v/(1 - v)] - 
 5/64 SB[v, 1 - v, v, yu, yu, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, yu, yv, u/(1 - u)] - 
 5/64 SB[v, 1 - v, v, yu, yv, v/(1 - v)] - 
 1/16 SB[v, 1 - v, v, yu, yv, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, yu, yw, u/(1 - u)] - 
 1/16 SB[v, 1 - v, v, yu, yw, v/(1 - v)] - 
 3/64 SB[v, 1 - v, v, yu, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, v, yv, 1 - u, yu] + 
 1/64 SB[v, 1 - v, v, yv, 1 - u, yv] + 
 1/32 SB[v, 1 - v, v, yv, 1 - u, yw] - 
 1/64 SB[v, 1 - v, v, yv, u, yu] - 1/64 SB[v, 1 - v, v, yv, u, yv] - 
 1/32 SB[v, 1 - v, v, yv, u, yw] + 
 5/64 SB[v, 1 - v, v, yv, 1 - v, yu] + 
 3/32 SB[v, 1 - v, v, yv, 1 - v, yv] + 
 5/64 SB[v, 1 - v, v, yv, 1 - v, yw] - 
 5/64 SB[v, 1 - v, v, yv, v, yu] - 3/32 SB[v, 1 - v, v, yv, v, yv] - 
 5/64 SB[v, 1 - v, v, yv, v, yw] + 
 1/32 SB[v, 1 - v, v, yv, 1 - w, yu] + 
 1/64 SB[v, 1 - v, v, yv, 1 - w, yv] + 
 1/64 SB[v, 1 - v, v, yv, 1 - w, yw] - 
 1/32 SB[v, 1 - v, v, yv, w, yu] - 1/64 SB[v, 1 - v, v, yv, w, yv] - 
 1/64 SB[v, 1 - v, v, yv, w, yw] - 
 1/64 SB[v, 1 - v, v, yv, yu, u/(1 - u)] - 
 5/64 SB[v, 1 - v, v, yv, yu, v/(1 - v)] - 
 1/32 SB[v, 1 - v, v, yv, yu, w/(1 - w)] - 
 1/64 SB[v, 1 - v, v, yv, yv, u/(1 - u)] - 
 3/32 SB[v, 1 - v, v, yv, yv, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, yv, yv, w/(1 - w)] - 
 1/32 SB[v, 1 - v, v, yv, yw, u/(1 - u)] - 
 5/64 SB[v, 1 - v, v, yv, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, yv, yw, w/(1 - w)] + 
 3/64 SB[v, 1 - v, v, yw, 1 - u, yu] + 
 1/16 SB[v, 1 - v, v, yw, 1 - u, yv] + 
 5/64 SB[v, 1 - v, v, yw, 1 - u, yw] - 
 3/64 SB[v, 1 - v, v, yw, u, yu] - 1/16 SB[v, 1 - v, v, yw, u, yv] - 
 5/64 SB[v, 1 - v, v, yw, u, yw] + 
 1/16 SB[v, 1 - v, v, yw, 1 - v, yu] + 
 5/64 SB[v, 1 - v, v, yw, 1 - v, yv] + 
 3/64 SB[v, 1 - v, v, yw, 1 - v, yw] - 
 1/16 SB[v, 1 - v, v, yw, v, yu] - 5/64 SB[v, 1 - v, v, yw, v, yv] - 
 3/64 SB[v, 1 - v, v, yw, v, yw] + 
 1/64 SB[v, 1 - v, v, yw, 1 - w, yu] - 
 1/64 SB[v, 1 - v, v, yw, 1 - w, yv] - 
 1/64 SB[v, 1 - v, v, yw, w, yu] + 1/64 SB[v, 1 - v, v, yw, w, yv] - 
 3/64 SB[v, 1 - v, v, yw, yu, u/(1 - u)] - 
 1/16 SB[v, 1 - v, v, yw, yu, v/(1 - v)] - 
 1/64 SB[v, 1 - v, v, yw, yu, w/(1 - w)] - 
 1/16 SB[v, 1 - v, v, yw, yv, u/(1 - u)] - 
 5/64 SB[v, 1 - v, v, yw, yv, v/(1 - v)] + 
 1/64 SB[v, 1 - v, v, yw, yv, w/(1 - w)] - 
 5/64 SB[v, 1 - v, v, yw, yw, u/(1 - u)] - 
 3/64 SB[v, 1 - v, v, yw, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, 1 - u, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, w, 1 - u, u, w/(1 - w)] - 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, w, 1 - u, v, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, 1 - u, v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, w, 1 - u, w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, 1 - u, w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, 1 - u, yu, yv] - 
 1/64 SB[v, 1 - v, w, 1 - u, yu, yw] + 
 1/64 SB[v, 1 - v, w, 1 - u, yv, yu] + 
 3/64 SB[v, 1 - v, w, 1 - u, yv, yv] - 
 1/64 SB[v, 1 - v, w, 1 - u, yw, yu] - 
 3/64 SB[v, 1 - v, w, 1 - u, yw, yw] - 
 1/32 SB[v, 1 - v, w, u, 1 - u, u/(1 - u)] + 
 3/64 SB[v, 1 - v, w, u, 1 - u, v/(1 - v)] - 
 3/64 SB[v, 1 - v, w, u, 1 - u, w/(1 - w)] + 
 3/32 SB[v, 1 - v, w, u, u, u/(1 - u)] - 
 3/64 SB[v, 1 - v, w, u, u, v/(1 - v)] + 
 5/64 SB[v, 1 - v, w, u, u, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, u, 1 - v, u/(1 - u)] + 
 11/64 SB[v, 1 - v, w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, 1 - v, w, u, 1 - v, w/(1 - w)] - 
 5/64 SB[v, 1 - v, w, u, v, u/(1 - u)] - 
 9/64 SB[v, 1 - v, w, u, v, v/(1 - v)] - 
 1/16 SB[v, 1 - v, w, u, v, w/(1 - w)] - 
 3/64 SB[v, 1 - v, w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, 1 - v, w, u, 1 - w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, w, u, 1 - w, w/(1 - w)] + 
 5/64 SB[v, 1 - v, w, u, w, u/(1 - u)] - 
 1/32 SB[v, 1 - v, w, u, w, v/(1 - v)] + 
 5/64 SB[v, 1 - v, w, u, w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, w, u, yu, yu] - 3/64 SB[v, 1 - v, w, u, yu, yv] - 
 3/64 SB[v, 1 - v, w, u, yu, yw] - 1/64 SB[v, 1 - v, w, u, yv, yu] - 
 1/64 SB[v, 1 - v, w, u, yv, yv] - 3/64 SB[v, 1 - v, w, u, yw, yu] - 
 1/32 SB[v, 1 - v, w, u, yw, yv] + 1/64 SB[v, 1 - v, w, u, yw, yw] - 
 1/64 SB[v, 1 - v, w, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, 1 - v, 1 - u, v/(1 - v)] + 
 5/64 SB[v, 1 - v, w, 1 - v, u, u/(1 - u)] + 
 7/64 SB[v, 1 - v, w, 1 - v, u, v/(1 - v)] + 
 1/16 SB[v, 1 - v, w, 1 - v, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, 1 - v, 1 - v, u/(1 - u)] - 
 17/64 SB[v, 1 - v, w, 1 - v, 1 - v, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, 1 - v, v, u/(1 - u)] + 
 13/64 SB[v, 1 - v, w, 1 - v, v, w/(1 - w)] - 
 17/64 SB[v, 1 - v, w, 1 - v, 1 - w, v/(1 - v)] - 
 23/64 SB[v, 1 - v, w, 1 - v, 1 - w, w/(1 - w)] - 
 1/16 SB[v, 1 - v, w, 1 - v, w, u/(1 - u)] + 
 9/64 SB[v, 1 - v, w, 1 - v, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, w, 1 - v, w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, 1 - v, yu, yu] - 
 1/64 SB[v, 1 - v, w, 1 - v, yu, yv] - 
 1/16 SB[v, 1 - v, w, 1 - v, yu, yw] + 
 3/64 SB[v, 1 - v, w, 1 - v, yv, yu] - 
 3/64 SB[v, 1 - v, w, 1 - v, yv, yw] + 
 1/16 SB[v, 1 - v, w, 1 - v, yw, yu] + 
 1/64 SB[v, 1 - v, w, 1 - v, yw, yv] - 
 1/64 SB[v, 1 - v, w, 1 - v, yw, yw] - 
 1/64 SB[v, 1 - v, w, v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, v, 1 - u, v/(1 - v)] - 
 5/64 SB[v, 1 - v, w, v, u, u/(1 - u)] - 
 7/64 SB[v, 1 - v, w, v, u, v/(1 - v)] - 
 3/32 SB[v, 1 - v, w, v, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, v, 1 - v, u/(1 - u)] + 
 13/64 SB[v, 1 - v, w, v, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, w, v, v, u/(1 - u)] - 
 7/64 SB[v, 1 - v, w, v, v, w/(1 - w)] + 
 13/64 SB[v, 1 - v, w, v, 1 - w, v/(1 - v)] + 
 25/64 SB[v, 1 - v, w, v, 1 - w, w/(1 - w)] - 
 7/64 SB[v, 1 - v, w, v, w, v/(1 - v)] - 
 1/64 SB[v, 1 - v, w, v, w, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, v, yu, yu] + 5/64 SB[v, 1 - v, w, v, yu, yv] + 
 3/32 SB[v, 1 - v, w, v, yu, yw] - 1/64 SB[v, 1 - v, w, v, yv, yu] + 
 1/64 SB[v, 1 - v, w, v, yv, yw] + 1/64 SB[v, 1 - v, w, v, yw, yv] + 
 3/64 SB[v, 1 - v, w, v, yw, yw] + 
 1/64 SB[v, 1 - v, w, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, 1 - w, 1 - u, w/(1 - w)] - 
 3/64 SB[v, 1 - v, w, 1 - w, u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, 1 - w, u, w/(1 - w)] - 
 17/64 SB[v, 1 - v, w, 1 - w, 1 - v, v/(1 - v)] - 
 23/64 SB[v, 1 - v, w, 1 - w, 1 - v, w/(1 - w)] + 
 15/64 SB[v, 1 - v, w, 1 - w, v, v/(1 - v)] + 
 23/64 SB[v, 1 - v, w, 1 - w, v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, w, 1 - w, 1 - w, u/(1 - u)] - 
 23/64 SB[v, 1 - v, w, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[v, 1 - v, w, 1 - w, 1 - w, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, 1 - w, w, u/(1 - u)] + 
 23/64 SB[v, 1 - v, w, 1 - w, w, v/(1 - v)] + 
 7/32 SB[v, 1 - v, w, 1 - w, w, w/(1 - w)] + 
 5/64 SB[v, 1 - v, w, 1 - w, yu, yu] + 
 1/32 SB[v, 1 - v, w, 1 - w, yu, yv] + 
 3/64 SB[v, 1 - v, w, 1 - w, yu, yw] + 
 1/32 SB[v, 1 - v, w, 1 - w, yv, yu] - 
 1/64 SB[v, 1 - v, w, 1 - w, yv, yv] + 
 1/64 SB[v, 1 - v, w, 1 - w, yv, yw] + 
 3/64 SB[v, 1 - v, w, 1 - w, yw, yu] + 
 1/64 SB[v, 1 - v, w, 1 - w, yw, yv] + 
 1/32 SB[v, 1 - v, w, 1 - w, yw, yw] + 
 1/64 SB[v, 1 - v, w, w, 1 - u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, w, w, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, w, w, 1 - u, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, w, u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, w, w, u, v/(1 - v)] + 
 3/64 SB[v, 1 - v, w, w, u, w/(1 - w)] - 
 1/32 SB[v, 1 - v, w, w, 1 - v, u/(1 - u)] + 
 5/64 SB[v, 1 - v, w, w, 1 - v, v/(1 - v)] - 
 3/64 SB[v, 1 - v, w, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, w, w, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, w, w, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, w, w, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, w, 1 - w, u/(1 - u)] - 
 3/64 SB[v, 1 - v, w, w, 1 - w, v/(1 - v)] - 
 7/32 SB[v, 1 - v, w, w, 1 - w, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, w, w, u/(1 - u)] + 
 3/64 SB[v, 1 - v, w, w, w, v/(1 - v)] + 
 9/32 SB[v, 1 - v, w, w, w, w/(1 - w)] - 
 9/64 SB[v, 1 - v, w, w, yu, yu] - 3/32 SB[v, 1 - v, w, w, yu, yv] - 
 5/64 SB[v, 1 - v, w, w, yu, yw] - 1/32 SB[v, 1 - v, w, w, yv, yu] - 
 1/64 SB[v, 1 - v, w, w, yv, yv] - 1/64 SB[v, 1 - v, w, w, yv, yw] - 
 5/64 SB[v, 1 - v, w, w, yw, yu] - 5/64 SB[v, 1 - v, w, w, yw, yv] - 
 3/32 SB[v, 1 - v, w, w, yw, yw] + 
 1/32 SB[v, 1 - v, w, yu, 1 - u, yu] + 
 3/64 SB[v, 1 - v, w, yu, 1 - u, yv] + 
 3/64 SB[v, 1 - v, w, yu, 1 - u, yw] - 
 1/32 SB[v, 1 - v, w, yu, u, yu] - 3/64 SB[v, 1 - v, w, yu, u, yv] - 
 3/64 SB[v, 1 - v, w, yu, u, yw] - 
 1/64 SB[v, 1 - v, w, yu, 1 - v, yu] - 
 1/64 SB[v, 1 - v, w, yu, 1 - v, yv] - 
 1/32 SB[v, 1 - v, w, yu, 1 - v, yw] + 
 1/64 SB[v, 1 - v, w, yu, v, yu] + 1/64 SB[v, 1 - v, w, yu, v, yv] + 
 1/32 SB[v, 1 - v, w, yu, v, yw] + 
 7/64 SB[v, 1 - v, w, yu, 1 - w, yu] + 
 3/32 SB[v, 1 - v, w, yu, 1 - w, yv] + 
 7/64 SB[v, 1 - v, w, yu, 1 - w, yw] - 
 7/64 SB[v, 1 - v, w, yu, w, yu] - 3/32 SB[v, 1 - v, w, yu, w, yv] - 
 7/64 SB[v, 1 - v, w, yu, w, yw] - 
 1/32 SB[v, 1 - v, w, yu, yu, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, yu, yu, v/(1 - v)] - 
 7/64 SB[v, 1 - v, w, yu, yu, w/(1 - w)] - 
 3/64 SB[v, 1 - v, w, yu, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, yu, yv, v/(1 - v)] - 
 3/32 SB[v, 1 - v, w, yu, yv, w/(1 - w)] - 
 3/64 SB[v, 1 - v, w, yu, yw, u/(1 - u)] + 
 1/32 SB[v, 1 - v, w, yu, yw, v/(1 - v)] - 
 7/64 SB[v, 1 - v, w, yu, yw, w/(1 - w)] + 
 3/64 SB[v, 1 - v, w, yv, 1 - u, yu] + 
 5/64 SB[v, 1 - v, w, yv, 1 - u, yv] + 
 1/16 SB[v, 1 - v, w, yv, 1 - u, yw] - 
 3/64 SB[v, 1 - v, w, yv, u, yu] - 5/64 SB[v, 1 - v, w, yv, u, yv] - 
 1/16 SB[v, 1 - v, w, yv, u, yw] + 
 1/64 SB[v, 1 - v, w, yv, 1 - v, yu] - 
 1/64 SB[v, 1 - v, w, yv, 1 - v, yw] - 
 1/64 SB[v, 1 - v, w, yv, v, yu] + 1/64 SB[v, 1 - v, w, yv, v, yw] + 
 1/16 SB[v, 1 - v, w, yv, 1 - w, yu] + 
 3/64 SB[v, 1 - v, w, yv, 1 - w, yv] + 
 5/64 SB[v, 1 - v, w, yv, 1 - w, yw] - 
 1/16 SB[v, 1 - v, w, yv, w, yu] - 3/64 SB[v, 1 - v, w, yv, w, yv] - 
 5/64 SB[v, 1 - v, w, yv, w, yw] - 
 3/64 SB[v, 1 - v, w, yv, yu, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, yv, yu, v/(1 - v)] - 
 1/16 SB[v, 1 - v, w, yv, yu, w/(1 - w)] - 
 5/64 SB[v, 1 - v, w, yv, yv, u/(1 - u)] - 
 3/64 SB[v, 1 - v, w, yv, yv, w/(1 - w)] - 
 1/16 SB[v, 1 - v, w, yv, yw, u/(1 - u)] + 
 1/64 SB[v, 1 - v, w, yv, yw, v/(1 - v)] - 
 5/64 SB[v, 1 - v, w, yv, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, w, yw, 1 - u, yu] + 
 1/32 SB[v, 1 - v, w, yw, 1 - u, yv] + 
 1/64 SB[v, 1 - v, w, yw, 1 - u, yw] - 
 1/64 SB[v, 1 - v, w, yw, u, yu] - 1/32 SB[v, 1 - v, w, yw, u, yv] - 
 1/64 SB[v, 1 - v, w, yw, u, yw] + 
 1/32 SB[v, 1 - v, w, yw, 1 - v, yu] + 
 1/64 SB[v, 1 - v, w, yw, 1 - v, yv] + 
 1/64 SB[v, 1 - v, w, yw, 1 - v, yw] - 
 1/32 SB[v, 1 - v, w, yw, v, yu] - 1/64 SB[v, 1 - v, w, yw, v, yv] - 
 1/64 SB[v, 1 - v, w, yw, v, yw] + 
 5/64 SB[v, 1 - v, w, yw, 1 - w, yu] + 
 5/64 SB[v, 1 - v, w, yw, 1 - w, yv] + 
 3/32 SB[v, 1 - v, w, yw, 1 - w, yw] - 
 5/64 SB[v, 1 - v, w, yw, w, yu] - 5/64 SB[v, 1 - v, w, yw, w, yv] - 
 3/32 SB[v, 1 - v, w, yw, w, yw] - 
 1/64 SB[v, 1 - v, w, yw, yu, u/(1 - u)] - 
 1/32 SB[v, 1 - v, w, yw, yu, v/(1 - v)] - 
 5/64 SB[v, 1 - v, w, yw, yu, w/(1 - w)] - 
 1/32 SB[v, 1 - v, w, yw, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, yw, yv, v/(1 - v)] - 
 5/64 SB[v, 1 - v, w, yw, yv, w/(1 - w)] - 
 1/64 SB[v, 1 - v, w, yw, yw, u/(1 - u)] - 
 1/64 SB[v, 1 - v, w, yw, yw, v/(1 - v)] - 
 3/32 SB[v, 1 - v, w, yw, yw, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yu, 1 - u, 1 - u, yu] + 
 3/64 SB[v, 1 - v, yu, 1 - u, 1 - u, yv] + 
 3/64 SB[v, 1 - v, yu, 1 - u, 1 - u, yw] - 
 1/32 SB[v, 1 - v, yu, 1 - u, u, yu] - 
 3/64 SB[v, 1 - v, yu, 1 - u, u, yv] - 
 3/64 SB[v, 1 - v, yu, 1 - u, u, yw] - 
 1/64 SB[v, 1 - v, yu, 1 - u, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yu, 1 - u, 1 - v, yv] - 
 1/32 SB[v, 1 - v, yu, 1 - u, 1 - v, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - u, v, yu] + 
 1/64 SB[v, 1 - v, yu, 1 - u, v, yv] + 
 1/32 SB[v, 1 - v, yu, 1 - u, v, yw] - 
 1/64 SB[v, 1 - v, yu, 1 - u, 1 - w, yu] - 
 1/32 SB[v, 1 - v, yu, 1 - u, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yu, 1 - u, 1 - w, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - u, w, yu] + 
 1/32 SB[v, 1 - v, yu, 1 - u, w, yv] + 
 1/64 SB[v, 1 - v, yu, 1 - u, w, yw] - 
 1/32 SB[v, 1 - v, yu, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yu, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yu, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yu, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yu, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[v, 1 - v, yu, u, 1 - u, yu] + 
 5/64 SB[v, 1 - v, yu, u, 1 - u, yv] + 
 5/64 SB[v, 1 - v, yu, u, 1 - u, yw] - 
 3/32 SB[v, 1 - v, yu, u, u, yu] - 5/64 SB[v, 1 - v, yu, u, u, yv] - 
 5/64 SB[v, 1 - v, yu, u, u, yw] + 
 1/64 SB[v, 1 - v, yu, u, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yu, u, 1 - v, yv] + 
 1/32 SB[v, 1 - v, yu, u, 1 - v, yw] - 
 1/64 SB[v, 1 - v, yu, u, v, yu] - 1/64 SB[v, 1 - v, yu, u, v, yv] - 
 1/32 SB[v, 1 - v, yu, u, v, yw] + 
 1/64 SB[v, 1 - v, yu, u, 1 - w, yu] + 
 1/32 SB[v, 1 - v, yu, u, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yu, u, 1 - w, yw] - 
 1/64 SB[v, 1 - v, yu, u, w, yu] - 1/32 SB[v, 1 - v, yu, u, w, yv] - 
 1/64 SB[v, 1 - v, yu, u, w, yw] - 
 3/32 SB[v, 1 - v, yu, u, yu, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, u, yu, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, u, yu, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yu, u, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, u, yv, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, u, yv, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yu, u, yw, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, u, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, u, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, 1 - v, 1 - u, yu] - 
 1/64 SB[v, 1 - v, yu, 1 - v, 1 - u, yv] - 
 1/32 SB[v, 1 - v, yu, 1 - v, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - v, u, yu] + 
 1/64 SB[v, 1 - v, yu, 1 - v, u, yv] + 
 1/32 SB[v, 1 - v, yu, 1 - v, u, yw] + 
 3/64 SB[v, 1 - v, yu, 1 - v, 1 - v, yu] + 
 1/32 SB[v, 1 - v, yu, 1 - v, 1 - v, yv] + 
 3/64 SB[v, 1 - v, yu, 1 - v, 1 - v, yw] - 
 3/64 SB[v, 1 - v, yu, 1 - v, v, yu] - 
 1/32 SB[v, 1 - v, yu, 1 - v, v, yv] - 
 3/64 SB[v, 1 - v, yu, 1 - v, v, yw] - 
 1/32 SB[v, 1 - v, yu, 1 - v, 1 - w, yu] - 
 1/64 SB[v, 1 - v, yu, 1 - v, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yu, 1 - v, 1 - w, yw] + 
 1/32 SB[v, 1 - v, yu, 1 - v, w, yu] + 
 1/64 SB[v, 1 - v, yu, 1 - v, w, yv] + 
 1/64 SB[v, 1 - v, yu, 1 - v, w, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yu, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yu, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yu, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yu, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, v, 1 - u, yu] + 
 1/64 SB[v, 1 - v, yu, v, 1 - u, yv] + 
 1/32 SB[v, 1 - v, yu, v, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yu, v, u, yu] - 1/64 SB[v, 1 - v, yu, v, u, yv] - 
 1/32 SB[v, 1 - v, yu, v, u, yw] + 
 5/64 SB[v, 1 - v, yu, v, 1 - v, yu] + 
 3/32 SB[v, 1 - v, yu, v, 1 - v, yv] + 
 5/64 SB[v, 1 - v, yu, v, 1 - v, yw] - 
 5/64 SB[v, 1 - v, yu, v, v, yu] - 3/32 SB[v, 1 - v, yu, v, v, yv] - 
 5/64 SB[v, 1 - v, yu, v, v, yw] + 
 1/32 SB[v, 1 - v, yu, v, 1 - w, yu] + 
 1/64 SB[v, 1 - v, yu, v, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yu, v, 1 - w, yw] - 
 1/32 SB[v, 1 - v, yu, v, w, yu] - 1/64 SB[v, 1 - v, yu, v, w, yv] - 
 1/64 SB[v, 1 - v, yu, v, w, yw] - 
 1/64 SB[v, 1 - v, yu, v, yu, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yu, v, yu, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, v, yu, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, v, yv, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yu, v, yv, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, v, yv, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yu, v, yw, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yu, v, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, v, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, 1 - w, 1 - u, yu] - 
 1/32 SB[v, 1 - v, yu, 1 - w, 1 - u, yv] - 
 1/64 SB[v, 1 - v, yu, 1 - w, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - w, u, yu] + 
 1/32 SB[v, 1 - v, yu, 1 - w, u, yv] + 
 1/64 SB[v, 1 - v, yu, 1 - w, u, yw] - 
 1/32 SB[v, 1 - v, yu, 1 - w, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yu, 1 - w, 1 - v, yv] - 
 1/64 SB[v, 1 - v, yu, 1 - w, 1 - v, yw] + 
 1/32 SB[v, 1 - v, yu, 1 - w, v, yu] + 
 1/64 SB[v, 1 - v, yu, 1 - w, v, yv] + 
 1/64 SB[v, 1 - v, yu, 1 - w, v, yw] + 
 3/64 SB[v, 1 - v, yu, 1 - w, 1 - w, yu] + 
 3/64 SB[v, 1 - v, yu, 1 - w, 1 - w, yv] + 
 1/32 SB[v, 1 - v, yu, 1 - w, 1 - w, yw] - 
 3/64 SB[v, 1 - v, yu, 1 - w, w, yu] - 
 3/64 SB[v, 1 - v, yu, 1 - w, w, yv] - 
 1/32 SB[v, 1 - v, yu, 1 - w, w, yw] + 
 1/64 SB[v, 1 - v, yu, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yu, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yu, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yu, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yu, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, w, 1 - u, yu] + 
 1/32 SB[v, 1 - v, yu, w, 1 - u, yv] + 
 1/64 SB[v, 1 - v, yu, w, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yu, w, u, yu] - 1/32 SB[v, 1 - v, yu, w, u, yv] - 
 1/64 SB[v, 1 - v, yu, w, u, yw] + 
 1/32 SB[v, 1 - v, yu, w, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yu, w, 1 - v, yv] + 
 1/64 SB[v, 1 - v, yu, w, 1 - v, yw] - 
 1/32 SB[v, 1 - v, yu, w, v, yu] - 1/64 SB[v, 1 - v, yu, w, v, yv] - 
 1/64 SB[v, 1 - v, yu, w, v, yw] + 
 5/64 SB[v, 1 - v, yu, w, 1 - w, yu] + 
 5/64 SB[v, 1 - v, yu, w, 1 - w, yv] + 
 3/32 SB[v, 1 - v, yu, w, 1 - w, yw] - 
 5/64 SB[v, 1 - v, yu, w, w, yu] - 5/64 SB[v, 1 - v, yu, w, w, yv] - 
 3/32 SB[v, 1 - v, yu, w, w, yw] - 
 1/64 SB[v, 1 - v, yu, w, yu, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, w, yu, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yu, w, yu, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yu, w, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, w, yv, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yu, w, yv, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, w, yw, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, w, yw, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yu, w, yw, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yu, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[v, 1 - v, yu, yu, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, yu, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, yu, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yu, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yu, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, yu, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yu, yu, v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, yu, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yu, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yu, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, yu, w, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, yu, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yu, yu, w, w/(1 - w)] + 
 9/32 SB[v, 1 - v, yu, yu, yu, yu] + 
 15/64 SB[v, 1 - v, yu, yu, yu, yv] + 
 15/64 SB[v, 1 - v, yu, yu, yu, yw] + 
 15/64 SB[v, 1 - v, yu, yu, yv, yu] + 
 15/64 SB[v, 1 - v, yu, yu, yv, yv] + 
 7/32 SB[v, 1 - v, yu, yu, yv, yw] + 
 15/64 SB[v, 1 - v, yu, yu, yw, yu] + 
 7/32 SB[v, 1 - v, yu, yu, yw, yv] + 
 15/64 SB[v, 1 - v, yu, yu, yw, yw] - 
 3/64 SB[v, 1 - v, yu, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yu, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yu, yv, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, yv, u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, yv, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, yv, v, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yu, yv, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, yv, v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yu, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yu, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yu, yv, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, yv, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yu, yv, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yu, yv, yu, yu] + 
 15/64 SB[v, 1 - v, yu, yv, yu, yv] + 
 7/32 SB[v, 1 - v, yu, yv, yu, yw] + 
 15/64 SB[v, 1 - v, yu, yv, yv, yu] + 
 9/32 SB[v, 1 - v, yu, yv, yv, yv] + 
 15/64 SB[v, 1 - v, yu, yv, yv, yw] + 
 7/32 SB[v, 1 - v, yu, yv, yw, yu] + 
 15/64 SB[v, 1 - v, yu, yv, yw, yv] + 
 15/64 SB[v, 1 - v, yu, yv, yw, yw] - 
 3/64 SB[v, 1 - v, yu, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yu, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yu, yw, u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yu, yw, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, yw, u, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yu, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yu, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yu, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yu, yw, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yu, yw, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yu, yw, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yu, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yu, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yu, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yu, yw, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yu, yw, w, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yu, yw, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yu, yw, yu, yu] + 
 7/32 SB[v, 1 - v, yu, yw, yu, yv] + 
 15/64 SB[v, 1 - v, yu, yw, yu, yw] + 
 7/32 SB[v, 1 - v, yu, yw, yv, yu] + 
 15/64 SB[v, 1 - v, yu, yw, yv, yv] + 
 15/64 SB[v, 1 - v, yu, yw, yv, yw] + 
 15/64 SB[v, 1 - v, yu, yw, yw, yu] + 
 15/64 SB[v, 1 - v, yu, yw, yw, yv] + 
 9/32 SB[v, 1 - v, yu, yw, yw, yw] + 
 1/32 SB[v, 1 - v, yv, 1 - u, 1 - u, yu] + 
 3/64 SB[v, 1 - v, yv, 1 - u, 1 - u, yv] + 
 3/64 SB[v, 1 - v, yv, 1 - u, 1 - u, yw] - 
 1/32 SB[v, 1 - v, yv, 1 - u, u, yu] - 
 3/64 SB[v, 1 - v, yv, 1 - u, u, yv] - 
 3/64 SB[v, 1 - v, yv, 1 - u, u, yw] - 
 1/64 SB[v, 1 - v, yv, 1 - u, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yv, 1 - u, 1 - v, yv] - 
 1/32 SB[v, 1 - v, yv, 1 - u, 1 - v, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - u, v, yu] + 
 1/64 SB[v, 1 - v, yv, 1 - u, v, yv] + 
 1/32 SB[v, 1 - v, yv, 1 - u, v, yw] - 
 1/64 SB[v, 1 - v, yv, 1 - u, 1 - w, yu] - 
 1/32 SB[v, 1 - v, yv, 1 - u, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yv, 1 - u, 1 - w, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - u, w, yu] + 
 1/32 SB[v, 1 - v, yv, 1 - u, w, yv] + 
 1/64 SB[v, 1 - v, yv, 1 - u, w, yw] - 
 1/32 SB[v, 1 - v, yv, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yv, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yv, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yv, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yv, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[v, 1 - v, yv, u, 1 - u, yu] + 
 5/64 SB[v, 1 - v, yv, u, 1 - u, yv] + 
 5/64 SB[v, 1 - v, yv, u, 1 - u, yw] - 
 3/32 SB[v, 1 - v, yv, u, u, yu] - 5/64 SB[v, 1 - v, yv, u, u, yv] - 
 5/64 SB[v, 1 - v, yv, u, u, yw] + 
 1/64 SB[v, 1 - v, yv, u, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yv, u, 1 - v, yv] + 
 1/32 SB[v, 1 - v, yv, u, 1 - v, yw] - 
 1/64 SB[v, 1 - v, yv, u, v, yu] - 1/64 SB[v, 1 - v, yv, u, v, yv] - 
 1/32 SB[v, 1 - v, yv, u, v, yw] + 
 1/64 SB[v, 1 - v, yv, u, 1 - w, yu] + 
 1/32 SB[v, 1 - v, yv, u, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yv, u, 1 - w, yw] - 
 1/64 SB[v, 1 - v, yv, u, w, yu] - 1/32 SB[v, 1 - v, yv, u, w, yv] - 
 1/64 SB[v, 1 - v, yv, u, w, yw] - 
 3/32 SB[v, 1 - v, yv, u, yu, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, u, yu, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, u, yu, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yv, u, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, u, yv, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, u, yv, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yv, u, yw, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, u, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, u, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, 1 - v, 1 - u, yu] - 
 1/64 SB[v, 1 - v, yv, 1 - v, 1 - u, yv] - 
 1/32 SB[v, 1 - v, yv, 1 - v, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - v, u, yu] + 
 1/64 SB[v, 1 - v, yv, 1 - v, u, yv] + 
 1/32 SB[v, 1 - v, yv, 1 - v, u, yw] + 
 3/64 SB[v, 1 - v, yv, 1 - v, 1 - v, yu] + 
 1/32 SB[v, 1 - v, yv, 1 - v, 1 - v, yv] + 
 3/64 SB[v, 1 - v, yv, 1 - v, 1 - v, yw] - 
 3/64 SB[v, 1 - v, yv, 1 - v, v, yu] - 
 1/32 SB[v, 1 - v, yv, 1 - v, v, yv] - 
 3/64 SB[v, 1 - v, yv, 1 - v, v, yw] - 
 1/32 SB[v, 1 - v, yv, 1 - v, 1 - w, yu] - 
 1/64 SB[v, 1 - v, yv, 1 - v, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yv, 1 - v, 1 - w, yw] + 
 1/32 SB[v, 1 - v, yv, 1 - v, w, yu] + 
 1/64 SB[v, 1 - v, yv, 1 - v, w, yv] + 
 1/64 SB[v, 1 - v, yv, 1 - v, w, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yv, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yv, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yv, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yv, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, v, 1 - u, yu] + 
 1/64 SB[v, 1 - v, yv, v, 1 - u, yv] + 
 1/32 SB[v, 1 - v, yv, v, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yv, v, u, yu] - 1/64 SB[v, 1 - v, yv, v, u, yv] - 
 1/32 SB[v, 1 - v, yv, v, u, yw] + 
 5/64 SB[v, 1 - v, yv, v, 1 - v, yu] + 
 3/32 SB[v, 1 - v, yv, v, 1 - v, yv] + 
 5/64 SB[v, 1 - v, yv, v, 1 - v, yw] - 
 5/64 SB[v, 1 - v, yv, v, v, yu] - 3/32 SB[v, 1 - v, yv, v, v, yv] - 
 5/64 SB[v, 1 - v, yv, v, v, yw] + 
 1/32 SB[v, 1 - v, yv, v, 1 - w, yu] + 
 1/64 SB[v, 1 - v, yv, v, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yv, v, 1 - w, yw] - 
 1/32 SB[v, 1 - v, yv, v, w, yu] - 1/64 SB[v, 1 - v, yv, v, w, yv] - 
 1/64 SB[v, 1 - v, yv, v, w, yw] - 
 1/64 SB[v, 1 - v, yv, v, yu, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yv, v, yu, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, v, yu, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, v, yv, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yv, v, yv, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, v, yv, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yv, v, yw, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yv, v, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, v, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, 1 - w, 1 - u, yu] - 
 1/32 SB[v, 1 - v, yv, 1 - w, 1 - u, yv] - 
 1/64 SB[v, 1 - v, yv, 1 - w, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - w, u, yu] + 
 1/32 SB[v, 1 - v, yv, 1 - w, u, yv] + 
 1/64 SB[v, 1 - v, yv, 1 - w, u, yw] - 
 1/32 SB[v, 1 - v, yv, 1 - w, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yv, 1 - w, 1 - v, yv] - 
 1/64 SB[v, 1 - v, yv, 1 - w, 1 - v, yw] + 
 1/32 SB[v, 1 - v, yv, 1 - w, v, yu] + 
 1/64 SB[v, 1 - v, yv, 1 - w, v, yv] + 
 1/64 SB[v, 1 - v, yv, 1 - w, v, yw] + 
 3/64 SB[v, 1 - v, yv, 1 - w, 1 - w, yu] + 
 3/64 SB[v, 1 - v, yv, 1 - w, 1 - w, yv] + 
 1/32 SB[v, 1 - v, yv, 1 - w, 1 - w, yw] - 
 3/64 SB[v, 1 - v, yv, 1 - w, w, yu] - 
 3/64 SB[v, 1 - v, yv, 1 - w, w, yv] - 
 1/32 SB[v, 1 - v, yv, 1 - w, w, yw] + 
 1/64 SB[v, 1 - v, yv, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yv, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yv, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yv, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yv, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, w, 1 - u, yu] + 
 1/32 SB[v, 1 - v, yv, w, 1 - u, yv] + 
 1/64 SB[v, 1 - v, yv, w, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yv, w, u, yu] - 1/32 SB[v, 1 - v, yv, w, u, yv] - 
 1/64 SB[v, 1 - v, yv, w, u, yw] + 
 1/32 SB[v, 1 - v, yv, w, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yv, w, 1 - v, yv] + 
 1/64 SB[v, 1 - v, yv, w, 1 - v, yw] - 
 1/32 SB[v, 1 - v, yv, w, v, yu] - 1/64 SB[v, 1 - v, yv, w, v, yv] - 
 1/64 SB[v, 1 - v, yv, w, v, yw] + 
 5/64 SB[v, 1 - v, yv, w, 1 - w, yu] + 
 5/64 SB[v, 1 - v, yv, w, 1 - w, yv] + 
 3/32 SB[v, 1 - v, yv, w, 1 - w, yw] - 
 5/64 SB[v, 1 - v, yv, w, w, yu] - 5/64 SB[v, 1 - v, yv, w, w, yv] - 
 3/32 SB[v, 1 - v, yv, w, w, yw] - 
 1/64 SB[v, 1 - v, yv, w, yu, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, w, yu, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yv, w, yu, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yv, w, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, w, yv, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yv, w, yv, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, w, yw, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, w, yw, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yv, w, yw, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yv, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[v, 1 - v, yv, yu, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, yu, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, yu, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yv, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yv, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, yu, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yv, yu, v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, yu, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yv, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yv, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, yu, w, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, yu, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yv, yu, w, w/(1 - w)] + 
 9/32 SB[v, 1 - v, yv, yu, yu, yu] + 
 15/64 SB[v, 1 - v, yv, yu, yu, yv] + 
 15/64 SB[v, 1 - v, yv, yu, yu, yw] + 
 15/64 SB[v, 1 - v, yv, yu, yv, yu] + 
 15/64 SB[v, 1 - v, yv, yu, yv, yv] + 
 7/32 SB[v, 1 - v, yv, yu, yv, yw] + 
 15/64 SB[v, 1 - v, yv, yu, yw, yu] + 
 7/32 SB[v, 1 - v, yv, yu, yw, yv] + 
 15/64 SB[v, 1 - v, yv, yu, yw, yw] - 
 3/64 SB[v, 1 - v, yv, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yv, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yv, yv, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, yv, u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, yv, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, yv, v, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yv, yv, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, yv, v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yv, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yv, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yv, yv, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, yv, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yv, yv, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yv, yv, yu, yu] + 
 15/64 SB[v, 1 - v, yv, yv, yu, yv] + 
 7/32 SB[v, 1 - v, yv, yv, yu, yw] + 
 15/64 SB[v, 1 - v, yv, yv, yv, yu] + 
 9/32 SB[v, 1 - v, yv, yv, yv, yv] + 
 15/64 SB[v, 1 - v, yv, yv, yv, yw] + 
 7/32 SB[v, 1 - v, yv, yv, yw, yu] + 
 15/64 SB[v, 1 - v, yv, yv, yw, yv] + 
 15/64 SB[v, 1 - v, yv, yv, yw, yw] - 
 3/64 SB[v, 1 - v, yv, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yv, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yv, yw, u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yv, yw, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, yw, u, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yv, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yv, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yv, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yv, yw, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yv, yw, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yv, yw, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yv, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yv, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yv, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yv, yw, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yv, yw, w, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yv, yw, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yv, yw, yu, yu] + 
 7/32 SB[v, 1 - v, yv, yw, yu, yv] + 
 15/64 SB[v, 1 - v, yv, yw, yu, yw] + 
 7/32 SB[v, 1 - v, yv, yw, yv, yu] + 
 15/64 SB[v, 1 - v, yv, yw, yv, yv] + 
 15/64 SB[v, 1 - v, yv, yw, yv, yw] + 
 15/64 SB[v, 1 - v, yv, yw, yw, yu] + 
 15/64 SB[v, 1 - v, yv, yw, yw, yv] + 
 9/32 SB[v, 1 - v, yv, yw, yw, yw] + 
 1/32 SB[v, 1 - v, yw, 1 - u, 1 - u, yu] + 
 3/64 SB[v, 1 - v, yw, 1 - u, 1 - u, yv] + 
 3/64 SB[v, 1 - v, yw, 1 - u, 1 - u, yw] - 
 1/32 SB[v, 1 - v, yw, 1 - u, u, yu] - 
 3/64 SB[v, 1 - v, yw, 1 - u, u, yv] - 
 3/64 SB[v, 1 - v, yw, 1 - u, u, yw] - 
 1/64 SB[v, 1 - v, yw, 1 - u, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yw, 1 - u, 1 - v, yv] - 
 1/32 SB[v, 1 - v, yw, 1 - u, 1 - v, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - u, v, yu] + 
 1/64 SB[v, 1 - v, yw, 1 - u, v, yv] + 
 1/32 SB[v, 1 - v, yw, 1 - u, v, yw] - 
 1/64 SB[v, 1 - v, yw, 1 - u, 1 - w, yu] - 
 1/32 SB[v, 1 - v, yw, 1 - u, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yw, 1 - u, 1 - w, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - u, w, yu] + 
 1/32 SB[v, 1 - v, yw, 1 - u, w, yv] + 
 1/64 SB[v, 1 - v, yw, 1 - u, w, yw] - 
 1/32 SB[v, 1 - v, yw, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yw, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yw, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[v, 1 - v, yw, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yw, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[v, 1 - v, yw, u, 1 - u, yu] + 
 5/64 SB[v, 1 - v, yw, u, 1 - u, yv] + 
 5/64 SB[v, 1 - v, yw, u, 1 - u, yw] - 
 3/32 SB[v, 1 - v, yw, u, u, yu] - 5/64 SB[v, 1 - v, yw, u, u, yv] - 
 5/64 SB[v, 1 - v, yw, u, u, yw] + 
 1/64 SB[v, 1 - v, yw, u, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yw, u, 1 - v, yv] + 
 1/32 SB[v, 1 - v, yw, u, 1 - v, yw] - 
 1/64 SB[v, 1 - v, yw, u, v, yu] - 1/64 SB[v, 1 - v, yw, u, v, yv] - 
 1/32 SB[v, 1 - v, yw, u, v, yw] + 
 1/64 SB[v, 1 - v, yw, u, 1 - w, yu] + 
 1/32 SB[v, 1 - v, yw, u, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yw, u, 1 - w, yw] - 
 1/64 SB[v, 1 - v, yw, u, w, yu] - 1/32 SB[v, 1 - v, yw, u, w, yv] - 
 1/64 SB[v, 1 - v, yw, u, w, yw] - 
 3/32 SB[v, 1 - v, yw, u, yu, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, u, yu, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, u, yu, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yw, u, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, u, yv, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, u, yv, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yw, u, yw, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, u, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, u, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, 1 - v, 1 - u, yu] - 
 1/64 SB[v, 1 - v, yw, 1 - v, 1 - u, yv] - 
 1/32 SB[v, 1 - v, yw, 1 - v, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - v, u, yu] + 
 1/64 SB[v, 1 - v, yw, 1 - v, u, yv] + 
 1/32 SB[v, 1 - v, yw, 1 - v, u, yw] + 
 3/64 SB[v, 1 - v, yw, 1 - v, 1 - v, yu] + 
 1/32 SB[v, 1 - v, yw, 1 - v, 1 - v, yv] + 
 3/64 SB[v, 1 - v, yw, 1 - v, 1 - v, yw] - 
 3/64 SB[v, 1 - v, yw, 1 - v, v, yu] - 
 1/32 SB[v, 1 - v, yw, 1 - v, v, yv] - 
 3/64 SB[v, 1 - v, yw, 1 - v, v, yw] - 
 1/32 SB[v, 1 - v, yw, 1 - v, 1 - w, yu] - 
 1/64 SB[v, 1 - v, yw, 1 - v, 1 - w, yv] - 
 1/64 SB[v, 1 - v, yw, 1 - v, 1 - w, yw] + 
 1/32 SB[v, 1 - v, yw, 1 - v, w, yu] + 
 1/64 SB[v, 1 - v, yw, 1 - v, w, yv] + 
 1/64 SB[v, 1 - v, yw, 1 - v, w, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yw, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yw, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yw, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yw, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, v, 1 - u, yu] + 
 1/64 SB[v, 1 - v, yw, v, 1 - u, yv] + 
 1/32 SB[v, 1 - v, yw, v, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yw, v, u, yu] - 1/64 SB[v, 1 - v, yw, v, u, yv] - 
 1/32 SB[v, 1 - v, yw, v, u, yw] + 
 5/64 SB[v, 1 - v, yw, v, 1 - v, yu] + 
 3/32 SB[v, 1 - v, yw, v, 1 - v, yv] + 
 5/64 SB[v, 1 - v, yw, v, 1 - v, yw] - 
 5/64 SB[v, 1 - v, yw, v, v, yu] - 3/32 SB[v, 1 - v, yw, v, v, yv] - 
 5/64 SB[v, 1 - v, yw, v, v, yw] + 
 1/32 SB[v, 1 - v, yw, v, 1 - w, yu] + 
 1/64 SB[v, 1 - v, yw, v, 1 - w, yv] + 
 1/64 SB[v, 1 - v, yw, v, 1 - w, yw] - 
 1/32 SB[v, 1 - v, yw, v, w, yu] - 1/64 SB[v, 1 - v, yw, v, w, yv] - 
 1/64 SB[v, 1 - v, yw, v, w, yw] - 
 1/64 SB[v, 1 - v, yw, v, yu, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yw, v, yu, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, v, yu, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, v, yv, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yw, v, yv, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, v, yv, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yw, v, yw, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yw, v, yw, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, v, yw, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, 1 - w, 1 - u, yu] - 
 1/32 SB[v, 1 - v, yw, 1 - w, 1 - u, yv] - 
 1/64 SB[v, 1 - v, yw, 1 - w, 1 - u, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - w, u, yu] + 
 1/32 SB[v, 1 - v, yw, 1 - w, u, yv] + 
 1/64 SB[v, 1 - v, yw, 1 - w, u, yw] - 
 1/32 SB[v, 1 - v, yw, 1 - w, 1 - v, yu] - 
 1/64 SB[v, 1 - v, yw, 1 - w, 1 - v, yv] - 
 1/64 SB[v, 1 - v, yw, 1 - w, 1 - v, yw] + 
 1/32 SB[v, 1 - v, yw, 1 - w, v, yu] + 
 1/64 SB[v, 1 - v, yw, 1 - w, v, yv] + 
 1/64 SB[v, 1 - v, yw, 1 - w, v, yw] + 
 3/64 SB[v, 1 - v, yw, 1 - w, 1 - w, yu] + 
 3/64 SB[v, 1 - v, yw, 1 - w, 1 - w, yv] + 
 1/32 SB[v, 1 - v, yw, 1 - w, 1 - w, yw] - 
 3/64 SB[v, 1 - v, yw, 1 - w, w, yu] - 
 3/64 SB[v, 1 - v, yw, 1 - w, w, yv] - 
 1/32 SB[v, 1 - v, yw, 1 - w, w, yw] + 
 1/64 SB[v, 1 - v, yw, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yw, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yw, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yw, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yw, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, w, 1 - u, yu] + 
 1/32 SB[v, 1 - v, yw, w, 1 - u, yv] + 
 1/64 SB[v, 1 - v, yw, w, 1 - u, yw] - 
 1/64 SB[v, 1 - v, yw, w, u, yu] - 1/32 SB[v, 1 - v, yw, w, u, yv] - 
 1/64 SB[v, 1 - v, yw, w, u, yw] + 
 1/32 SB[v, 1 - v, yw, w, 1 - v, yu] + 
 1/64 SB[v, 1 - v, yw, w, 1 - v, yv] + 
 1/64 SB[v, 1 - v, yw, w, 1 - v, yw] - 
 1/32 SB[v, 1 - v, yw, w, v, yu] - 1/64 SB[v, 1 - v, yw, w, v, yv] - 
 1/64 SB[v, 1 - v, yw, w, v, yw] + 
 5/64 SB[v, 1 - v, yw, w, 1 - w, yu] + 
 5/64 SB[v, 1 - v, yw, w, 1 - w, yv] + 
 3/32 SB[v, 1 - v, yw, w, 1 - w, yw] - 
 5/64 SB[v, 1 - v, yw, w, w, yu] - 5/64 SB[v, 1 - v, yw, w, w, yv] - 
 3/32 SB[v, 1 - v, yw, w, w, yw] - 
 1/64 SB[v, 1 - v, yw, w, yu, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, w, yu, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yw, w, yu, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yw, w, yv, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, w, yv, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yw, w, yv, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, w, yw, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, w, yw, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yw, w, yw, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yw, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[v, 1 - v, yw, yu, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, yu, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, yu, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yw, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yw, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, yu, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yw, yu, v, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, yu, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yw, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yw, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, yu, w, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, yu, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yw, yu, w, w/(1 - w)] + 
 9/32 SB[v, 1 - v, yw, yu, yu, yu] + 
 15/64 SB[v, 1 - v, yw, yu, yu, yv] + 
 15/64 SB[v, 1 - v, yw, yu, yu, yw] + 
 15/64 SB[v, 1 - v, yw, yu, yv, yu] + 
 15/64 SB[v, 1 - v, yw, yu, yv, yv] + 
 7/32 SB[v, 1 - v, yw, yu, yv, yw] + 
 15/64 SB[v, 1 - v, yw, yu, yw, yu] + 
 7/32 SB[v, 1 - v, yw, yu, yw, yv] + 
 15/64 SB[v, 1 - v, yw, yu, yw, yw] - 
 3/64 SB[v, 1 - v, yw, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[v, 1 - v, yw, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yw, yv, u, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, yv, u, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, yv, u, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, yv, v, u/(1 - u)] - 
 3/32 SB[v, 1 - v, yw, yv, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, yv, v, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yw, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[v, 1 - v, yw, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yw, yv, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, yv, w, v/(1 - v)] - 
 5/64 SB[v, 1 - v, yw, yv, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yw, yv, yu, yu] + 
 15/64 SB[v, 1 - v, yw, yv, yu, yv] + 
 7/32 SB[v, 1 - v, yw, yv, yu, yw] + 
 15/64 SB[v, 1 - v, yw, yv, yv, yu] + 
 9/32 SB[v, 1 - v, yw, yv, yv, yv] + 
 15/64 SB[v, 1 - v, yw, yv, yv, yw] + 
 7/32 SB[v, 1 - v, yw, yv, yw, yu] + 
 15/64 SB[v, 1 - v, yw, yv, yw, yv] + 
 15/64 SB[v, 1 - v, yw, yv, yw, yw] - 
 3/64 SB[v, 1 - v, yw, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[v, 1 - v, yw, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[v, 1 - v, yw, yw, u, u/(1 - u)] - 
 1/32 SB[v, 1 - v, yw, yw, u, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, yw, u, w/(1 - w)] + 
 1/32 SB[v, 1 - v, yw, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[v, 1 - v, yw, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[v, 1 - v, yw, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[v, 1 - v, yw, yw, v, u/(1 - u)] - 
 5/64 SB[v, 1 - v, yw, yw, v, v/(1 - v)] - 
 1/64 SB[v, 1 - v, yw, yw, v, w/(1 - w)] + 
 1/64 SB[v, 1 - v, yw, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[v, 1 - v, yw, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[v, 1 - v, yw, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[v, 1 - v, yw, yw, w, u/(1 - u)] - 
 1/64 SB[v, 1 - v, yw, yw, w, v/(1 - v)] - 
 3/32 SB[v, 1 - v, yw, yw, w, w/(1 - w)] + 
 15/64 SB[v, 1 - v, yw, yw, yu, yu] + 
 7/32 SB[v, 1 - v, yw, yw, yu, yv] + 
 15/64 SB[v, 1 - v, yw, yw, yu, yw] + 
 7/32 SB[v, 1 - v, yw, yw, yv, yu] + 
 15/64 SB[v, 1 - v, yw, yw, yv, yv] + 
 15/64 SB[v, 1 - v, yw, yw, yv, yw] + 
 15/64 SB[v, 1 - v, yw, yw, yw, yu] + 
 15/64 SB[v, 1 - v, yw, yw, yw, yv] + 
 9/32 SB[v, 1 - v, yw, yw, yw, yw] + 
 1/32 SB[v, v, u, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[v, v, u, 1 - u, 1 - u, v/(1 - v)] - 
 5/32 SB[v, v, u, 1 - u, u, u/(1 - u)] - 
 1/32 SB[v, v, u, 1 - u, u, v/(1 - v)] - 
 1/16 SB[v, v, u, 1 - u, u, w/(1 - w)] - 
 1/32 SB[v, v, u, 1 - u, 1 - v, u/(1 - u)] - 
 1/4 SB[v, v, u, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, v, u, 1 - u, 1 - v, w/(1 - w)] + 
 1/32 SB[v, v, u, 1 - u, v, u/(1 - u)] + 
 3/16 SB[v, v, u, 1 - u, v, v/(1 - v)] + 
 1/32 SB[v, v, u, 1 - u, v, w/(1 - w)] + 
 1/32 SB[v, v, u, 1 - u, 1 - w, v/(1 - v)] - 
 1/32 SB[v, v, u, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[v, v, u, 1 - u, w, v/(1 - v)] - 
 1/32 SB[v, v, u, 1 - u, w, w/(1 - w)] + 
 7/32 SB[v, v, u, 1 - u, yu, yu] + 7/32 SB[v, v, u, 1 - u, yu, yv] + 
 3/16 SB[v, v, u, 1 - u, yu, yw] + 5/32 SB[v, v, u, 1 - u, yv, yu] + 
 3/16 SB[v, v, u, 1 - u, yv, yv] + 5/32 SB[v, v, u, 1 - u, yv, yw] + 
 1/8 SB[v, v, u, 1 - u, yw, yu] + 5/32 SB[v, v, u, 1 - u, yw, yv] + 
 3/32 SB[v, v, u, 1 - u, yw, yw] - 
 1/16 SB[v, v, u, u, 1 - u, u/(1 - u)] + 
 1/16 SB[v, v, u, u, 1 - u, v/(1 - v)] + 
 1/16 SB[v, v, u, u, 1 - v, u/(1 - u)] - 
 1/16 SB[v, v, u, u, 1 - v, v/(1 - v)] - 
 1/16 SB[v, v, u, u, w, u/(1 - u)] - 
 1/16 SB[v, v, u, u, w, v/(1 - v)] - 
 1/8 SB[v, v, u, u, w, w/(1 - w)] + 1/16 SB[v, v, u, u, yw, yu] + 
 1/16 SB[v, v, u, u, yw, yv] + 1/8 SB[v, v, u, u, yw, yw] - 
 1/32 SB[v, v, u, 1 - v, 1 - u, u/(1 - u)] - 
 7/32 SB[v, v, u, 1 - v, 1 - u, v/(1 - v)] + 
 3/32 SB[v, v, u, 1 - v, u, u/(1 - u)] + 
 3/32 SB[v, v, u, 1 - v, u, v/(1 - v)] + 
 1/16 SB[v, v, u, 1 - v, u, w/(1 - w)] - 
 7/32 SB[v, v, u, 1 - v, 1 - v, u/(1 - u)] - 
 1/32 SB[v, v, u, 1 - v, 1 - v, w/(1 - w)] + 
 1/32 SB[v, v, u, 1 - v, v, u/(1 - u)] - 
 1/32 SB[v, v, u, 1 - v, v, w/(1 - w)] - 
 1/32 SB[v, v, u, 1 - v, 1 - w, v/(1 - v)] + 
 1/32 SB[v, v, u, 1 - v, 1 - w, w/(1 - w)] + 
 3/16 SB[v, v, u, 1 - v, w, u/(1 - u)] + 
 5/32 SB[v, v, u, 1 - v, w, v/(1 - v)] + 
 5/32 SB[v, v, u, 1 - v, w, w/(1 - w)] - 
 1/32 SB[v, v, u, 1 - v, yu, yu] - 1/32 SB[v, v, u, 1 - v, yu, yv] - 
 1/16 SB[v, v, u, 1 - v, yu, yw] + 1/32 SB[v, v, u, 1 - v, yv, yu] - 
 1/32 SB[v, v, u, 1 - v, yv, yw] - 3/16 SB[v, v, u, 1 - v, yw, yu] - 
 7/32 SB[v, v, u, 1 - v, yw, yv] - 7/32 SB[v, v, u, 1 - v, yw, yw] + 
 1/32 SB[v, v, u, w, 1 - u, u/(1 - u)] + 
 7/32 SB[v, v, u, w, 1 - u, v/(1 - v)] - 
 3/32 SB[v, v, u, w, u, u/(1 - u)] - 
 7/32 SB[v, v, u, w, u, v/(1 - v)] - 
 3/16 SB[v, v, u, w, u, w/(1 - w)] + 
 7/32 SB[v, v, u, w, 1 - v, u/(1 - u)] + 
 5/16 SB[v, v, u, w, 1 - v, v/(1 - v)] + 
 7/32 SB[v, v, u, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, v, u, w, v, u/(1 - u)] - 
 3/16 SB[v, v, u, w, v, v/(1 - v)] - 
 1/32 SB[v, v, u, w, v, w/(1 - w)] + 
 7/32 SB[v, v, u, w, 1 - w, v/(1 - v)] + 
 1/32 SB[v, v, u, w, 1 - w, w/(1 - w)] - 
 3/16 SB[v, v, u, w, w, u/(1 - u)] - 
 7/32 SB[v, v, u, w, w, v/(1 - v)] - 
 3/32 SB[v, v, u, w, w, w/(1 - w)] + 1/32 SB[v, v, u, w, yu, yu] + 
 1/32 SB[v, v, u, w, yu, yv] + 1/16 SB[v, v, u, w, yu, yw] - 
 5/32 SB[v, v, u, w, yv, yu] - 3/16 SB[v, v, u, w, yv, yv] - 
 5/32 SB[v, v, u, w, yv, yw] + 1/16 SB[v, v, u, w, yw, yu] + 
 1/32 SB[v, v, u, w, yw, yv] + 1/32 SB[v, v, u, w, yw, yw] - 
 1/32 SB[v, v, u, yw, 1 - u, yu] - 1/32 SB[v, v, u, yw, 1 - u, yv] - 
 1/16 SB[v, v, u, yw, 1 - u, yw] + 1/32 SB[v, v, u, yw, u, yu] + 
 1/32 SB[v, v, u, yw, u, yv] + 1/16 SB[v, v, u, yw, u, yw] - 
 5/32 SB[v, v, u, yw, 1 - v, yu] - 3/16 SB[v, v, u, yw, 1 - v, yv] - 
 5/32 SB[v, v, u, yw, 1 - v, yw] + 5/32 SB[v, v, u, yw, v, yu] + 
 3/16 SB[v, v, u, yw, v, yv] + 5/32 SB[v, v, u, yw, v, yw] - 
 1/16 SB[v, v, u, yw, 1 - w, yu] - 1/32 SB[v, v, u, yw, 1 - w, yv] - 
 1/32 SB[v, v, u, yw, 1 - w, yw] + 1/16 SB[v, v, u, yw, w, yu] + 
 1/32 SB[v, v, u, yw, w, yv] + 1/32 SB[v, v, u, yw, w, yw] + 
 1/32 SB[v, v, u, yw, yu, u/(1 - u)] + 
 5/32 SB[v, v, u, yw, yu, v/(1 - v)] + 
 1/16 SB[v, v, u, yw, yu, w/(1 - w)] + 
 1/32 SB[v, v, u, yw, yv, u/(1 - u)] + 
 3/16 SB[v, v, u, yw, yv, v/(1 - v)] + 
 1/32 SB[v, v, u, yw, yv, w/(1 - w)] + 
 1/16 SB[v, v, u, yw, yw, u/(1 - u)] + 
 5/32 SB[v, v, u, yw, yw, v/(1 - v)] + 
 1/32 SB[v, v, u, yw, yw, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, u, 1 - u, u/(1 - u)] - 
 7/32 SB[v, v, 1 - v, u, 1 - u, v/(1 - v)] + 
 3/32 SB[v, v, 1 - v, u, u, u/(1 - u)] + 
 3/32 SB[v, v, 1 - v, u, u, v/(1 - v)] + 
 1/16 SB[v, v, 1 - v, u, u, w/(1 - w)] - 
 7/32 SB[v, v, 1 - v, u, 1 - v, u/(1 - u)] - 
 1/32 SB[v, v, 1 - v, u, 1 - v, w/(1 - w)] + 
 1/32 SB[v, v, 1 - v, u, v, u/(1 - u)] - 
 1/32 SB[v, v, 1 - v, u, v, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, u, 1 - w, v/(1 - v)] + 
 1/32 SB[v, v, 1 - v, u, 1 - w, w/(1 - w)] + 
 3/16 SB[v, v, 1 - v, u, w, u/(1 - u)] + 
 5/32 SB[v, v, 1 - v, u, w, v/(1 - v)] + 
 5/32 SB[v, v, 1 - v, u, w, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, u, yu, yu] - 1/32 SB[v, v, 1 - v, u, yu, yv] - 
 1/16 SB[v, v, 1 - v, u, yu, yw] + 1/32 SB[v, v, 1 - v, u, yv, yu] - 
 1/32 SB[v, v, 1 - v, u, yv, yw] - 3/16 SB[v, v, 1 - v, u, yw, yu] - 
 7/32 SB[v, v, 1 - v, u, yw, yv] - 7/32 SB[v, v, 1 - v, u, yw, yw] - 
 3/16 SB[v, v, 1 - v, 1 - v, u, u/(1 - u)] - 
 1/16 SB[v, v, 1 - v, 1 - v, u, w/(1 - w)] - 
 1/2 SB[v, v, 1 - v, 1 - v, 1 - v, v/(1 - v)] + 
 1/16 SB[v, v, 1 - v, 1 - v, v, u/(1 - u)] + 
 3/8 SB[v, v, 1 - v, 1 - v, v, v/(1 - v)] + 
 1/16 SB[v, v, 1 - v, 1 - v, v, w/(1 - w)] - 
 1/16 SB[v, v, 1 - v, 1 - v, w, u/(1 - u)] - 
 3/16 SB[v, v, 1 - v, 1 - v, w, w/(1 - w)] + 
 5/16 SB[v, v, 1 - v, 1 - v, yu, yu] + 
 3/8 SB[v, v, 1 - v, 1 - v, yu, yv] + 
 5/16 SB[v, v, 1 - v, 1 - v, yu, yw] + 
 5/16 SB[v, v, 1 - v, 1 - v, yv, yu] + 
 3/8 SB[v, v, 1 - v, 1 - v, yv, yv] + 
 5/16 SB[v, v, 1 - v, 1 - v, yv, yw] + 
 5/16 SB[v, v, 1 - v, 1 - v, yw, yu] + 
 3/8 SB[v, v, 1 - v, 1 - v, yw, yv] + 
 5/16 SB[v, v, 1 - v, 1 - v, yw, yw] - 
 1/32 SB[v, v, 1 - v, v, 1 - u, u/(1 - u)] + 
 1/32 SB[v, v, 1 - v, v, 1 - u, v/(1 - v)] + 
 1/32 SB[v, v, 1 - v, v, u, u/(1 - u)] - 
 1/32 SB[v, v, 1 - v, v, u, v/(1 - v)] + 
 1/32 SB[v, v, 1 - v, v, 1 - v, u/(1 - u)] + 
 3/16 SB[v, v, 1 - v, v, 1 - v, v/(1 - v)] + 
 1/32 SB[v, v, 1 - v, v, 1 - v, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, v, v, u/(1 - u)] - 
 3/16 SB[v, v, 1 - v, v, v, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, v, v, w/(1 - w)] + 
 1/32 SB[v, v, 1 - v, v, 1 - w, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, v, 1 - w, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, v, w, v/(1 - v)] + 
 1/32 SB[v, v, 1 - v, v, w, w/(1 - w)] - 
 3/32 SB[v, v, 1 - v, v, yu, yu] - 5/32 SB[v, v, 1 - v, v, yu, yv] - 
 1/8 SB[v, v, 1 - v, v, yu, yw] - 5/32 SB[v, v, 1 - v, v, yv, yu] - 
 3/16 SB[v, v, 1 - v, v, yv, yv] - 5/32 SB[v, v, 1 - v, v, yv, yw] - 
 1/8 SB[v, v, 1 - v, v, yw, yu] - 5/32 SB[v, v, 1 - v, v, yw, yv] - 
 3/32 SB[v, v, 1 - v, v, yw, yw] + 
 1/32 SB[v, v, 1 - v, w, 1 - u, u/(1 - u)] - 
 1/32 SB[v, v, 1 - v, w, 1 - u, v/(1 - v)] + 
 5/32 SB[v, v, 1 - v, w, u, u/(1 - u)] + 
 5/32 SB[v, v, 1 - v, w, u, v/(1 - v)] + 
 3/16 SB[v, v, 1 - v, w, u, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, w, 1 - v, u/(1 - u)] - 
 7/32 SB[v, v, 1 - v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, w, v, u/(1 - u)] + 
 1/32 SB[v, v, 1 - v, w, v, w/(1 - w)] - 
 7/32 SB[v, v, 1 - v, w, 1 - w, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, w, 1 - w, w/(1 - w)] + 
 1/16 SB[v, v, 1 - v, w, w, u/(1 - u)] + 
 3/32 SB[v, v, 1 - v, w, w, v/(1 - v)] + 
 3/32 SB[v, v, 1 - v, w, w, w/(1 - w)] - 
 7/32 SB[v, v, 1 - v, w, yu, yu] - 7/32 SB[v, v, 1 - v, w, yu, yv] - 
 3/16 SB[v, v, 1 - v, w, yu, yw] - 1/32 SB[v, v, 1 - v, w, yv, yu] + 
 1/32 SB[v, v, 1 - v, w, yv, yw] - 1/16 SB[v, v, 1 - v, w, yw, yu] - 
 1/32 SB[v, v, 1 - v, w, yw, yv] - 1/32 SB[v, v, 1 - v, w, yw, yw] + 
 1/32 SB[v, v, 1 - v, yu, 1 - u, yu] + 
 1/32 SB[v, v, 1 - v, yu, 1 - u, yv] + 
 1/16 SB[v, v, 1 - v, yu, 1 - u, yw] - 
 1/32 SB[v, v, 1 - v, yu, u, yu] - 1/32 SB[v, v, 1 - v, yu, u, yv] - 
 1/16 SB[v, v, 1 - v, yu, u, yw] + 
 5/32 SB[v, v, 1 - v, yu, 1 - v, yu] + 
 3/16 SB[v, v, 1 - v, yu, 1 - v, yv] + 
 5/32 SB[v, v, 1 - v, yu, 1 - v, yw] - 
 5/32 SB[v, v, 1 - v, yu, v, yu] - 3/16 SB[v, v, 1 - v, yu, v, yv] - 
 5/32 SB[v, v, 1 - v, yu, v, yw] + 
 1/16 SB[v, v, 1 - v, yu, 1 - w, yu] + 
 1/32 SB[v, v, 1 - v, yu, 1 - w, yv] + 
 1/32 SB[v, v, 1 - v, yu, 1 - w, yw] - 
 1/16 SB[v, v, 1 - v, yu, w, yu] - 1/32 SB[v, v, 1 - v, yu, w, yv] - 
 1/32 SB[v, v, 1 - v, yu, w, yw] - 
 1/32 SB[v, v, 1 - v, yu, yu, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yu, yu, v/(1 - v)] - 
 1/16 SB[v, v, 1 - v, yu, yu, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, yu, yv, u/(1 - u)] - 
 3/16 SB[v, v, 1 - v, yu, yv, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yu, yv, w/(1 - w)] - 
 1/16 SB[v, v, 1 - v, yu, yw, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yu, yw, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yu, yw, w/(1 - w)] + 
 1/32 SB[v, v, 1 - v, yv, 1 - u, yu] + 
 1/32 SB[v, v, 1 - v, yv, 1 - u, yv] + 
 1/16 SB[v, v, 1 - v, yv, 1 - u, yw] - 
 1/32 SB[v, v, 1 - v, yv, u, yu] - 1/32 SB[v, v, 1 - v, yv, u, yv] - 
 1/16 SB[v, v, 1 - v, yv, u, yw] + 
 5/32 SB[v, v, 1 - v, yv, 1 - v, yu] + 
 3/16 SB[v, v, 1 - v, yv, 1 - v, yv] + 
 5/32 SB[v, v, 1 - v, yv, 1 - v, yw] - 
 5/32 SB[v, v, 1 - v, yv, v, yu] - 3/16 SB[v, v, 1 - v, yv, v, yv] - 
 5/32 SB[v, v, 1 - v, yv, v, yw] + 
 1/16 SB[v, v, 1 - v, yv, 1 - w, yu] + 
 1/32 SB[v, v, 1 - v, yv, 1 - w, yv] + 
 1/32 SB[v, v, 1 - v, yv, 1 - w, yw] - 
 1/16 SB[v, v, 1 - v, yv, w, yu] - 1/32 SB[v, v, 1 - v, yv, w, yv] - 
 1/32 SB[v, v, 1 - v, yv, w, yw] - 
 1/32 SB[v, v, 1 - v, yv, yu, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yv, yu, v/(1 - v)] - 
 1/16 SB[v, v, 1 - v, yv, yu, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, yv, yv, u/(1 - u)] - 
 3/16 SB[v, v, 1 - v, yv, yv, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yv, yv, w/(1 - w)] - 
 1/16 SB[v, v, 1 - v, yv, yw, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yv, yw, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yv, yw, w/(1 - w)] + 
 1/32 SB[v, v, 1 - v, yw, 1 - u, yu] + 
 1/32 SB[v, v, 1 - v, yw, 1 - u, yv] + 
 1/16 SB[v, v, 1 - v, yw, 1 - u, yw] - 
 1/32 SB[v, v, 1 - v, yw, u, yu] - 1/32 SB[v, v, 1 - v, yw, u, yv] - 
 1/16 SB[v, v, 1 - v, yw, u, yw] + 
 5/32 SB[v, v, 1 - v, yw, 1 - v, yu] + 
 3/16 SB[v, v, 1 - v, yw, 1 - v, yv] + 
 5/32 SB[v, v, 1 - v, yw, 1 - v, yw] - 
 5/32 SB[v, v, 1 - v, yw, v, yu] - 3/16 SB[v, v, 1 - v, yw, v, yv] - 
 5/32 SB[v, v, 1 - v, yw, v, yw] + 
 1/16 SB[v, v, 1 - v, yw, 1 - w, yu] + 
 1/32 SB[v, v, 1 - v, yw, 1 - w, yv] + 
 1/32 SB[v, v, 1 - v, yw, 1 - w, yw] - 
 1/16 SB[v, v, 1 - v, yw, w, yu] - 1/32 SB[v, v, 1 - v, yw, w, yv] - 
 1/32 SB[v, v, 1 - v, yw, w, yw] - 
 1/32 SB[v, v, 1 - v, yw, yu, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yw, yu, v/(1 - v)] - 
 1/16 SB[v, v, 1 - v, yw, yu, w/(1 - w)] - 
 1/32 SB[v, v, 1 - v, yw, yv, u/(1 - u)] - 
 3/16 SB[v, v, 1 - v, yw, yv, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yw, yv, w/(1 - w)] - 
 1/16 SB[v, v, 1 - v, yw, yw, u/(1 - u)] - 
 5/32 SB[v, v, 1 - v, yw, yw, v/(1 - v)] - 
 1/32 SB[v, v, 1 - v, yw, yw, w/(1 - w)] + 
 1/32 SB[v, v, w, u, 1 - u, u/(1 - u)] + 
 7/32 SB[v, v, w, u, 1 - u, v/(1 - v)] - 
 3/32 SB[v, v, w, u, u, u/(1 - u)] - 
 7/32 SB[v, v, w, u, u, v/(1 - v)] - 
 3/16 SB[v, v, w, u, u, w/(1 - w)] + 
 7/32 SB[v, v, w, u, 1 - v, u/(1 - u)] + 
 5/16 SB[v, v, w, u, 1 - v, v/(1 - v)] + 
 7/32 SB[v, v, w, u, 1 - v, w/(1 - w)] - 
 1/32 SB[v, v, w, u, v, u/(1 - u)] - 
 3/16 SB[v, v, w, u, v, v/(1 - v)] - 
 1/32 SB[v, v, w, u, v, w/(1 - w)] + 
 7/32 SB[v, v, w, u, 1 - w, v/(1 - v)] + 
 1/32 SB[v, v, w, u, 1 - w, w/(1 - w)] - 
 3/16 SB[v, v, w, u, w, u/(1 - u)] - 
 7/32 SB[v, v, w, u, w, v/(1 - v)] - 
 3/32 SB[v, v, w, u, w, w/(1 - w)] + 1/32 SB[v, v, w, u, yu, yu] + 
 1/32 SB[v, v, w, u, yu, yv] + 1/16 SB[v, v, w, u, yu, yw] - 
 5/32 SB[v, v, w, u, yv, yu] - 3/16 SB[v, v, w, u, yv, yv] - 
 5/32 SB[v, v, w, u, yv, yw] + 1/16 SB[v, v, w, u, yw, yu] + 
 1/32 SB[v, v, w, u, yw, yv] + 1/32 SB[v, v, w, u, yw, yw] + 
 1/32 SB[v, v, w, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[v, v, w, 1 - v, 1 - u, v/(1 - v)] + 
 5/32 SB[v, v, w, 1 - v, u, u/(1 - u)] + 
 5/32 SB[v, v, w, 1 - v, u, v/(1 - v)] + 
 3/16 SB[v, v, w, 1 - v, u, w/(1 - w)] - 
 1/32 SB[v, v, w, 1 - v, 1 - v, u/(1 - u)] - 
 7/32 SB[v, v, w, 1 - v, 1 - v, w/(1 - w)] - 
 1/32 SB[v, v, w, 1 - v, v, u/(1 - u)] + 
 1/32 SB[v, v, w, 1 - v, v, w/(1 - w)] - 
 7/32 SB[v, v, w, 1 - v, 1 - w, v/(1 - v)] - 
 1/32 SB[v, v, w, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[v, v, w, 1 - v, w, u/(1 - u)] + 
 3/32 SB[v, v, w, 1 - v, w, v/(1 - v)] + 
 3/32 SB[v, v, w, 1 - v, w, w/(1 - w)] - 
 7/32 SB[v, v, w, 1 - v, yu, yu] - 7/32 SB[v, v, w, 1 - v, yu, yv] - 
 3/16 SB[v, v, w, 1 - v, yu, yw] - 1/32 SB[v, v, w, 1 - v, yv, yu] + 
 1/32 SB[v, v, w, 1 - v, yv, yw] - 1/16 SB[v, v, w, 1 - v, yw, yu] - 
 1/32 SB[v, v, w, 1 - v, yw, yv] - 1/32 SB[v, v, w, 1 - v, yw, yw] - 
 1/32 SB[v, v, w, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, v, w, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[v, v, w, 1 - w, u, u/(1 - u)] + 
 1/32 SB[v, v, w, 1 - w, u, v/(1 - v)] + 
 1/32 SB[v, v, w, 1 - w, 1 - v, u/(1 - u)] - 
 1/4 SB[v, v, w, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[v, v, w, 1 - w, 1 - v, w/(1 - w)] + 
 1/32 SB[v, v, w, 1 - w, v, u/(1 - u)] + 
 3/16 SB[v, v, w, 1 - w, v, v/(1 - v)] + 
 1/32 SB[v, v, w, 1 - w, v, w/(1 - w)] - 
 1/32 SB[v, v, w, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[v, v, w, 1 - w, 1 - w, w/(1 - w)] - 
 1/16 SB[v, v, w, 1 - w, w, u/(1 - u)] - 
 1/32 SB[v, v, w, 1 - w, w, v/(1 - v)] - 
 5/32 SB[v, v, w, 1 - w, w, w/(1 - w)] + 
 3/32 SB[v, v, w, 1 - w, yu, yu] + 5/32 SB[v, v, w, 1 - w, yu, yv] + 
 1/8 SB[v, v, w, 1 - w, yu, yw] + 5/32 SB[v, v, w, 1 - w, yv, yu] + 
 3/16 SB[v, v, w, 1 - w, yv, yv] + 5/32 SB[v, v, w, 1 - w, yv, yw] + 
 3/16 SB[v, v, w, 1 - w, yw, yu] + 7/32 SB[v, v, w, 1 - w, yw, yv] + 
 7/32 SB[v, v, w, 1 - w, yw, yw] - 1/8 SB[v, v, w, w, u, u/(1 - u)] - 
 1/16 SB[v, v, w, w, u, v/(1 - v)] - 
 1/16 SB[v, v, w, w, u, w/(1 - w)] - 
 1/16 SB[v, v, w, w, 1 - v, v/(1 - v)] + 
 1/16 SB[v, v, w, w, 1 - v, w/(1 - w)] + 
 1/16 SB[v, v, w, w, 1 - w, v/(1 - v)] - 
 1/16 SB[v, v, w, w, 1 - w, w/(1 - w)] + 1/8 SB[v, v, w, w, yu, yu] + 
 1/16 SB[v, v, w, w, yu, yv] + 1/16 SB[v, v, w, w, yu, yw] - 
 1/32 SB[v, v, w, yu, 1 - u, yu] - 1/32 SB[v, v, w, yu, 1 - u, yv] - 
 1/16 SB[v, v, w, yu, 1 - u, yw] + 1/32 SB[v, v, w, yu, u, yu] + 
 1/32 SB[v, v, w, yu, u, yv] + 1/16 SB[v, v, w, yu, u, yw] - 
 5/32 SB[v, v, w, yu, 1 - v, yu] - 3/16 SB[v, v, w, yu, 1 - v, yv] - 
 5/32 SB[v, v, w, yu, 1 - v, yw] + 5/32 SB[v, v, w, yu, v, yu] + 
 3/16 SB[v, v, w, yu, v, yv] + 5/32 SB[v, v, w, yu, v, yw] - 
 1/16 SB[v, v, w, yu, 1 - w, yu] - 1/32 SB[v, v, w, yu, 1 - w, yv] - 
 1/32 SB[v, v, w, yu, 1 - w, yw] + 1/16 SB[v, v, w, yu, w, yu] + 
 1/32 SB[v, v, w, yu, w, yv] + 1/32 SB[v, v, w, yu, w, yw] + 
 1/32 SB[v, v, w, yu, yu, u/(1 - u)] + 
 5/32 SB[v, v, w, yu, yu, v/(1 - v)] + 
 1/16 SB[v, v, w, yu, yu, w/(1 - w)] + 
 1/32 SB[v, v, w, yu, yv, u/(1 - u)] + 
 3/16 SB[v, v, w, yu, yv, v/(1 - v)] + 
 1/32 SB[v, v, w, yu, yv, w/(1 - w)] + 
 1/16 SB[v, v, w, yu, yw, u/(1 - u)] + 
 5/32 SB[v, v, w, yu, yw, v/(1 - v)] + 
 1/32 SB[v, v, w, yu, yw, w/(1 - w)] + 
 7/32 SB[v, w, u, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[v, w, u, 1 - u, u, u/(1 - u)] - 
 3/64 SB[v, w, u, 1 - u, u, v/(1 - v)] - 
 3/64 SB[v, w, u, 1 - u, u, w/(1 - w)] + 
 1/64 SB[v, w, u, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[v, w, u, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[v, w, u, 1 - u, v, u/(1 - u)] + 
 11/64 SB[v, w, u, 1 - u, v, v/(1 - v)] + 
 3/32 SB[v, w, u, 1 - u, v, w/(1 - w)] + 
 1/64 SB[v, w, u, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[v, w, u, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[v, w, u, 1 - u, w, u/(1 - u)] + 
 3/32 SB[v, w, u, 1 - u, w, v/(1 - v)] + 
 11/64 SB[v, w, u, 1 - u, w, w/(1 - w)] - 
 1/4 SB[v, w, u, 1 - u, yu, yu] - 15/64 SB[v, w, u, 1 - u, yu, yv] - 
 15/64 SB[v, w, u, 1 - u, yu, yw] - 
 17/64 SB[v, w, u, 1 - u, yv, yu] - 
 17/64 SB[v, w, u, 1 - u, yv, yv] - 9/32 SB[v, w, u, 1 - u, yv, yw] - 
 17/64 SB[v, w, u, 1 - u, yw, yu] - 9/32 SB[v, w, u, 1 - u, yw, yv] - 
 17/64 SB[v, w, u, 1 - u, yw, yw] + 
 9/32 SB[v, w, u, u, 1 - u, u/(1 - u)] + 
 15/64 SB[v, w, u, u, 1 - u, v/(1 - v)] + 
 15/64 SB[v, w, u, u, 1 - u, w/(1 - w)] - 
 9/32 SB[v, w, u, u, u, u/(1 - u)] - 
 3/64 SB[v, w, u, u, u, v/(1 - v)] - 
 3/64 SB[v, w, u, u, u, w/(1 - w)] + 
 15/64 SB[v, w, u, u, 1 - v, u/(1 - u)] - 
 1/64 SB[v, w, u, u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, w, u, u, 1 - v, w/(1 - w)] - 
 15/64 SB[v, w, u, u, v, u/(1 - u)] - 
 11/64 SB[v, w, u, u, v, v/(1 - v)] - 
 7/32 SB[v, w, u, u, v, w/(1 - w)] + 
 15/64 SB[v, w, u, u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, w, u, u, 1 - w, v/(1 - v)] - 
 1/64 SB[v, w, u, u, 1 - w, w/(1 - w)] - 
 15/64 SB[v, w, u, u, w, u/(1 - u)] - 
 7/32 SB[v, w, u, u, w, v/(1 - v)] - 
 11/64 SB[v, w, u, u, w, w/(1 - w)] + 3/32 SB[v, w, u, u, yu, yu] + 
 5/64 SB[v, w, u, u, yu, yv] + 5/64 SB[v, w, u, u, yu, yw] + 
 17/64 SB[v, w, u, u, yv, yu] + 17/64 SB[v, w, u, u, yv, yv] + 
 9/32 SB[v, w, u, u, yv, yw] + 17/64 SB[v, w, u, u, yw, yu] + 
 9/32 SB[v, w, u, u, yw, yv] + 17/64 SB[v, w, u, u, yw, yw] + 
 1/64 SB[v, w, u, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[v, w, u, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[v, w, u, 1 - v, u, u/(1 - u)] - 
 1/64 SB[v, w, u, 1 - v, u, v/(1 - v)] + 
 3/32 SB[v, w, u, 1 - v, u, w/(1 - w)] + 
 1/64 SB[v, w, u, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[v, w, u, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[v, w, u, 1 - v, v, u/(1 - u)] - 
 1/16 SB[v, w, u, 1 - v, v, v/(1 - v)] - 
 3/64 SB[v, w, u, 1 - v, v, w/(1 - w)] - 
 1/16 SB[v, w, u, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[v, w, u, 1 - v, w, u/(1 - u)] - 
 1/64 SB[v, w, u, 1 - v, w, v/(1 - v)] + 
 11/64 SB[v, w, u, 1 - v, w, w/(1 - w)] - 
 17/64 SB[v, w, u, 1 - v, yu, yu] - 
 17/64 SB[v, w, u, 1 - v, yu, yv] - 9/32 SB[v, w, u, 1 - v, yu, yw] - 
 15/64 SB[v, w, u, 1 - v, yv, yu] - 1/4 SB[v, w, u, 1 - v, yv, yv] - 
 15/64 SB[v, w, u, 1 - v, yv, yw] - 9/32 SB[v, w, u, 1 - v, yw, yu] - 
 17/64 SB[v, w, u, 1 - v, yw, yv] - 
 17/64 SB[v, w, u, 1 - v, yw, yw] - 
 1/64 SB[v, w, u, v, 1 - u, u/(1 - u)] + 
 15/64 SB[v, w, u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[v, w, u, v, 1 - u, w/(1 - w)] - 
 11/64 SB[v, w, u, v, u, u/(1 - u)] - 
 15/64 SB[v, w, u, v, u, v/(1 - v)] - 
 7/32 SB[v, w, u, v, u, w/(1 - w)] + 
 15/64 SB[v, w, u, v, 1 - v, u/(1 - u)] + 
 9/32 SB[v, w, u, v, 1 - v, v/(1 - v)] + 
 15/64 SB[v, w, u, v, 1 - v, w/(1 - w)] - 
 3/64 SB[v, w, u, v, v, u/(1 - u)] - 
 9/32 SB[v, w, u, v, v, v/(1 - v)] - 
 3/64 SB[v, w, u, v, v, w/(1 - w)] + 
 1/32 SB[v, w, u, v, 1 - w, u/(1 - u)] + 
 15/64 SB[v, w, u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[v, w, u, v, 1 - w, w/(1 - w)] - 
 7/32 SB[v, w, u, v, w, u/(1 - u)] - 
 15/64 SB[v, w, u, v, w, v/(1 - v)] - 
 11/64 SB[v, w, u, v, w, w/(1 - w)] + 17/64 SB[v, w, u, v, yu, yu] + 
 17/64 SB[v, w, u, v, yu, yv] + 9/32 SB[v, w, u, v, yu, yw] + 
 5/64 SB[v, w, u, v, yv, yu] + 3/32 SB[v, w, u, v, yv, yv] + 
 5/64 SB[v, w, u, v, yv, yw] + 9/32 SB[v, w, u, v, yw, yu] + 
 17/64 SB[v, w, u, v, yw, yv] + 17/64 SB[v, w, u, v, yw, yw] + 
 1/64 SB[v, w, u, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[v, w, u, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[v, w, u, 1 - w, u, u/(1 - u)] + 
 3/32 SB[v, w, u, 1 - w, u, v/(1 - v)] - 
 1/64 SB[v, w, u, 1 - w, u, w/(1 - w)] - 
 1/16 SB[v, w, u, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[v, w, u, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[v, w, u, 1 - w, v, u/(1 - u)] + 
 11/64 SB[v, w, u, 1 - w, v, v/(1 - v)] - 
 1/64 SB[v, w, u, 1 - w, v, w/(1 - w)] + 
 1/64 SB[v, w, u, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[v, w, u, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[v, w, u, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[v, w, u, 1 - w, w, u/(1 - u)] - 
 3/64 SB[v, w, u, 1 - w, w, v/(1 - v)] - 
 1/16 SB[v, w, u, 1 - w, w, w/(1 - w)] - 
 17/64 SB[v, w, u, 1 - w, yu, yu] - 9/32 SB[v, w, u, 1 - w, yu, yv] - 
 17/64 SB[v, w, u, 1 - w, yu, yw] - 9/32 SB[v, w, u, 1 - w, yv, yu] - 
 17/64 SB[v, w, u, 1 - w, yv, yv] - 
 17/64 SB[v, w, u, 1 - w, yv, yw] - 
 15/64 SB[v, w, u, 1 - w, yw, yu] - 
 15/64 SB[v, w, u, 1 - w, yw, yv] - 1/4 SB[v, w, u, 1 - w, yw, yw] - 
 1/64 SB[v, w, u, w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, w, u, w, 1 - u, v/(1 - v)] + 
 15/64 SB[v, w, u, w, 1 - u, w/(1 - w)] - 
 11/64 SB[v, w, u, w, u, u/(1 - u)] - 
 7/32 SB[v, w, u, w, u, v/(1 - v)] - 
 15/64 SB[v, w, u, w, u, w/(1 - w)] + 
 1/32 SB[v, w, u, w, 1 - v, u/(1 - u)] - 
 1/64 SB[v, w, u, w, 1 - v, v/(1 - v)] + 
 15/64 SB[v, w, u, w, 1 - v, w/(1 - w)] - 
 7/32 SB[v, w, u, w, v, u/(1 - u)] - 
 11/64 SB[v, w, u, w, v, v/(1 - v)] - 
 15/64 SB[v, w, u, w, v, w/(1 - w)] + 
 15/64 SB[v, w, u, w, 1 - w, u/(1 - u)] + 
 15/64 SB[v, w, u, w, 1 - w, v/(1 - v)] + 
 9/32 SB[v, w, u, w, 1 - w, w/(1 - w)] - 
 3/64 SB[v, w, u, w, w, u/(1 - u)] - 
 3/64 SB[v, w, u, w, w, v/(1 - v)] - 
 9/32 SB[v, w, u, w, w, w/(1 - w)] + 17/64 SB[v, w, u, w, yu, yu] + 
 9/32 SB[v, w, u, w, yu, yv] + 17/64 SB[v, w, u, w, yu, yw] + 
 9/32 SB[v, w, u, w, yv, yu] + 17/64 SB[v, w, u, w, yv, yv] + 
 17/64 SB[v, w, u, w, yv, yw] + 5/64 SB[v, w, u, w, yw, yu] + 
 5/64 SB[v, w, u, w, yw, yv] + 3/32 SB[v, w, u, w, yw, yw] - 
 3/32 SB[v, w, u, yu, 1 - u, yu] - 5/64 SB[v, w, u, yu, 1 - u, yv] - 
 5/64 SB[v, w, u, yu, 1 - u, yw] + 3/32 SB[v, w, u, yu, u, yu] + 
 5/64 SB[v, w, u, yu, u, yv] + 5/64 SB[v, w, u, yu, u, yw] - 
 1/64 SB[v, w, u, yu, 1 - v, yu] - 1/64 SB[v, w, u, yu, 1 - v, yv] - 
 1/32 SB[v, w, u, yu, 1 - v, yw] + 1/64 SB[v, w, u, yu, v, yu] + 
 1/64 SB[v, w, u, yu, v, yv] + 1/32 SB[v, w, u, yu, v, yw] - 
 1/64 SB[v, w, u, yu, 1 - w, yu] - 1/32 SB[v, w, u, yu, 1 - w, yv] - 
 1/64 SB[v, w, u, yu, 1 - w, yw] + 1/64 SB[v, w, u, yu, w, yu] + 
 1/32 SB[v, w, u, yu, w, yv] + 1/64 SB[v, w, u, yu, w, yw] + 
 3/32 SB[v, w, u, yu, yu, u/(1 - u)] + 
 1/64 SB[v, w, u, yu, yu, v/(1 - v)] + 
 1/64 SB[v, w, u, yu, yu, w/(1 - w)] + 
 5/64 SB[v, w, u, yu, yv, u/(1 - u)] + 
 1/64 SB[v, w, u, yu, yv, v/(1 - v)] + 
 1/32 SB[v, w, u, yu, yv, w/(1 - w)] + 
 5/64 SB[v, w, u, yu, yw, u/(1 - u)] + 
 1/32 SB[v, w, u, yu, yw, v/(1 - v)] + 
 1/64 SB[v, w, u, yu, yw, w/(1 - w)] - 
 1/64 SB[v, w, u, yv, 1 - u, yu] - 1/64 SB[v, w, u, yv, 1 - u, yv] - 
 1/32 SB[v, w, u, yv, 1 - u, yw] + 1/64 SB[v, w, u, yv, u, yu] + 
 1/64 SB[v, w, u, yv, u, yv] + 1/32 SB[v, w, u, yv, u, yw] - 
 5/64 SB[v, w, u, yv, 1 - v, yu] - 3/32 SB[v, w, u, yv, 1 - v, yv] - 
 5/64 SB[v, w, u, yv, 1 - v, yw] + 5/64 SB[v, w, u, yv, v, yu] + 
 3/32 SB[v, w, u, yv, v, yv] + 5/64 SB[v, w, u, yv, v, yw] - 
 1/32 SB[v, w, u, yv, 1 - w, yu] - 1/64 SB[v, w, u, yv, 1 - w, yv] - 
 1/64 SB[v, w, u, yv, 1 - w, yw] + 1/32 SB[v, w, u, yv, w, yu] + 
 1/64 SB[v, w, u, yv, w, yv] + 1/64 SB[v, w, u, yv, w, yw] + 
 1/64 SB[v, w, u, yv, yu, u/(1 - u)] + 
 5/64 SB[v, w, u, yv, yu, v/(1 - v)] + 
 1/32 SB[v, w, u, yv, yu, w/(1 - w)] + 
 1/64 SB[v, w, u, yv, yv, u/(1 - u)] + 
 3/32 SB[v, w, u, yv, yv, v/(1 - v)] + 
 1/64 SB[v, w, u, yv, yv, w/(1 - w)] + 
 1/32 SB[v, w, u, yv, yw, u/(1 - u)] + 
 5/64 SB[v, w, u, yv, yw, v/(1 - v)] + 
 1/64 SB[v, w, u, yv, yw, w/(1 - w)] - 
 1/64 SB[v, w, u, yw, 1 - u, yu] - 1/32 SB[v, w, u, yw, 1 - u, yv] - 
 1/64 SB[v, w, u, yw, 1 - u, yw] + 1/64 SB[v, w, u, yw, u, yu] + 
 1/32 SB[v, w, u, yw, u, yv] + 1/64 SB[v, w, u, yw, u, yw] - 
 1/32 SB[v, w, u, yw, 1 - v, yu] - 1/64 SB[v, w, u, yw, 1 - v, yv] - 
 1/64 SB[v, w, u, yw, 1 - v, yw] + 1/32 SB[v, w, u, yw, v, yu] + 
 1/64 SB[v, w, u, yw, v, yv] + 1/64 SB[v, w, u, yw, v, yw] - 
 5/64 SB[v, w, u, yw, 1 - w, yu] - 5/64 SB[v, w, u, yw, 1 - w, yv] - 
 3/32 SB[v, w, u, yw, 1 - w, yw] + 5/64 SB[v, w, u, yw, w, yu] + 
 5/64 SB[v, w, u, yw, w, yv] + 3/32 SB[v, w, u, yw, w, yw] + 
 1/64 SB[v, w, u, yw, yu, u/(1 - u)] + 
 1/32 SB[v, w, u, yw, yu, v/(1 - v)] + 
 5/64 SB[v, w, u, yw, yu, w/(1 - w)] + 
 1/32 SB[v, w, u, yw, yv, u/(1 - u)] + 
 1/64 SB[v, w, u, yw, yv, v/(1 - v)] + 
 5/64 SB[v, w, u, yw, yv, w/(1 - w)] + 
 1/64 SB[v, w, u, yw, yw, u/(1 - u)] + 
 1/64 SB[v, w, u, yw, yw, v/(1 - v)] + 
 3/32 SB[v, w, u, yw, yw, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - u, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, 1 - u, u, v/(1 - v)] - 
 1/64 SB[v, w, 1 - v, 1 - u, u, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[v, w, 1 - v, 1 - u, v, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, 1 - u, v, v/(1 - v)] + 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, 1 - u, w, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, 1 - u, w, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, 1 - u, yu, yv] - 
 1/64 SB[v, w, 1 - v, 1 - u, yu, yw] + 
 1/64 SB[v, w, 1 - v, 1 - u, yv, yu] + 
 3/64 SB[v, w, 1 - v, 1 - u, yv, yv] - 
 1/64 SB[v, w, 1 - v, 1 - u, yw, yu] - 
 3/64 SB[v, w, 1 - v, 1 - u, yw, yw] - 
 1/32 SB[v, w, 1 - v, u, 1 - u, u/(1 - u)] + 
 3/64 SB[v, w, 1 - v, u, 1 - u, v/(1 - v)] - 
 3/64 SB[v, w, 1 - v, u, 1 - u, w/(1 - w)] + 
 3/32 SB[v, w, 1 - v, u, u, u/(1 - u)] - 
 3/64 SB[v, w, 1 - v, u, u, v/(1 - v)] + 
 5/64 SB[v, w, 1 - v, u, u, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, u, 1 - v, u/(1 - u)] + 
 11/64 SB[v, w, 1 - v, u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, w, 1 - v, u, 1 - v, w/(1 - w)] - 
 5/64 SB[v, w, 1 - v, u, v, u/(1 - u)] - 
 9/64 SB[v, w, 1 - v, u, v, v/(1 - v)] - 
 1/16 SB[v, w, 1 - v, u, v, w/(1 - w)] - 
 3/64 SB[v, w, 1 - v, u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, w, 1 - v, u, 1 - w, v/(1 - v)] - 
 1/64 SB[v, w, 1 - v, u, 1 - w, w/(1 - w)] + 
 5/64 SB[v, w, 1 - v, u, w, u/(1 - u)] - 
 1/32 SB[v, w, 1 - v, u, w, v/(1 - v)] + 
 5/64 SB[v, w, 1 - v, u, w, w/(1 - w)] - 
 1/32 SB[v, w, 1 - v, u, yu, yu] - 3/64 SB[v, w, 1 - v, u, yu, yv] - 
 3/64 SB[v, w, 1 - v, u, yu, yw] - 1/64 SB[v, w, 1 - v, u, yv, yu] - 
 1/64 SB[v, w, 1 - v, u, yv, yv] - 3/64 SB[v, w, 1 - v, u, yw, yu] - 
 1/32 SB[v, w, 1 - v, u, yw, yv] + 1/64 SB[v, w, 1 - v, u, yw, yw] - 
 1/64 SB[v, w, 1 - v, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, 1 - v, 1 - u, v/(1 - v)] + 
 5/64 SB[v, w, 1 - v, 1 - v, u, u/(1 - u)] + 
 7/64 SB[v, w, 1 - v, 1 - v, u, v/(1 - v)] + 
 1/16 SB[v, w, 1 - v, 1 - v, u, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, 1 - v, 1 - v, u/(1 - u)] - 
 17/64 SB[v, w, 1 - v, 1 - v, 1 - v, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, 1 - v, v, u/(1 - u)] + 
 13/64 SB[v, w, 1 - v, 1 - v, v, w/(1 - w)] - 
 17/64 SB[v, w, 1 - v, 1 - v, 1 - w, v/(1 - v)] - 
 23/64 SB[v, w, 1 - v, 1 - v, 1 - w, w/(1 - w)] - 
 1/16 SB[v, w, 1 - v, 1 - v, w, u/(1 - u)] + 
 9/64 SB[v, w, 1 - v, 1 - v, w, v/(1 - v)] - 
 5/64 SB[v, w, 1 - v, 1 - v, w, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, 1 - v, yu, yu] - 
 1/64 SB[v, w, 1 - v, 1 - v, yu, yv] - 
 1/16 SB[v, w, 1 - v, 1 - v, yu, yw] + 
 3/64 SB[v, w, 1 - v, 1 - v, yv, yu] - 
 3/64 SB[v, w, 1 - v, 1 - v, yv, yw] + 
 1/16 SB[v, w, 1 - v, 1 - v, yw, yu] + 
 1/64 SB[v, w, 1 - v, 1 - v, yw, yv] - 
 1/64 SB[v, w, 1 - v, 1 - v, yw, yw] - 
 1/64 SB[v, w, 1 - v, v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, v, 1 - u, v/(1 - v)] - 
 5/64 SB[v, w, 1 - v, v, u, u/(1 - u)] - 
 7/64 SB[v, w, 1 - v, v, u, v/(1 - v)] - 
 3/32 SB[v, w, 1 - v, v, u, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, v, 1 - v, u/(1 - u)] + 
 13/64 SB[v, w, 1 - v, v, 1 - v, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, v, v, u/(1 - u)] - 
 7/64 SB[v, w, 1 - v, v, v, w/(1 - w)] + 
 13/64 SB[v, w, 1 - v, v, 1 - w, v/(1 - v)] + 
 25/64 SB[v, w, 1 - v, v, 1 - w, w/(1 - w)] - 
 7/64 SB[v, w, 1 - v, v, w, v/(1 - v)] - 
 1/64 SB[v, w, 1 - v, v, w, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, v, yu, yu] + 5/64 SB[v, w, 1 - v, v, yu, yv] + 
 3/32 SB[v, w, 1 - v, v, yu, yw] - 1/64 SB[v, w, 1 - v, v, yv, yu] + 
 1/64 SB[v, w, 1 - v, v, yv, yw] + 1/64 SB[v, w, 1 - v, v, yw, yv] + 
 3/64 SB[v, w, 1 - v, v, yw, yw] + 
 1/64 SB[v, w, 1 - v, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, 1 - w, 1 - u, w/(1 - w)] - 
 3/64 SB[v, w, 1 - v, 1 - w, u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, 1 - w, u, w/(1 - w)] - 
 17/64 SB[v, w, 1 - v, 1 - w, 1 - v, v/(1 - v)] - 
 23/64 SB[v, w, 1 - v, 1 - w, 1 - v, w/(1 - w)] + 
 15/64 SB[v, w, 1 - v, 1 - w, v, v/(1 - v)] + 
 23/64 SB[v, w, 1 - v, 1 - w, v, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, 1 - w, 1 - w, u/(1 - u)] - 
 23/64 SB[v, w, 1 - v, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[v, w, 1 - v, 1 - w, 1 - w, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, 1 - w, w, u/(1 - u)] + 
 23/64 SB[v, w, 1 - v, 1 - w, w, v/(1 - v)] + 
 7/32 SB[v, w, 1 - v, 1 - w, w, w/(1 - w)] + 
 5/64 SB[v, w, 1 - v, 1 - w, yu, yu] + 
 1/32 SB[v, w, 1 - v, 1 - w, yu, yv] + 
 3/64 SB[v, w, 1 - v, 1 - w, yu, yw] + 
 1/32 SB[v, w, 1 - v, 1 - w, yv, yu] - 
 1/64 SB[v, w, 1 - v, 1 - w, yv, yv] + 
 1/64 SB[v, w, 1 - v, 1 - w, yv, yw] + 
 3/64 SB[v, w, 1 - v, 1 - w, yw, yu] + 
 1/64 SB[v, w, 1 - v, 1 - w, yw, yv] + 
 1/32 SB[v, w, 1 - v, 1 - w, yw, yw] + 
 1/64 SB[v, w, 1 - v, w, 1 - u, u/(1 - u)] - 
 1/32 SB[v, w, 1 - v, w, 1 - u, v/(1 - v)] + 
 1/64 SB[v, w, 1 - v, w, 1 - u, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, w, u, u/(1 - u)] + 
 1/32 SB[v, w, 1 - v, w, u, v/(1 - v)] + 
 3/64 SB[v, w, 1 - v, w, u, w/(1 - w)] - 
 1/32 SB[v, w, 1 - v, w, 1 - v, u/(1 - u)] + 
 5/64 SB[v, w, 1 - v, w, 1 - v, v/(1 - v)] - 
 3/64 SB[v, w, 1 - v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[v, w, 1 - v, w, v, u/(1 - u)] - 
 5/64 SB[v, w, 1 - v, w, v, v/(1 - v)] - 
 1/64 SB[v, w, 1 - v, w, v, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, w, 1 - w, u/(1 - u)] - 
 3/64 SB[v, w, 1 - v, w, 1 - w, v/(1 - v)] - 
 7/32 SB[v, w, 1 - v, w, 1 - w, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, w, w, u/(1 - u)] + 
 3/64 SB[v, w, 1 - v, w, w, v/(1 - v)] + 
 9/32 SB[v, w, 1 - v, w, w, w/(1 - w)] - 
 9/64 SB[v, w, 1 - v, w, yu, yu] - 3/32 SB[v, w, 1 - v, w, yu, yv] - 
 5/64 SB[v, w, 1 - v, w, yu, yw] - 1/32 SB[v, w, 1 - v, w, yv, yu] - 
 1/64 SB[v, w, 1 - v, w, yv, yv] - 1/64 SB[v, w, 1 - v, w, yv, yw] - 
 5/64 SB[v, w, 1 - v, w, yw, yu] - 5/64 SB[v, w, 1 - v, w, yw, yv] - 
 3/32 SB[v, w, 1 - v, w, yw, yw] + 
 1/32 SB[v, w, 1 - v, yu, 1 - u, yu] + 
 3/64 SB[v, w, 1 - v, yu, 1 - u, yv] + 
 3/64 SB[v, w, 1 - v, yu, 1 - u, yw] - 
 1/32 SB[v, w, 1 - v, yu, u, yu] - 3/64 SB[v, w, 1 - v, yu, u, yv] - 
 3/64 SB[v, w, 1 - v, yu, u, yw] - 
 1/64 SB[v, w, 1 - v, yu, 1 - v, yu] - 
 1/64 SB[v, w, 1 - v, yu, 1 - v, yv] - 
 1/32 SB[v, w, 1 - v, yu, 1 - v, yw] + 
 1/64 SB[v, w, 1 - v, yu, v, yu] + 1/64 SB[v, w, 1 - v, yu, v, yv] + 
 1/32 SB[v, w, 1 - v, yu, v, yw] + 
 7/64 SB[v, w, 1 - v, yu, 1 - w, yu] + 
 3/32 SB[v, w, 1 - v, yu, 1 - w, yv] + 
 7/64 SB[v, w, 1 - v, yu, 1 - w, yw] - 
 7/64 SB[v, w, 1 - v, yu, w, yu] - 3/32 SB[v, w, 1 - v, yu, w, yv] - 
 7/64 SB[v, w, 1 - v, yu, w, yw] - 
 1/32 SB[v, w, 1 - v, yu, yu, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, yu, yu, v/(1 - v)] - 
 7/64 SB[v, w, 1 - v, yu, yu, w/(1 - w)] - 
 3/64 SB[v, w, 1 - v, yu, yv, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, yu, yv, v/(1 - v)] - 
 3/32 SB[v, w, 1 - v, yu, yv, w/(1 - w)] - 
 3/64 SB[v, w, 1 - v, yu, yw, u/(1 - u)] + 
 1/32 SB[v, w, 1 - v, yu, yw, v/(1 - v)] - 
 7/64 SB[v, w, 1 - v, yu, yw, w/(1 - w)] + 
 3/64 SB[v, w, 1 - v, yv, 1 - u, yu] + 
 5/64 SB[v, w, 1 - v, yv, 1 - u, yv] + 
 1/16 SB[v, w, 1 - v, yv, 1 - u, yw] - 
 3/64 SB[v, w, 1 - v, yv, u, yu] - 5/64 SB[v, w, 1 - v, yv, u, yv] - 
 1/16 SB[v, w, 1 - v, yv, u, yw] + 
 1/64 SB[v, w, 1 - v, yv, 1 - v, yu] - 
 1/64 SB[v, w, 1 - v, yv, 1 - v, yw] - 
 1/64 SB[v, w, 1 - v, yv, v, yu] + 1/64 SB[v, w, 1 - v, yv, v, yw] + 
 1/16 SB[v, w, 1 - v, yv, 1 - w, yu] + 
 3/64 SB[v, w, 1 - v, yv, 1 - w, yv] + 
 5/64 SB[v, w, 1 - v, yv, 1 - w, yw] - 
 1/16 SB[v, w, 1 - v, yv, w, yu] - 3/64 SB[v, w, 1 - v, yv, w, yv] - 
 5/64 SB[v, w, 1 - v, yv, w, yw] - 
 3/64 SB[v, w, 1 - v, yv, yu, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, yv, yu, v/(1 - v)] - 
 1/16 SB[v, w, 1 - v, yv, yu, w/(1 - w)] - 
 5/64 SB[v, w, 1 - v, yv, yv, u/(1 - u)] - 
 3/64 SB[v, w, 1 - v, yv, yv, w/(1 - w)] - 
 1/16 SB[v, w, 1 - v, yv, yw, u/(1 - u)] + 
 1/64 SB[v, w, 1 - v, yv, yw, v/(1 - v)] - 
 5/64 SB[v, w, 1 - v, yv, yw, w/(1 - w)] + 
 1/64 SB[v, w, 1 - v, yw, 1 - u, yu] + 
 1/32 SB[v, w, 1 - v, yw, 1 - u, yv] + 
 1/64 SB[v, w, 1 - v, yw, 1 - u, yw] - 
 1/64 SB[v, w, 1 - v, yw, u, yu] - 1/32 SB[v, w, 1 - v, yw, u, yv] - 
 1/64 SB[v, w, 1 - v, yw, u, yw] + 
 1/32 SB[v, w, 1 - v, yw, 1 - v, yu] + 
 1/64 SB[v, w, 1 - v, yw, 1 - v, yv] + 
 1/64 SB[v, w, 1 - v, yw, 1 - v, yw] - 
 1/32 SB[v, w, 1 - v, yw, v, yu] - 1/64 SB[v, w, 1 - v, yw, v, yv] - 
 1/64 SB[v, w, 1 - v, yw, v, yw] + 
 5/64 SB[v, w, 1 - v, yw, 1 - w, yu] + 
 5/64 SB[v, w, 1 - v, yw, 1 - w, yv] + 
 3/32 SB[v, w, 1 - v, yw, 1 - w, yw] - 
 5/64 SB[v, w, 1 - v, yw, w, yu] - 5/64 SB[v, w, 1 - v, yw, w, yv] - 
 3/32 SB[v, w, 1 - v, yw, w, yw] - 
 1/64 SB[v, w, 1 - v, yw, yu, u/(1 - u)] - 
 1/32 SB[v, w, 1 - v, yw, yu, v/(1 - v)] - 
 5/64 SB[v, w, 1 - v, yw, yu, w/(1 - w)] - 
 1/32 SB[v, w, 1 - v, yw, yv, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, yw, yv, v/(1 - v)] - 
 5/64 SB[v, w, 1 - v, yw, yv, w/(1 - w)] - 
 1/64 SB[v, w, 1 - v, yw, yw, u/(1 - u)] - 
 1/64 SB[v, w, 1 - v, yw, yw, v/(1 - v)] - 
 3/32 SB[v, w, 1 - v, yw, yw, w/(1 - w)] + 
 1/32 SB[v, w, v, u, 1 - u, u/(1 - u)] + 
 7/32 SB[v, w, v, u, 1 - u, v/(1 - v)] - 
 3/32 SB[v, w, v, u, u, u/(1 - u)] - 
 7/32 SB[v, w, v, u, u, v/(1 - v)] - 
 3/16 SB[v, w, v, u, u, w/(1 - w)] + 
 7/32 SB[v, w, v, u, 1 - v, u/(1 - u)] + 
 5/16 SB[v, w, v, u, 1 - v, v/(1 - v)] + 
 7/32 SB[v, w, v, u, 1 - v, w/(1 - w)] - 
 1/32 SB[v, w, v, u, v, u/(1 - u)] - 
 3/16 SB[v, w, v, u, v, v/(1 - v)] - 
 1/32 SB[v, w, v, u, v, w/(1 - w)] + 
 7/32 SB[v, w, v, u, 1 - w, v/(1 - v)] + 
 1/32 SB[v, w, v, u, 1 - w, w/(1 - w)] - 
 3/16 SB[v, w, v, u, w, u/(1 - u)] - 
 7/32 SB[v, w, v, u, w, v/(1 - v)] - 
 3/32 SB[v, w, v, u, w, w/(1 - w)] + 1/32 SB[v, w, v, u, yu, yu] + 
 1/32 SB[v, w, v, u, yu, yv] + 1/16 SB[v, w, v, u, yu, yw] - 
 5/32 SB[v, w, v, u, yv, yu] - 3/16 SB[v, w, v, u, yv, yv] - 
 5/32 SB[v, w, v, u, yv, yw] + 1/16 SB[v, w, v, u, yw, yu] + 
 1/32 SB[v, w, v, u, yw, yv] + 1/32 SB[v, w, v, u, yw, yw] + 
 1/32 SB[v, w, v, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[v, w, v, 1 - v, 1 - u, v/(1 - v)] + 
 5/32 SB[v, w, v, 1 - v, u, u/(1 - u)] + 
 5/32 SB[v, w, v, 1 - v, u, v/(1 - v)] + 
 3/16 SB[v, w, v, 1 - v, u, w/(1 - w)] - 
 1/32 SB[v, w, v, 1 - v, 1 - v, u/(1 - u)] - 
 7/32 SB[v, w, v, 1 - v, 1 - v, w/(1 - w)] - 
 1/32 SB[v, w, v, 1 - v, v, u/(1 - u)] + 
 1/32 SB[v, w, v, 1 - v, v, w/(1 - w)] - 
 7/32 SB[v, w, v, 1 - v, 1 - w, v/(1 - v)] - 
 1/32 SB[v, w, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[v, w, v, 1 - v, w, u/(1 - u)] + 
 3/32 SB[v, w, v, 1 - v, w, v/(1 - v)] + 
 3/32 SB[v, w, v, 1 - v, w, w/(1 - w)] - 
 7/32 SB[v, w, v, 1 - v, yu, yu] - 7/32 SB[v, w, v, 1 - v, yu, yv] - 
 3/16 SB[v, w, v, 1 - v, yu, yw] - 1/32 SB[v, w, v, 1 - v, yv, yu] + 
 1/32 SB[v, w, v, 1 - v, yv, yw] - 1/16 SB[v, w, v, 1 - v, yw, yu] - 
 1/32 SB[v, w, v, 1 - v, yw, yv] - 1/32 SB[v, w, v, 1 - v, yw, yw] - 
 1/32 SB[v, w, v, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[v, w, v, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[v, w, v, 1 - w, u, u/(1 - u)] + 
 1/32 SB[v, w, v, 1 - w, u, v/(1 - v)] + 
 1/32 SB[v, w, v, 1 - w, 1 - v, u/(1 - u)] - 
 1/4 SB[v, w, v, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[v, w, v, 1 - w, 1 - v, w/(1 - w)] + 
 1/32 SB[v, w, v, 1 - w, v, u/(1 - u)] + 
 3/16 SB[v, w, v, 1 - w, v, v/(1 - v)] + 
 1/32 SB[v, w, v, 1 - w, v, w/(1 - w)] - 
 1/32 SB[v, w, v, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[v, w, v, 1 - w, 1 - w, w/(1 - w)] - 
 1/16 SB[v, w, v, 1 - w, w, u/(1 - u)] - 
 1/32 SB[v, w, v, 1 - w, w, v/(1 - v)] - 
 5/32 SB[v, w, v, 1 - w, w, w/(1 - w)] + 
 3/32 SB[v, w, v, 1 - w, yu, yu] + 5/32 SB[v, w, v, 1 - w, yu, yv] + 
 1/8 SB[v, w, v, 1 - w, yu, yw] + 5/32 SB[v, w, v, 1 - w, yv, yu] + 
 3/16 SB[v, w, v, 1 - w, yv, yv] + 5/32 SB[v, w, v, 1 - w, yv, yw] + 
 3/16 SB[v, w, v, 1 - w, yw, yu] + 7/32 SB[v, w, v, 1 - w, yw, yv] + 
 7/32 SB[v, w, v, 1 - w, yw, yw] - 1/8 SB[v, w, v, w, u, u/(1 - u)] - 
 1/16 SB[v, w, v, w, u, v/(1 - v)] - 
 1/16 SB[v, w, v, w, u, w/(1 - w)] - 
 1/16 SB[v, w, v, w, 1 - v, v/(1 - v)] + 
 1/16 SB[v, w, v, w, 1 - v, w/(1 - w)] + 
 1/16 SB[v, w, v, w, 1 - w, v/(1 - v)] - 
 1/16 SB[v, w, v, w, 1 - w, w/(1 - w)] + 1/8 SB[v, w, v, w, yu, yu] + 
 1/16 SB[v, w, v, w, yu, yv] + 1/16 SB[v, w, v, w, yu, yw] - 
 1/32 SB[v, w, v, yu, 1 - u, yu] - 1/32 SB[v, w, v, yu, 1 - u, yv] - 
 1/16 SB[v, w, v, yu, 1 - u, yw] + 1/32 SB[v, w, v, yu, u, yu] + 
 1/32 SB[v, w, v, yu, u, yv] + 1/16 SB[v, w, v, yu, u, yw] - 
 5/32 SB[v, w, v, yu, 1 - v, yu] - 3/16 SB[v, w, v, yu, 1 - v, yv] - 
 5/32 SB[v, w, v, yu, 1 - v, yw] + 5/32 SB[v, w, v, yu, v, yu] + 
 3/16 SB[v, w, v, yu, v, yv] + 5/32 SB[v, w, v, yu, v, yw] - 
 1/16 SB[v, w, v, yu, 1 - w, yu] - 1/32 SB[v, w, v, yu, 1 - w, yv] - 
 1/32 SB[v, w, v, yu, 1 - w, yw] + 1/16 SB[v, w, v, yu, w, yu] + 
 1/32 SB[v, w, v, yu, w, yv] + 1/32 SB[v, w, v, yu, w, yw] + 
 1/32 SB[v, w, v, yu, yu, u/(1 - u)] + 
 5/32 SB[v, w, v, yu, yu, v/(1 - v)] + 
 1/16 SB[v, w, v, yu, yu, w/(1 - w)] + 
 1/32 SB[v, w, v, yu, yv, u/(1 - u)] + 
 3/16 SB[v, w, v, yu, yv, v/(1 - v)] + 
 1/32 SB[v, w, v, yu, yv, w/(1 - w)] + 
 1/16 SB[v, w, v, yu, yw, u/(1 - u)] + 
 5/32 SB[v, w, v, yu, yw, v/(1 - v)] + 
 1/32 SB[v, w, v, yu, yw, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - u, w/(1 - w)] - 
 1/64 SB[v, w, 1 - w, 1 - u, u, v/(1 - v)] + 
 1/64 SB[v, w, 1 - w, 1 - u, u, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - v, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, 1 - u, v, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, 1 - u, v, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, 1 - u, w, u/(1 - u)] - 
 1/64 SB[v, w, 1 - w, 1 - u, w, w/(1 - w)] - 
 1/64 SB[v, w, 1 - w, 1 - u, yu, yv] + 
 1/64 SB[v, w, 1 - w, 1 - u, yu, yw] - 
 1/64 SB[v, w, 1 - w, 1 - u, yv, yu] - 
 3/64 SB[v, w, 1 - w, 1 - u, yv, yv] + 
 1/64 SB[v, w, 1 - w, 1 - u, yw, yu] + 
 3/64 SB[v, w, 1 - w, 1 - u, yw, yw] - 
 1/32 SB[v, w, 1 - w, u, 1 - u, u/(1 - u)] - 
 3/64 SB[v, w, 1 - w, u, 1 - u, v/(1 - v)] + 
 3/64 SB[v, w, 1 - w, u, 1 - u, w/(1 - w)] + 
 3/32 SB[v, w, 1 - w, u, u, u/(1 - u)] + 
 5/64 SB[v, w, 1 - w, u, u, v/(1 - v)] - 
 3/64 SB[v, w, 1 - w, u, u, w/(1 - w)] - 
 3/64 SB[v, w, 1 - w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[v, w, 1 - w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[v, w, 1 - w, u, 1 - v, w/(1 - w)] + 
 5/64 SB[v, w, 1 - w, u, v, u/(1 - u)] + 
 5/64 SB[v, w, 1 - w, u, v, v/(1 - v)] - 
 1/32 SB[v, w, 1 - w, u, v, w/(1 - w)] + 
 3/64 SB[v, w, 1 - w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[v, w, 1 - w, u, 1 - w, v/(1 - v)] + 
 11/64 SB[v, w, 1 - w, u, 1 - w, w/(1 - w)] - 
 5/64 SB[v, w, 1 - w, u, w, u/(1 - u)] - 
 1/16 SB[v, w, 1 - w, u, w, v/(1 - v)] - 
 9/64 SB[v, w, 1 - w, u, w, w/(1 - w)] - 
 1/32 SB[v, w, 1 - w, u, yu, yu] - 3/64 SB[v, w, 1 - w, u, yu, yv] - 
 3/64 SB[v, w, 1 - w, u, yu, yw] - 3/64 SB[v, w, 1 - w, u, yv, yu] + 
 1/64 SB[v, w, 1 - w, u, yv, yv] - 1/32 SB[v, w, 1 - w, u, yv, yw] - 
 1/64 SB[v, w, 1 - w, u, yw, yu] - 1/64 SB[v, w, 1 - w, u, yw, yw] + 
 1/64 SB[v, w, 1 - w, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[v, w, 1 - w, 1 - v, 1 - u, v/(1 - v)] - 
 3/64 SB[v, w, 1 - w, 1 - v, u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, 1 - v, u, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[v, w, 1 - w, 1 - v, 1 - v, v/(1 - v)] - 
 23/64 SB[v, w, 1 - w, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, 1 - v, v, u/(1 - u)] + 
 7/32 SB[v, w, 1 - w, 1 - v, v, v/(1 - v)] + 
 23/64 SB[v, w, 1 - w, 1 - v, v, w/(1 - w)] - 
 23/64 SB[v, w, 1 - w, 1 - v, 1 - w, v/(1 - v)] - 
 17/64 SB[v, w, 1 - w, 1 - v, 1 - w, w/(1 - w)] + 
 23/64 SB[v, w, 1 - w, 1 - v, w, v/(1 - v)] + 
 15/64 SB[v, w, 1 - w, 1 - v, w, w/(1 - w)] + 
 5/64 SB[v, w, 1 - w, 1 - v, yu, yu] + 
 3/64 SB[v, w, 1 - w, 1 - v, yu, yv] + 
 1/32 SB[v, w, 1 - w, 1 - v, yu, yw] + 
 3/64 SB[v, w, 1 - w, 1 - v, yv, yu] + 
 1/32 SB[v, w, 1 - w, 1 - v, yv, yv] + 
 1/64 SB[v, w, 1 - w, 1 - v, yv, yw] + 
 1/32 SB[v, w, 1 - w, 1 - v, yw, yu] + 
 1/64 SB[v, w, 1 - w, 1 - v, yw, yv] - 
 1/64 SB[v, w, 1 - w, 1 - v, yw, yw] + 
 1/64 SB[v, w, 1 - w, v, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, v, 1 - u, v/(1 - v)] - 
 1/32 SB[v, w, 1 - w, v, 1 - u, w/(1 - w)] + 
 3/64 SB[v, w, 1 - w, v, u, u/(1 - u)] + 
 3/64 SB[v, w, 1 - w, v, u, v/(1 - v)] + 
 1/32 SB[v, w, 1 - w, v, u, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, v, 1 - v, u/(1 - u)] - 
 7/32 SB[v, w, 1 - w, v, 1 - v, v/(1 - v)] - 
 3/64 SB[v, w, 1 - w, v, 1 - v, w/(1 - w)] + 
 3/64 SB[v, w, 1 - w, v, v, u/(1 - u)] + 
 9/32 SB[v, w, 1 - w, v, v, v/(1 - v)] + 
 3/64 SB[v, w, 1 - w, v, v, w/(1 - w)] - 
 1/32 SB[v, w, 1 - w, v, 1 - w, u/(1 - u)] - 
 3/64 SB[v, w, 1 - w, v, 1 - w, v/(1 - v)] + 
 5/64 SB[v, w, 1 - w, v, 1 - w, w/(1 - w)] - 
 1/32 SB[v, w, 1 - w, v, w, u/(1 - u)] - 
 1/64 SB[v, w, 1 - w, v, w, v/(1 - v)] - 
 5/64 SB[v, w, 1 - w, v, w, w/(1 - w)] - 
 9/64 SB[v, w, 1 - w, v, yu, yu] - 5/64 SB[v, w, 1 - w, v, yu, yv] - 
 3/32 SB[v, w, 1 - w, v, yu, yw] - 5/64 SB[v, w, 1 - w, v, yv, yu] - 
 3/32 SB[v, w, 1 - w, v, yv, yv] - 5/64 SB[v, w, 1 - w, v, yv, yw] - 
 1/32 SB[v, w, 1 - w, v, yw, yu] - 1/64 SB[v, w, 1 - w, v, yw, yv] - 
 1/64 SB[v, w, 1 - w, v, yw, yw] - 
 1/64 SB[v, w, 1 - w, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, 1 - w, 1 - u, w/(1 - w)] + 
 5/64 SB[v, w, 1 - w, 1 - w, u, u/(1 - u)] + 
 1/16 SB[v, w, 1 - w, 1 - w, u, v/(1 - v)] + 
 7/64 SB[v, w, 1 - w, 1 - w, u, w/(1 - w)] - 
 23/64 SB[v, w, 1 - w, 1 - w, 1 - v, v/(1 - v)] - 
 17/64 SB[v, w, 1 - w, 1 - w, 1 - v, w/(1 - w)] - 
 1/16 SB[v, w, 1 - w, 1 - w, v, u/(1 - u)] - 
 5/64 SB[v, w, 1 - w, 1 - w, v, v/(1 - v)] + 
 9/64 SB[v, w, 1 - w, 1 - w, v, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, 1 - w, 1 - w, u/(1 - u)] - 
 17/64 SB[v, w, 1 - w, 1 - w, 1 - w, v/(1 - v)] + 
 3/64 SB[v, w, 1 - w, 1 - w, w, u/(1 - u)] + 
 13/64 SB[v, w, 1 - w, 1 - w, w, v/(1 - v)] + 
 1/64 SB[v, w, 1 - w, 1 - w, yu, yu] - 
 1/16 SB[v, w, 1 - w, 1 - w, yu, yv] - 
 1/64 SB[v, w, 1 - w, 1 - w, yu, yw] + 
 1/16 SB[v, w, 1 - w, 1 - w, yv, yu] - 
 1/64 SB[v, w, 1 - w, 1 - w, yv, yv] + 
 1/64 SB[v, w, 1 - w, 1 - w, yv, yw] + 
 3/64 SB[v, w, 1 - w, 1 - w, yw, yu] - 
 3/64 SB[v, w, 1 - w, 1 - w, yw, yv] - 
 1/64 SB[v, w, 1 - w, w, 1 - u, u/(1 - u)] + 
 1/64 SB[v, w, 1 - w, w, 1 - u, w/(1 - w)] - 
 5/64 SB[v, w, 1 - w, w, u, u/(1 - u)] - 
 3/32 SB[v, w, 1 - w, w, u, v/(1 - v)] - 
 7/64 SB[v, w, 1 - w, w, u, w/(1 - w)] + 
 25/64 SB[v, w, 1 - w, w, 1 - v, v/(1 - v)] + 
 13/64 SB[v, w, 1 - w, w, 1 - v, w/(1 - w)] - 
 1/64 SB[v, w, 1 - w, w, v, v/(1 - v)] - 
 7/64 SB[v, w, 1 - w, w, v, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, w, 1 - w, u/(1 - u)] + 
 13/64 SB[v, w, 1 - w, w, 1 - w, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, w, w, u/(1 - u)] - 
 7/64 SB[v, w, 1 - w, w, w, v/(1 - v)] + 
 3/64 SB[v, w, 1 - w, w, yu, yu] + 3/32 SB[v, w, 1 - w, w, yu, yv] + 
 5/64 SB[v, w, 1 - w, w, yu, yw] + 3/64 SB[v, w, 1 - w, w, yv, yv] + 
 1/64 SB[v, w, 1 - w, w, yv, yw] - 1/64 SB[v, w, 1 - w, w, yw, yu] + 
 1/64 SB[v, w, 1 - w, w, yw, yv] + 
 1/32 SB[v, w, 1 - w, yu, 1 - u, yu] + 
 3/64 SB[v, w, 1 - w, yu, 1 - u, yv] + 
 3/64 SB[v, w, 1 - w, yu, 1 - u, yw] - 
 1/32 SB[v, w, 1 - w, yu, u, yu] - 3/64 SB[v, w, 1 - w, yu, u, yv] - 
 3/64 SB[v, w, 1 - w, yu, u, yw] + 
 7/64 SB[v, w, 1 - w, yu, 1 - v, yu] + 
 7/64 SB[v, w, 1 - w, yu, 1 - v, yv] + 
 3/32 SB[v, w, 1 - w, yu, 1 - v, yw] - 
 7/64 SB[v, w, 1 - w, yu, v, yu] - 7/64 SB[v, w, 1 - w, yu, v, yv] - 
 3/32 SB[v, w, 1 - w, yu, v, yw] - 
 1/64 SB[v, w, 1 - w, yu, 1 - w, yu] - 
 1/32 SB[v, w, 1 - w, yu, 1 - w, yv] - 
 1/64 SB[v, w, 1 - w, yu, 1 - w, yw] + 
 1/64 SB[v, w, 1 - w, yu, w, yu] + 1/32 SB[v, w, 1 - w, yu, w, yv] + 
 1/64 SB[v, w, 1 - w, yu, w, yw] - 
 1/32 SB[v, w, 1 - w, yu, yu, u/(1 - u)] - 
 7/64 SB[v, w, 1 - w, yu, yu, v/(1 - v)] + 
 1/64 SB[v, w, 1 - w, yu, yu, w/(1 - w)] - 
 3/64 SB[v, w, 1 - w, yu, yv, u/(1 - u)] - 
 7/64 SB[v, w, 1 - w, yu, yv, v/(1 - v)] + 
 1/32 SB[v, w, 1 - w, yu, yv, w/(1 - w)] - 
 3/64 SB[v, w, 1 - w, yu, yw, u/(1 - u)] - 
 3/32 SB[v, w, 1 - w, yu, yw, v/(1 - v)] + 
 1/64 SB[v, w, 1 - w, yu, yw, w/(1 - w)] + 
 1/64 SB[v, w, 1 - w, yv, 1 - u, yu] + 
 1/64 SB[v, w, 1 - w, yv, 1 - u, yv] + 
 1/32 SB[v, w, 1 - w, yv, 1 - u, yw] - 
 1/64 SB[v, w, 1 - w, yv, u, yu] - 1/64 SB[v, w, 1 - w, yv, u, yv] - 
 1/32 SB[v, w, 1 - w, yv, u, yw] + 
 5/64 SB[v, w, 1 - w, yv, 1 - v, yu] + 
 3/32 SB[v, w, 1 - w, yv, 1 - v, yv] + 
 5/64 SB[v, w, 1 - w, yv, 1 - v, yw] - 
 5/64 SB[v, w, 1 - w, yv, v, yu] - 3/32 SB[v, w, 1 - w, yv, v, yv] - 
 5/64 SB[v, w, 1 - w, yv, v, yw] + 
 1/32 SB[v, w, 1 - w, yv, 1 - w, yu] + 
 1/64 SB[v, w, 1 - w, yv, 1 - w, yv] + 
 1/64 SB[v, w, 1 - w, yv, 1 - w, yw] - 
 1/32 SB[v, w, 1 - w, yv, w, yu] - 1/64 SB[v, w, 1 - w, yv, w, yv] - 
 1/64 SB[v, w, 1 - w, yv, w, yw] - 
 1/64 SB[v, w, 1 - w, yv, yu, u/(1 - u)] - 
 5/64 SB[v, w, 1 - w, yv, yu, v/(1 - v)] - 
 1/32 SB[v, w, 1 - w, yv, yu, w/(1 - w)] - 
 1/64 SB[v, w, 1 - w, yv, yv, u/(1 - u)] - 
 3/32 SB[v, w, 1 - w, yv, yv, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, yv, yv, w/(1 - w)] - 
 1/32 SB[v, w, 1 - w, yv, yw, u/(1 - u)] - 
 5/64 SB[v, w, 1 - w, yv, yw, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, yv, yw, w/(1 - w)] + 
 3/64 SB[v, w, 1 - w, yw, 1 - u, yu] + 
 1/16 SB[v, w, 1 - w, yw, 1 - u, yv] + 
 5/64 SB[v, w, 1 - w, yw, 1 - u, yw] - 
 3/64 SB[v, w, 1 - w, yw, u, yu] - 1/16 SB[v, w, 1 - w, yw, u, yv] - 
 5/64 SB[v, w, 1 - w, yw, u, yw] + 
 1/16 SB[v, w, 1 - w, yw, 1 - v, yu] + 
 5/64 SB[v, w, 1 - w, yw, 1 - v, yv] + 
 3/64 SB[v, w, 1 - w, yw, 1 - v, yw] - 
 1/16 SB[v, w, 1 - w, yw, v, yu] - 5/64 SB[v, w, 1 - w, yw, v, yv] - 
 3/64 SB[v, w, 1 - w, yw, v, yw] + 
 1/64 SB[v, w, 1 - w, yw, 1 - w, yu] - 
 1/64 SB[v, w, 1 - w, yw, 1 - w, yv] - 
 1/64 SB[v, w, 1 - w, yw, w, yu] + 1/64 SB[v, w, 1 - w, yw, w, yv] - 
 3/64 SB[v, w, 1 - w, yw, yu, u/(1 - u)] - 
 1/16 SB[v, w, 1 - w, yw, yu, v/(1 - v)] - 
 1/64 SB[v, w, 1 - w, yw, yu, w/(1 - w)] - 
 1/16 SB[v, w, 1 - w, yw, yv, u/(1 - u)] - 
 5/64 SB[v, w, 1 - w, yw, yv, v/(1 - v)] + 
 1/64 SB[v, w, 1 - w, yw, yv, w/(1 - w)] - 
 5/64 SB[v, w, 1 - w, yw, yw, u/(1 - u)] - 
 3/64 SB[v, w, 1 - w, yw, yw, v/(1 - v)] + 
 1/32 SB[v, w, w, u, 1 - u, u/(1 - u)] + 
 7/32 SB[v, w, w, u, 1 - u, w/(1 - w)] - 
 3/32 SB[v, w, w, u, u, u/(1 - u)] - 
 3/16 SB[v, w, w, u, u, v/(1 - v)] - 
 7/32 SB[v, w, w, u, u, w/(1 - w)] + 
 1/32 SB[v, w, w, u, 1 - v, v/(1 - v)] + 
 7/32 SB[v, w, w, u, 1 - v, w/(1 - w)] - 
 3/16 SB[v, w, w, u, v, u/(1 - u)] - 
 3/32 SB[v, w, w, u, v, v/(1 - v)] - 
 7/32 SB[v, w, w, u, v, w/(1 - w)] + 
 7/32 SB[v, w, w, u, 1 - w, u/(1 - u)] + 
 7/32 SB[v, w, w, u, 1 - w, v/(1 - v)] + 
 5/16 SB[v, w, w, u, 1 - w, w/(1 - w)] - 
 1/32 SB[v, w, w, u, w, u/(1 - u)] - 
 1/32 SB[v, w, w, u, w, v/(1 - v)] - 
 3/16 SB[v, w, w, u, w, w/(1 - w)] + 1/32 SB[v, w, w, u, yu, yu] + 
 1/16 SB[v, w, w, u, yu, yv] + 1/32 SB[v, w, w, u, yu, yw] + 
 1/16 SB[v, w, w, u, yv, yu] + 1/32 SB[v, w, w, u, yv, yv] + 
 1/32 SB[v, w, w, u, yv, yw] - 5/32 SB[v, w, w, u, yw, yu] - 
 5/32 SB[v, w, w, u, yw, yv] - 3/16 SB[v, w, w, u, yw, yw] - 
 1/32 SB[v, w, w, 1 - v, 1 - u, u/(1 - u)] + 
 1/32 SB[v, w, w, 1 - v, 1 - u, w/(1 - w)] - 
 1/32 SB[v, w, w, 1 - v, u, u/(1 - u)] + 
 1/32 SB[v, w, w, 1 - v, u, w/(1 - w)] + 
 1/32 SB[v, w, w, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[v, w, w, 1 - v, 1 - v, w/(1 - w)] - 
 1/16 SB[v, w, w, 1 - v, v, u/(1 - u)] - 
 5/32 SB[v, w, w, 1 - v, v, v/(1 - v)] - 
 1/32 SB[v, w, w, 1 - v, v, w/(1 - w)] + 
 1/32 SB[v, w, w, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[v, w, w, 1 - v, 1 - w, v/(1 - v)] - 
 1/4 SB[v, w, w, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[v, w, w, 1 - v, w, u/(1 - u)] + 
 1/32 SB[v, w, w, 1 - v, w, v/(1 - v)] + 
 3/16 SB[v, w, w, 1 - v, w, w/(1 - w)] + 
 3/32 SB[v, w, w, 1 - v, yu, yu] + 1/8 SB[v, w, w, 1 - v, yu, yv] + 
 5/32 SB[v, w, w, 1 - v, yu, yw] + 3/16 SB[v, w, w, 1 - v, yv, yu] + 
 7/32 SB[v, w, w, 1 - v, yv, yv] + 7/32 SB[v, w, w, 1 - v, yv, yw] + 
 5/32 SB[v, w, w, 1 - v, yw, yu] + 5/32 SB[v, w, w, 1 - v, yw, yv] + 
 3/16 SB[v, w, w, 1 - v, yw, yw] - 1/8 SB[v, w, w, v, u, u/(1 - u)] - 
 1/16 SB[v, w, w, v, u, v/(1 - v)] - 
 1/16 SB[v, w, w, v, u, w/(1 - w)] - 
 1/16 SB[v, w, w, v, 1 - v, v/(1 - v)] + 
 1/16 SB[v, w, w, v, 1 - v, w/(1 - w)] + 
 1/16 SB[v, w, w, v, 1 - w, v/(1 - v)] - 
 1/16 SB[v, w, w, v, 1 - w, w/(1 - w)] + 1/8 SB[v, w, w, v, yu, yu] + 
 1/16 SB[v, w, w, v, yu, yv] + 1/16 SB[v, w, w, v, yu, yw] + 
 1/32 SB[v, w, w, 1 - w, 1 - u, u/(1 - u)] - 
 1/32 SB[v, w, w, 1 - w, 1 - u, w/(1 - w)] + 
 5/32 SB[v, w, w, 1 - w, u, u/(1 - u)] + 
 3/16 SB[v, w, w, 1 - w, u, v/(1 - v)] + 
 5/32 SB[v, w, w, 1 - w, u, w/(1 - w)] - 
 1/32 SB[v, w, w, 1 - w, 1 - v, v/(1 - v)] - 
 7/32 SB[v, w, w, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[v, w, w, 1 - w, v, u/(1 - u)] + 
 3/32 SB[v, w, w, 1 - w, v, v/(1 - v)] + 
 3/32 SB[v, w, w, 1 - w, v, w/(1 - w)] - 
 1/32 SB[v, w, w, 1 - w, 1 - w, u/(1 - u)] - 
 7/32 SB[v, w, w, 1 - w, 1 - w, v/(1 - v)] - 
 1/32 SB[v, w, w, 1 - w, w, u/(1 - u)] + 
 1/32 SB[v, w, w, 1 - w, w, v/(1 - v)] - 
 7/32 SB[v, w, w, 1 - w, yu, yu] - 3/16 SB[v, w, w, 1 - w, yu, yv] - 
 7/32 SB[v, w, w, 1 - w, yu, yw] - 1/16 SB[v, w, w, 1 - w, yv, yu] - 
 1/32 SB[v, w, w, 1 - w, yv, yv] - 1/32 SB[v, w, w, 1 - w, yv, yw] - 
 1/32 SB[v, w, w, 1 - w, yw, yu] + 1/32 SB[v, w, w, 1 - w, yw, yv] - 
 1/32 SB[v, w, w, yu, 1 - u, yu] - 1/16 SB[v, w, w, yu, 1 - u, yv] - 
 1/32 SB[v, w, w, yu, 1 - u, yw] + 1/32 SB[v, w, w, yu, u, yu] + 
 1/16 SB[v, w, w, yu, u, yv] + 1/32 SB[v, w, w, yu, u, yw] - 
 1/16 SB[v, w, w, yu, 1 - v, yu] - 1/32 SB[v, w, w, yu, 1 - v, yv] - 
 1/32 SB[v, w, w, yu, 1 - v, yw] + 1/16 SB[v, w, w, yu, v, yu] + 
 1/32 SB[v, w, w, yu, v, yv] + 1/32 SB[v, w, w, yu, v, yw] - 
 5/32 SB[v, w, w, yu, 1 - w, yu] - 5/32 SB[v, w, w, yu, 1 - w, yv] - 
 3/16 SB[v, w, w, yu, 1 - w, yw] + 5/32 SB[v, w, w, yu, w, yu] + 
 5/32 SB[v, w, w, yu, w, yv] + 3/16 SB[v, w, w, yu, w, yw] + 
 1/32 SB[v, w, w, yu, yu, u/(1 - u)] + 
 1/16 SB[v, w, w, yu, yu, v/(1 - v)] + 
 5/32 SB[v, w, w, yu, yu, w/(1 - w)] + 
 1/16 SB[v, w, w, yu, yv, u/(1 - u)] + 
 1/32 SB[v, w, w, yu, yv, v/(1 - v)] + 
 5/32 SB[v, w, w, yu, yv, w/(1 - w)] + 
 1/32 SB[v, w, w, yu, yw, u/(1 - u)] + 
 1/32 SB[v, w, w, yu, yw, v/(1 - v)] + 
 3/16 SB[v, w, w, yu, yw, w/(1 - w)] - 
 1/32 SB[v, w, yu, 1 - u, 1 - u, yu] - 
 3/64 SB[v, w, yu, 1 - u, 1 - u, yv] - 
 3/64 SB[v, w, yu, 1 - u, 1 - u, yw] + 
 1/32 SB[v, w, yu, 1 - u, u, yu] + 3/64 SB[v, w, yu, 1 - u, u, yv] + 
 3/64 SB[v, w, yu, 1 - u, u, yw] + 
 1/64 SB[v, w, yu, 1 - u, 1 - v, yu] + 
 1/64 SB[v, w, yu, 1 - u, 1 - v, yv] + 
 1/32 SB[v, w, yu, 1 - u, 1 - v, yw] - 
 1/64 SB[v, w, yu, 1 - u, v, yu] - 1/64 SB[v, w, yu, 1 - u, v, yv] - 
 1/32 SB[v, w, yu, 1 - u, v, yw] + 
 1/64 SB[v, w, yu, 1 - u, 1 - w, yu] + 
 1/32 SB[v, w, yu, 1 - u, 1 - w, yv] + 
 1/64 SB[v, w, yu, 1 - u, 1 - w, yw] - 
 1/64 SB[v, w, yu, 1 - u, w, yu] - 1/32 SB[v, w, yu, 1 - u, w, yv] - 
 1/64 SB[v, w, yu, 1 - u, w, yw] + 
 1/32 SB[v, w, yu, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[v, w, yu, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[v, w, yu, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[v, w, yu, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[v, w, yu, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[v, w, yu, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[v, w, yu, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[v, w, yu, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[v, w, yu, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[v, w, yu, u, 1 - u, yu] - 5/64 SB[v, w, yu, u, 1 - u, yv] - 
 5/64 SB[v, w, yu, u, 1 - u, yw] + 3/32 SB[v, w, yu, u, u, yu] + 
 5/64 SB[v, w, yu, u, u, yv] + 5/64 SB[v, w, yu, u, u, yw] - 
 1/64 SB[v, w, yu, u, 1 - v, yu] - 1/64 SB[v, w, yu, u, 1 - v, yv] - 
 1/32 SB[v, w, yu, u, 1 - v, yw] + 1/64 SB[v, w, yu, u, v, yu] + 
 1/64 SB[v, w, yu, u, v, yv] + 1/32 SB[v, w, yu, u, v, yw] - 
 1/64 SB[v, w, yu, u, 1 - w, yu] - 1/32 SB[v, w, yu, u, 1 - w, yv] - 
 1/64 SB[v, w, yu, u, 1 - w, yw] + 1/64 SB[v, w, yu, u, w, yu] + 
 1/32 SB[v, w, yu, u, w, yv] + 1/64 SB[v, w, yu, u, w, yw] + 
 3/32 SB[v, w, yu, u, yu, u/(1 - u)] + 
 1/64 SB[v, w, yu, u, yu, v/(1 - v)] + 
 1/64 SB[v, w, yu, u, yu, w/(1 - w)] + 
 5/64 SB[v, w, yu, u, yv, u/(1 - u)] + 
 1/64 SB[v, w, yu, u, yv, v/(1 - v)] + 
 1/32 SB[v, w, yu, u, yv, w/(1 - w)] + 
 5/64 SB[v, w, yu, u, yw, u/(1 - u)] + 
 1/32 SB[v, w, yu, u, yw, v/(1 - v)] + 
 1/64 SB[v, w, yu, u, yw, w/(1 - w)] + 
 1/64 SB[v, w, yu, 1 - v, 1 - u, yu] + 
 1/64 SB[v, w, yu, 1 - v, 1 - u, yv] + 
 1/32 SB[v, w, yu, 1 - v, 1 - u, yw] - 
 1/64 SB[v, w, yu, 1 - v, u, yu] - 1/64 SB[v, w, yu, 1 - v, u, yv] - 
 1/32 SB[v, w, yu, 1 - v, u, yw] - 
 3/64 SB[v, w, yu, 1 - v, 1 - v, yu] - 
 1/32 SB[v, w, yu, 1 - v, 1 - v, yv] - 
 3/64 SB[v, w, yu, 1 - v, 1 - v, yw] + 
 3/64 SB[v, w, yu, 1 - v, v, yu] + 1/32 SB[v, w, yu, 1 - v, v, yv] + 
 3/64 SB[v, w, yu, 1 - v, v, yw] + 
 1/32 SB[v, w, yu, 1 - v, 1 - w, yu] + 
 1/64 SB[v, w, yu, 1 - v, 1 - w, yv] + 
 1/64 SB[v, w, yu, 1 - v, 1 - w, yw] - 
 1/32 SB[v, w, yu, 1 - v, w, yu] - 1/64 SB[v, w, yu, 1 - v, w, yv] - 
 1/64 SB[v, w, yu, 1 - v, w, yw] - 
 1/64 SB[v, w, yu, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[v, w, yu, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[v, w, yu, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[v, w, yu, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[v, w, yu, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[v, w, yu, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[v, w, yu, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[v, w, yu, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[v, w, yu, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[v, w, yu, v, 1 - u, yu] - 1/64 SB[v, w, yu, v, 1 - u, yv] - 
 1/32 SB[v, w, yu, v, 1 - u, yw] + 1/64 SB[v, w, yu, v, u, yu] + 
 1/64 SB[v, w, yu, v, u, yv] + 1/32 SB[v, w, yu, v, u, yw] - 
 5/64 SB[v, w, yu, v, 1 - v, yu] - 3/32 SB[v, w, yu, v, 1 - v, yv] - 
 5/64 SB[v, w, yu, v, 1 - v, yw] + 5/64 SB[v, w, yu, v, v, yu] + 
 3/32 SB[v, w, yu, v, v, yv] + 5/64 SB[v, w, yu, v, v, yw] - 
 1/32 SB[v, w, yu, v, 1 - w, yu] - 1/64 SB[v, w, yu, v, 1 - w, yv] - 
 1/64 SB[v, w, yu, v, 1 - w, yw] + 1/32 SB[v, w, yu, v, w, yu] + 
 1/64 SB[v, w, yu, v, w, yv] + 1/64 SB[v, w, yu, v, w, yw] + 
 1/64 SB[v, w, yu, v, yu, u/(1 - u)] + 
 5/64 SB[v, w, yu, v, yu, v/(1 - v)] + 
 1/32 SB[v, w, yu, v, yu, w/(1 - w)] + 
 1/64 SB[v, w, yu, v, yv, u/(1 - u)] + 
 3/32 SB[v, w, yu, v, yv, v/(1 - v)] + 
 1/64 SB[v, w, yu, v, yv, w/(1 - w)] + 
 1/32 SB[v, w, yu, v, yw, u/(1 - u)] + 
 5/64 SB[v, w, yu, v, yw, v/(1 - v)] + 
 1/64 SB[v, w, yu, v, yw, w/(1 - w)] + 
 1/64 SB[v, w, yu, 1 - w, 1 - u, yu] + 
 1/32 SB[v, w, yu, 1 - w, 1 - u, yv] + 
 1/64 SB[v, w, yu, 1 - w, 1 - u, yw] - 
 1/64 SB[v, w, yu, 1 - w, u, yu] - 1/32 SB[v, w, yu, 1 - w, u, yv] - 
 1/64 SB[v, w, yu, 1 - w, u, yw] + 
 1/32 SB[v, w, yu, 1 - w, 1 - v, yu] + 
 1/64 SB[v, w, yu, 1 - w, 1 - v, yv] + 
 1/64 SB[v, w, yu, 1 - w, 1 - v, yw] - 
 1/32 SB[v, w, yu, 1 - w, v, yu] - 1/64 SB[v, w, yu, 1 - w, v, yv] - 
 1/64 SB[v, w, yu, 1 - w, v, yw] - 
 3/64 SB[v, w, yu, 1 - w, 1 - w, yu] - 
 3/64 SB[v, w, yu, 1 - w, 1 - w, yv] - 
 1/32 SB[v, w, yu, 1 - w, 1 - w, yw] + 
 3/64 SB[v, w, yu, 1 - w, w, yu] + 3/64 SB[v, w, yu, 1 - w, w, yv] + 
 1/32 SB[v, w, yu, 1 - w, w, yw] - 
 1/64 SB[v, w, yu, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[v, w, yu, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[v, w, yu, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[v, w, yu, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[v, w, yu, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[v, w, yu, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[v, w, yu, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[v, w, yu, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[v, w, yu, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[v, w, yu, w, 1 - u, yu] - 1/32 SB[v, w, yu, w, 1 - u, yv] - 
 1/64 SB[v, w, yu, w, 1 - u, yw] + 1/64 SB[v, w, yu, w, u, yu] + 
 1/32 SB[v, w, yu, w, u, yv] + 1/64 SB[v, w, yu, w, u, yw] - 
 1/32 SB[v, w, yu, w, 1 - v, yu] - 1/64 SB[v, w, yu, w, 1 - v, yv] - 
 1/64 SB[v, w, yu, w, 1 - v, yw] + 1/32 SB[v, w, yu, w, v, yu] + 
 1/64 SB[v, w, yu, w, v, yv] + 1/64 SB[v, w, yu, w, v, yw] - 
 5/64 SB[v, w, yu, w, 1 - w, yu] - 5/64 SB[v, w, yu, w, 1 - w, yv] - 
 3/32 SB[v, w, yu, w, 1 - w, yw] + 5/64 SB[v, w, yu, w, w, yu] + 
 5/64 SB[v, w, yu, w, w, yv] + 3/32 SB[v, w, yu, w, w, yw] + 
 1/64 SB[v, w, yu, w, yu, u/(1 - u)] + 
 1/32 SB[v, w, yu, w, yu, v/(1 - v)] + 
 5/64 SB[v, w, yu, w, yu, w/(1 - w)] + 
 1/32 SB[v, w, yu, w, yv, u/(1 - u)] + 
 1/64 SB[v, w, yu, w, yv, v/(1 - v)] + 
 5/64 SB[v, w, yu, w, yv, w/(1 - w)] + 
 1/64 SB[v, w, yu, w, yw, u/(1 - u)] + 
 1/64 SB[v, w, yu, w, yw, v/(1 - v)] + 
 3/32 SB[v, w, yu, w, yw, w/(1 - w)] + 
 1/32 SB[v, w, yu, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[v, w, yu, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[v, w, yu, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[v, w, yu, yu, u, u/(1 - u)] + 
 1/64 SB[v, w, yu, yu, u, v/(1 - v)] + 
 1/64 SB[v, w, yu, yu, u, w/(1 - w)] - 
 1/64 SB[v, w, yu, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[v, w, yu, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[v, w, yu, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[v, w, yu, yu, v, u/(1 - u)] + 
 5/64 SB[v, w, yu, yu, v, v/(1 - v)] + 
 1/32 SB[v, w, yu, yu, v, w/(1 - w)] - 
 1/64 SB[v, w, yu, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[v, w, yu, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[v, w, yu, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[v, w, yu, yu, w, u/(1 - u)] + 
 1/32 SB[v, w, yu, yu, w, v/(1 - v)] + 
 5/64 SB[v, w, yu, yu, w, w/(1 - w)] - 
 9/32 SB[v, w, yu, yu, yu, yu] - 15/64 SB[v, w, yu, yu, yu, yv] - 
 15/64 SB[v, w, yu, yu, yu, yw] - 15/64 SB[v, w, yu, yu, yv, yu] - 
 15/64 SB[v, w, yu, yu, yv, yv] - 7/32 SB[v, w, yu, yu, yv, yw] - 
 15/64 SB[v, w, yu, yu, yw, yu] - 7/32 SB[v, w, yu, yu, yw, yv] - 
 15/64 SB[v, w, yu, yu, yw, yw] + 
 3/64 SB[v, w, yu, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[v, w, yu, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[v, w, yu, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[v, w, yu, yv, u, u/(1 - u)] + 
 1/64 SB[v, w, yu, yv, u, v/(1 - v)] + 
 1/32 SB[v, w, yu, yv, u, w/(1 - w)] - 
 1/64 SB[v, w, yu, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[v, w, yu, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[v, w, yu, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[v, w, yu, yv, v, u/(1 - u)] + 
 3/32 SB[v, w, yu, yv, v, v/(1 - v)] + 
 1/64 SB[v, w, yu, yv, v, w/(1 - w)] - 
 1/32 SB[v, w, yu, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[v, w, yu, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[v, w, yu, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[v, w, yu, yv, w, u/(1 - u)] + 
 1/64 SB[v, w, yu, yv, w, v/(1 - v)] + 
 5/64 SB[v, w, yu, yv, w, w/(1 - w)] - 
 15/64 SB[v, w, yu, yv, yu, yu] - 15/64 SB[v, w, yu, yv, yu, yv] - 
 7/32 SB[v, w, yu, yv, yu, yw] - 15/64 SB[v, w, yu, yv, yv, yu] - 
 9/32 SB[v, w, yu, yv, yv, yv] - 15/64 SB[v, w, yu, yv, yv, yw] - 
 7/32 SB[v, w, yu, yv, yw, yu] - 15/64 SB[v, w, yu, yv, yw, yv] - 
 15/64 SB[v, w, yu, yv, yw, yw] + 
 3/64 SB[v, w, yu, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[v, w, yu, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[v, w, yu, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[v, w, yu, yw, u, u/(1 - u)] + 
 1/32 SB[v, w, yu, yw, u, v/(1 - v)] + 
 1/64 SB[v, w, yu, yw, u, w/(1 - w)] - 
 1/32 SB[v, w, yu, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[v, w, yu, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[v, w, yu, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[v, w, yu, yw, v, u/(1 - u)] + 
 5/64 SB[v, w, yu, yw, v, v/(1 - v)] + 
 1/64 SB[v, w, yu, yw, v, w/(1 - w)] - 
 1/64 SB[v, w, yu, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[v, w, yu, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[v, w, yu, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[v, w, yu, yw, w, u/(1 - u)] + 
 1/64 SB[v, w, yu, yw, w, v/(1 - v)] + 
 3/32 SB[v, w, yu, yw, w, w/(1 - w)] - 
 15/64 SB[v, w, yu, yw, yu, yu] - 7/32 SB[v, w, yu, yw, yu, yv] - 
 15/64 SB[v, w, yu, yw, yu, yw] - 7/32 SB[v, w, yu, yw, yv, yu] - 
 15/64 SB[v, w, yu, yw, yv, yv] - 15/64 SB[v, w, yu, yw, yv, yw] - 
 15/64 SB[v, w, yu, yw, yw, yu] - 15/64 SB[v, w, yu, yw, yw, yv] - 
 9/32 SB[v, w, yu, yw, yw, yw] + 
 1/64 SB[w, u, 1 - u, 1 - u, 1 - u, v/(1 - v)] - 
 17/64 SB[w, u, 1 - u, 1 - u, 1 - u, w/(1 - w)] + 
 3/64 SB[w, u, 1 - u, 1 - u, u, v/(1 - v)] + 
 13/64 SB[w, u, 1 - u, 1 - u, u, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 7/64 SB[w, u, 1 - u, 1 - u, v, u/(1 - u)] + 
 5/64 SB[w, u, 1 - u, 1 - u, v, v/(1 - v)] + 
 1/16 SB[w, u, 1 - u, 1 - u, v, w/(1 - w)] - 
 17/64 SB[w, u, 1 - u, 1 - u, 1 - w, u/(1 - u)] - 
 23/64 SB[w, u, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 9/64 SB[w, u, 1 - u, 1 - u, w, u/(1 - u)] - 
 1/16 SB[w, u, 1 - u, 1 - u, w, v/(1 - v)] - 
 5/64 SB[w, u, 1 - u, 1 - u, w, w/(1 - w)] + 
 3/64 SB[w, u, 1 - u, 1 - u, yu, yv] - 
 3/64 SB[w, u, 1 - u, 1 - u, yu, yw] - 
 1/64 SB[w, u, 1 - u, 1 - u, yv, yu] + 
 1/64 SB[w, u, 1 - u, 1 - u, yv, yv] - 
 1/16 SB[w, u, 1 - u, 1 - u, yv, yw] + 
 1/64 SB[w, u, 1 - u, 1 - u, yw, yu] + 
 1/16 SB[w, u, 1 - u, 1 - u, yw, yv] - 
 1/64 SB[w, u, 1 - u, 1 - u, yw, yw] + 
 1/64 SB[w, u, 1 - u, u, 1 - u, v/(1 - v)] + 
 13/64 SB[w, u, 1 - u, u, 1 - u, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, u, u, v/(1 - v)] - 
 7/64 SB[w, u, 1 - u, u, u, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, u, 1 - v, v/(1 - v)] - 
 7/64 SB[w, u, 1 - u, u, v, u/(1 - u)] - 
 5/64 SB[w, u, 1 - u, u, v, v/(1 - v)] - 
 3/32 SB[w, u, 1 - u, u, v, w/(1 - w)] + 
 13/64 SB[w, u, 1 - u, u, 1 - w, u/(1 - u)] + 
 25/64 SB[w, u, 1 - u, u, 1 - w, w/(1 - w)] - 
 7/64 SB[w, u, 1 - u, u, w, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, u, w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, u, yu, yv] + 1/64 SB[w, u, 1 - u, u, yu, yw] + 
 5/64 SB[w, u, 1 - u, u, yv, yu] + 3/64 SB[w, u, 1 - u, u, yv, yv] + 
 3/32 SB[w, u, 1 - u, u, yv, yw] + 1/64 SB[w, u, 1 - u, u, yw, yu] + 
 3/64 SB[w, u, 1 - u, u, yw, yw] + 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - u, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, 1 - v, u, u/(1 - u)] + 
 1/64 SB[w, u, 1 - u, 1 - v, u, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, 1 - v, v, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, 1 - v, v, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, 1 - v, 1 - w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, 1 - v, w, v/(1 - v)] + 
 1/64 SB[w, u, 1 - u, 1 - v, w, w/(1 - w)] + 
 3/64 SB[w, u, 1 - u, 1 - v, yu, yu] + 
 1/64 SB[w, u, 1 - u, 1 - v, yu, yv] + 
 1/64 SB[w, u, 1 - u, 1 - v, yv, yu] - 
 1/64 SB[w, u, 1 - u, 1 - v, yv, yw] - 
 1/64 SB[w, u, 1 - u, 1 - v, yw, yv] - 
 3/64 SB[w, u, 1 - u, 1 - v, yw, yw] + 
 11/64 SB[w, u, 1 - u, v, 1 - u, u/(1 - u)] + 
 3/64 SB[w, u, 1 - u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[w, u, 1 - u, v, 1 - u, w/(1 - w)] - 
 9/64 SB[w, u, 1 - u, v, u, u/(1 - u)] - 
 5/64 SB[w, u, 1 - u, v, u, v/(1 - v)] - 
 1/16 SB[w, u, 1 - u, v, u, w/(1 - w)] + 
 3/64 SB[w, u, 1 - u, v, 1 - v, u/(1 - u)] - 
 1/32 SB[w, u, 1 - u, v, 1 - v, v/(1 - v)] - 
 3/64 SB[w, u, 1 - u, v, 1 - v, w/(1 - w)] - 
 3/64 SB[w, u, 1 - u, v, v, u/(1 - u)] + 
 3/32 SB[w, u, 1 - u, v, v, v/(1 - v)] + 
 5/64 SB[w, u, 1 - u, v, v, w/(1 - w)] + 
 1/32 SB[w, u, 1 - u, v, 1 - w, u/(1 - u)] - 
 3/64 SB[w, u, 1 - u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, v, 1 - w, w/(1 - w)] - 
 1/32 SB[w, u, 1 - u, v, w, u/(1 - u)] + 
 5/64 SB[w, u, 1 - u, v, w, v/(1 - v)] + 
 5/64 SB[w, u, 1 - u, v, w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, v, yu, yu] - 1/64 SB[w, u, 1 - u, v, yu, yv] - 
 3/64 SB[w, u, 1 - u, v, yv, yu] - 1/32 SB[w, u, 1 - u, v, yv, yv] - 
 3/64 SB[w, u, 1 - u, v, yv, yw] - 1/32 SB[w, u, 1 - u, v, yw, yu] - 
 3/64 SB[w, u, 1 - u, v, yw, yv] + 1/64 SB[w, u, 1 - u, v, yw, yw] - 
 17/64 SB[w, u, 1 - u, 1 - w, 1 - u, u/(1 - u)] - 
 23/64 SB[w, u, 1 - u, 1 - w, 1 - u, w/(1 - w)] + 
 15/64 SB[w, u, 1 - u, 1 - w, u, u/(1 - u)] + 
 23/64 SB[w, u, 1 - u, 1 - w, u, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, 1 - w, 1 - v, w/(1 - w)] - 
 3/64 SB[w, u, 1 - u, 1 - w, v, v/(1 - v)] + 
 1/64 SB[w, u, 1 - u, 1 - w, v, w/(1 - w)] - 
 23/64 SB[w, u, 1 - u, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[w, u, 1 - u, 1 - w, 1 - w, w/(1 - w)] + 
 23/64 SB[w, u, 1 - u, 1 - w, w, u/(1 - u)] + 
 1/64 SB[w, u, 1 - u, 1 - w, w, v/(1 - v)] + 
 7/32 SB[w, u, 1 - u, 1 - w, w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, 1 - w, yu, yu] + 
 1/32 SB[w, u, 1 - u, 1 - w, yu, yv] + 
 1/64 SB[w, u, 1 - u, 1 - w, yu, yw] + 
 1/32 SB[w, u, 1 - u, 1 - w, yv, yu] + 
 5/64 SB[w, u, 1 - u, 1 - w, yv, yv] + 
 3/64 SB[w, u, 1 - u, 1 - w, yv, yw] + 
 1/64 SB[w, u, 1 - u, 1 - w, yw, yu] + 
 3/64 SB[w, u, 1 - u, 1 - w, yw, yv] + 
 1/32 SB[w, u, 1 - u, 1 - w, yw, yw] + 
 5/64 SB[w, u, 1 - u, w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, u, 1 - u, w, 1 - u, v/(1 - v)] - 
 3/64 SB[w, u, 1 - u, w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, u, 1 - u, w, u, u/(1 - u)] - 
 1/32 SB[w, u, 1 - u, w, u, v/(1 - v)] - 
 1/64 SB[w, u, 1 - u, w, u, w/(1 - w)] - 
 1/32 SB[w, u, 1 - u, w, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, 1 - u, w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, 1 - u, w, 1 - v, w/(1 - w)] + 
 1/32 SB[w, u, 1 - u, w, v, u/(1 - u)] + 
 3/64 SB[w, u, 1 - u, w, v, v/(1 - v)] + 
 3/64 SB[w, u, 1 - u, w, v, w/(1 - w)] - 
 3/64 SB[w, u, 1 - u, w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, u, 1 - u, w, 1 - w, v/(1 - v)] - 
 7/32 SB[w, u, 1 - u, w, 1 - w, w/(1 - w)] + 
 3/64 SB[w, u, 1 - u, w, w, u/(1 - u)] + 
 3/64 SB[w, u, 1 - u, w, w, v/(1 - v)] + 
 9/32 SB[w, u, 1 - u, w, w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, w, yu, yu] - 1/32 SB[w, u, 1 - u, w, yu, yv] - 
 1/64 SB[w, u, 1 - u, w, yu, yw] - 3/32 SB[w, u, 1 - u, w, yv, yu] - 
 9/64 SB[w, u, 1 - u, w, yv, yv] - 5/64 SB[w, u, 1 - u, w, yv, yw] - 
 5/64 SB[w, u, 1 - u, w, yw, yu] - 5/64 SB[w, u, 1 - u, w, yw, yv] - 
 3/32 SB[w, u, 1 - u, w, yw, yw] + 
 1/64 SB[w, u, 1 - u, yu, 1 - u, yv] - 
 1/64 SB[w, u, 1 - u, yu, 1 - u, yw] - 
 1/64 SB[w, u, 1 - u, yu, u, yv] + 1/64 SB[w, u, 1 - u, yu, u, yw] + 
 5/64 SB[w, u, 1 - u, yu, 1 - v, yu] + 
 3/64 SB[w, u, 1 - u, yu, 1 - v, yv] + 
 1/16 SB[w, u, 1 - u, yu, 1 - v, yw] - 
 5/64 SB[w, u, 1 - u, yu, v, yu] - 3/64 SB[w, u, 1 - u, yu, v, yv] - 
 1/16 SB[w, u, 1 - u, yu, v, yw] + 
 3/64 SB[w, u, 1 - u, yu, 1 - w, yu] + 
 1/16 SB[w, u, 1 - u, yu, 1 - w, yv] + 
 5/64 SB[w, u, 1 - u, yu, 1 - w, yw] - 
 3/64 SB[w, u, 1 - u, yu, w, yu] - 1/16 SB[w, u, 1 - u, yu, w, yv] - 
 5/64 SB[w, u, 1 - u, yu, w, yw] - 
 5/64 SB[w, u, 1 - u, yu, yu, v/(1 - v)] - 
 3/64 SB[w, u, 1 - u, yu, yu, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, yu, yv, u/(1 - u)] - 
 3/64 SB[w, u, 1 - u, yu, yv, v/(1 - v)] - 
 1/16 SB[w, u, 1 - u, yu, yv, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, yu, yw, u/(1 - u)] - 
 1/16 SB[w, u, 1 - u, yu, yw, v/(1 - v)] - 
 5/64 SB[w, u, 1 - u, yu, yw, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, yv, 1 - u, yu] - 
 1/64 SB[w, u, 1 - u, yv, 1 - u, yv] - 
 1/32 SB[w, u, 1 - u, yv, 1 - u, yw] + 
 1/64 SB[w, u, 1 - u, yv, u, yu] + 1/64 SB[w, u, 1 - u, yv, u, yv] + 
 1/32 SB[w, u, 1 - u, yv, u, yw] + 
 3/64 SB[w, u, 1 - u, yv, 1 - v, yu] + 
 1/32 SB[w, u, 1 - u, yv, 1 - v, yv] + 
 3/64 SB[w, u, 1 - u, yv, 1 - v, yw] - 
 3/64 SB[w, u, 1 - u, yv, v, yu] - 1/32 SB[w, u, 1 - u, yv, v, yv] - 
 3/64 SB[w, u, 1 - u, yv, v, yw] + 
 3/32 SB[w, u, 1 - u, yv, 1 - w, yu] + 
 7/64 SB[w, u, 1 - u, yv, 1 - w, yv] + 
 7/64 SB[w, u, 1 - u, yv, 1 - w, yw] - 
 3/32 SB[w, u, 1 - u, yv, w, yu] - 7/64 SB[w, u, 1 - u, yv, w, yv] - 
 7/64 SB[w, u, 1 - u, yv, w, yw] + 
 1/64 SB[w, u, 1 - u, yv, yu, u/(1 - u)] - 
 3/64 SB[w, u, 1 - u, yv, yu, v/(1 - v)] - 
 3/32 SB[w, u, 1 - u, yv, yu, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, yv, yv, u/(1 - u)] - 
 1/32 SB[w, u, 1 - u, yv, yv, v/(1 - v)] - 
 7/64 SB[w, u, 1 - u, yv, yv, w/(1 - w)] + 
 1/32 SB[w, u, 1 - u, yv, yw, u/(1 - u)] - 
 3/64 SB[w, u, 1 - u, yv, yw, v/(1 - v)] - 
 7/64 SB[w, u, 1 - u, yv, yw, w/(1 - w)] + 
 1/64 SB[w, u, 1 - u, yw, 1 - u, yu] + 
 1/32 SB[w, u, 1 - u, yw, 1 - u, yv] + 
 1/64 SB[w, u, 1 - u, yw, 1 - u, yw] - 
 1/64 SB[w, u, 1 - u, yw, u, yu] - 1/32 SB[w, u, 1 - u, yw, u, yv] - 
 1/64 SB[w, u, 1 - u, yw, u, yw] + 
 1/32 SB[w, u, 1 - u, yw, 1 - v, yu] + 
 1/64 SB[w, u, 1 - u, yw, 1 - v, yv] + 
 1/64 SB[w, u, 1 - u, yw, 1 - v, yw] - 
 1/32 SB[w, u, 1 - u, yw, v, yu] - 1/64 SB[w, u, 1 - u, yw, v, yv] - 
 1/64 SB[w, u, 1 - u, yw, v, yw] + 
 5/64 SB[w, u, 1 - u, yw, 1 - w, yu] + 
 5/64 SB[w, u, 1 - u, yw, 1 - w, yv] + 
 3/32 SB[w, u, 1 - u, yw, 1 - w, yw] - 
 5/64 SB[w, u, 1 - u, yw, w, yu] - 5/64 SB[w, u, 1 - u, yw, w, yv] - 
 3/32 SB[w, u, 1 - u, yw, w, yw] - 
 1/64 SB[w, u, 1 - u, yw, yu, u/(1 - u)] - 
 1/32 SB[w, u, 1 - u, yw, yu, v/(1 - v)] - 
 5/64 SB[w, u, 1 - u, yw, yu, w/(1 - w)] - 
 1/32 SB[w, u, 1 - u, yw, yv, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, yw, yv, v/(1 - v)] - 
 5/64 SB[w, u, 1 - u, yw, yv, w/(1 - w)] - 
 1/64 SB[w, u, 1 - u, yw, yw, u/(1 - u)] - 
 1/64 SB[w, u, 1 - u, yw, yw, v/(1 - v)] - 
 3/32 SB[w, u, 1 - u, yw, yw, w/(1 - w)] - 
 1/32 SB[w, u, u, 1 - u, 1 - u, v/(1 - v)] - 
 7/32 SB[w, u, u, 1 - u, 1 - u, w/(1 - w)] - 
 1/32 SB[w, u, u, 1 - u, u, v/(1 - v)] + 
 1/32 SB[w, u, u, 1 - u, u, w/(1 - w)] - 
 1/32 SB[w, u, u, 1 - u, 1 - v, u/(1 - u)] + 
 1/32 SB[w, u, u, 1 - u, 1 - v, v/(1 - v)] + 
 5/32 SB[w, u, u, 1 - u, v, u/(1 - u)] + 
 5/32 SB[w, u, u, 1 - u, v, v/(1 - v)] + 
 3/16 SB[w, u, u, 1 - u, v, w/(1 - w)] - 
 7/32 SB[w, u, u, 1 - u, 1 - w, u/(1 - u)] - 
 1/32 SB[w, u, u, 1 - u, 1 - w, w/(1 - w)] + 
 3/32 SB[w, u, u, 1 - u, w, u/(1 - u)] + 
 1/16 SB[w, u, u, 1 - u, w, v/(1 - v)] + 
 3/32 SB[w, u, u, 1 - u, w, w/(1 - w)] - 
 1/32 SB[w, u, u, 1 - u, yu, yv] + 1/32 SB[w, u, u, 1 - u, yu, yw] - 
 7/32 SB[w, u, u, 1 - u, yv, yu] - 7/32 SB[w, u, u, 1 - u, yv, yv] - 
 3/16 SB[w, u, u, 1 - u, yv, yw] - 1/32 SB[w, u, u, 1 - u, yw, yu] - 
 1/16 SB[w, u, u, 1 - u, yw, yv] - 1/32 SB[w, u, u, 1 - u, yw, yw] + 
 5/16 SB[w, u, u, v, 1 - u, u/(1 - u)] + 
 7/32 SB[w, u, u, v, 1 - u, v/(1 - v)] + 
 7/32 SB[w, u, u, v, 1 - u, w/(1 - w)] - 
 3/16 SB[w, u, u, v, u, u/(1 - u)] - 
 1/32 SB[w, u, u, v, u, v/(1 - v)] - 
 1/32 SB[w, u, u, v, u, w/(1 - w)] + 
 7/32 SB[w, u, u, v, 1 - v, u/(1 - u)] + 
 1/32 SB[w, u, u, v, 1 - v, v/(1 - v)] - 
 7/32 SB[w, u, u, v, v, u/(1 - u)] - 
 3/32 SB[w, u, u, v, v, v/(1 - v)] - 
 3/16 SB[w, u, u, v, v, w/(1 - w)] + 
 7/32 SB[w, u, u, v, 1 - w, u/(1 - u)] + 
 1/32 SB[w, u, u, v, 1 - w, w/(1 - w)] - 
 7/32 SB[w, u, u, v, w, u/(1 - u)] - 
 3/16 SB[w, u, u, v, w, v/(1 - v)] - 
 3/32 SB[w, u, u, v, w, w/(1 - w)] - 3/16 SB[w, u, u, v, yu, yu] - 
 5/32 SB[w, u, u, v, yu, yv] - 5/32 SB[w, u, u, v, yu, yw] + 
 1/32 SB[w, u, u, v, yv, yu] + 1/32 SB[w, u, u, v, yv, yv] + 
 1/16 SB[w, u, u, v, yv, yw] + 1/32 SB[w, u, u, v, yw, yu] + 
 1/16 SB[w, u, u, v, yw, yv] + 1/32 SB[w, u, u, v, yw, yw] - 
 1/4 SB[w, u, u, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, u, u, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[w, u, u, 1 - w, 1 - u, w/(1 - w)] + 
 3/16 SB[w, u, u, 1 - w, u, u/(1 - u)] + 
 1/32 SB[w, u, u, 1 - w, u, v/(1 - v)] + 
 1/32 SB[w, u, u, 1 - w, u, w/(1 - w)] + 
 1/32 SB[w, u, u, 1 - w, 1 - v, u/(1 - u)] - 
 1/32 SB[w, u, u, 1 - w, 1 - v, v/(1 - v)] + 
 1/32 SB[w, u, u, 1 - w, v, u/(1 - u)] - 
 1/32 SB[w, u, u, 1 - w, v, v/(1 - v)] - 
 1/32 SB[w, u, u, 1 - w, 1 - w, u/(1 - u)] + 
 1/32 SB[w, u, u, 1 - w, 1 - w, w/(1 - w)] - 
 1/32 SB[w, u, u, 1 - w, w, u/(1 - u)] - 
 1/16 SB[w, u, u, 1 - w, w, v/(1 - v)] - 
 5/32 SB[w, u, u, 1 - w, w, w/(1 - w)] + 
 3/16 SB[w, u, u, 1 - w, yu, yu] + 5/32 SB[w, u, u, 1 - w, yu, yv] + 
 5/32 SB[w, u, u, 1 - w, yu, yw] + 5/32 SB[w, u, u, 1 - w, yv, yu] + 
 3/32 SB[w, u, u, 1 - w, yv, yv] + 1/8 SB[w, u, u, 1 - w, yv, yw] + 
 7/32 SB[w, u, u, 1 - w, yw, yu] + 3/16 SB[w, u, u, 1 - w, yw, yv] + 
 7/32 SB[w, u, u, 1 - w, yw, yw] - 
 1/16 SB[w, u, u, w, 1 - u, u/(1 - u)] + 
 1/16 SB[w, u, u, w, 1 - u, w/(1 - w)] - 
 1/16 SB[w, u, u, w, v, u/(1 - u)] - 
 1/8 SB[w, u, u, w, v, v/(1 - v)] - 
 1/16 SB[w, u, u, w, v, w/(1 - w)] + 
 1/16 SB[w, u, u, w, 1 - w, u/(1 - u)] - 
 1/16 SB[w, u, u, w, 1 - w, w/(1 - w)] + 
 1/16 SB[w, u, u, w, yv, yu] + 1/8 SB[w, u, u, w, yv, yv] + 
 1/16 SB[w, u, u, w, yv, yw] - 3/16 SB[w, u, u, yv, 1 - u, yu] - 
 5/32 SB[w, u, u, yv, 1 - u, yv] - 5/32 SB[w, u, u, yv, 1 - u, yw] + 
 3/16 SB[w, u, u, yv, u, yu] + 5/32 SB[w, u, u, yv, u, yv] + 
 5/32 SB[w, u, u, yv, u, yw] - 1/32 SB[w, u, u, yv, 1 - v, yu] - 
 1/32 SB[w, u, u, yv, 1 - v, yv] - 1/16 SB[w, u, u, yv, 1 - v, yw] + 
 1/32 SB[w, u, u, yv, v, yu] + 1/32 SB[w, u, u, yv, v, yv] + 
 1/16 SB[w, u, u, yv, v, yw] - 1/32 SB[w, u, u, yv, 1 - w, yu] - 
 1/16 SB[w, u, u, yv, 1 - w, yv] - 1/32 SB[w, u, u, yv, 1 - w, yw] + 
 1/32 SB[w, u, u, yv, w, yu] + 1/16 SB[w, u, u, yv, w, yv] + 
 1/32 SB[w, u, u, yv, w, yw] + 3/16 SB[w, u, u, yv, yu, u/(1 - u)] + 
 1/32 SB[w, u, u, yv, yu, v/(1 - v)] + 
 1/32 SB[w, u, u, yv, yu, w/(1 - w)] + 
 5/32 SB[w, u, u, yv, yv, u/(1 - u)] + 
 1/32 SB[w, u, u, yv, yv, v/(1 - v)] + 
 1/16 SB[w, u, u, yv, yv, w/(1 - w)] + 
 5/32 SB[w, u, u, yv, yw, u/(1 - u)] + 
 1/16 SB[w, u, u, yv, yw, v/(1 - v)] + 
 1/32 SB[w, u, u, yv, yw, w/(1 - w)] + 
 7/32 SB[w, u, v, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[w, u, v, 1 - u, u, u/(1 - u)] - 
 3/64 SB[w, u, v, 1 - u, u, v/(1 - v)] - 
 3/64 SB[w, u, v, 1 - u, u, w/(1 - w)] + 
 1/64 SB[w, u, v, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[w, u, v, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[w, u, v, 1 - u, v, u/(1 - u)] + 
 11/64 SB[w, u, v, 1 - u, v, v/(1 - v)] + 
 3/32 SB[w, u, v, 1 - u, v, w/(1 - w)] + 
 1/64 SB[w, u, v, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[w, u, v, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, u, v, 1 - u, w, u/(1 - u)] + 
 3/32 SB[w, u, v, 1 - u, w, v/(1 - v)] + 
 11/64 SB[w, u, v, 1 - u, w, w/(1 - w)] - 
 1/4 SB[w, u, v, 1 - u, yu, yu] - 15/64 SB[w, u, v, 1 - u, yu, yv] - 
 15/64 SB[w, u, v, 1 - u, yu, yw] - 
 17/64 SB[w, u, v, 1 - u, yv, yu] - 
 17/64 SB[w, u, v, 1 - u, yv, yv] - 9/32 SB[w, u, v, 1 - u, yv, yw] - 
 17/64 SB[w, u, v, 1 - u, yw, yu] - 9/32 SB[w, u, v, 1 - u, yw, yv] - 
 17/64 SB[w, u, v, 1 - u, yw, yw] + 
 9/32 SB[w, u, v, u, 1 - u, u/(1 - u)] + 
 15/64 SB[w, u, v, u, 1 - u, v/(1 - v)] + 
 15/64 SB[w, u, v, u, 1 - u, w/(1 - w)] - 
 9/32 SB[w, u, v, u, u, u/(1 - u)] - 
 3/64 SB[w, u, v, u, u, v/(1 - v)] - 
 3/64 SB[w, u, v, u, u, w/(1 - w)] + 
 15/64 SB[w, u, v, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, u, v, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, u, v, u, 1 - v, w/(1 - w)] - 
 15/64 SB[w, u, v, u, v, u/(1 - u)] - 
 11/64 SB[w, u, v, u, v, v/(1 - v)] - 
 7/32 SB[w, u, v, u, v, w/(1 - w)] + 
 15/64 SB[w, u, v, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, u, v, u, 1 - w, v/(1 - v)] - 
 1/64 SB[w, u, v, u, 1 - w, w/(1 - w)] - 
 15/64 SB[w, u, v, u, w, u/(1 - u)] - 
 7/32 SB[w, u, v, u, w, v/(1 - v)] - 
 11/64 SB[w, u, v, u, w, w/(1 - w)] + 3/32 SB[w, u, v, u, yu, yu] + 
 5/64 SB[w, u, v, u, yu, yv] + 5/64 SB[w, u, v, u, yu, yw] + 
 17/64 SB[w, u, v, u, yv, yu] + 17/64 SB[w, u, v, u, yv, yv] + 
 9/32 SB[w, u, v, u, yv, yw] + 17/64 SB[w, u, v, u, yw, yu] + 
 9/32 SB[w, u, v, u, yw, yv] + 17/64 SB[w, u, v, u, yw, yw] + 
 1/64 SB[w, u, v, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[w, u, v, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[w, u, v, 1 - v, u, u/(1 - u)] - 
 1/64 SB[w, u, v, 1 - v, u, v/(1 - v)] + 
 3/32 SB[w, u, v, 1 - v, u, w/(1 - w)] + 
 1/64 SB[w, u, v, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[w, u, v, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[w, u, v, 1 - v, v, u/(1 - u)] - 
 1/16 SB[w, u, v, 1 - v, v, v/(1 - v)] - 
 3/64 SB[w, u, v, 1 - v, v, w/(1 - w)] - 
 1/16 SB[w, u, v, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[w, u, v, 1 - v, w, u/(1 - u)] - 
 1/64 SB[w, u, v, 1 - v, w, v/(1 - v)] + 
 11/64 SB[w, u, v, 1 - v, w, w/(1 - w)] - 
 17/64 SB[w, u, v, 1 - v, yu, yu] - 
 17/64 SB[w, u, v, 1 - v, yu, yv] - 9/32 SB[w, u, v, 1 - v, yu, yw] - 
 15/64 SB[w, u, v, 1 - v, yv, yu] - 1/4 SB[w, u, v, 1 - v, yv, yv] - 
 15/64 SB[w, u, v, 1 - v, yv, yw] - 9/32 SB[w, u, v, 1 - v, yw, yu] - 
 17/64 SB[w, u, v, 1 - v, yw, yv] - 
 17/64 SB[w, u, v, 1 - v, yw, yw] - 
 1/64 SB[w, u, v, v, 1 - u, u/(1 - u)] + 
 15/64 SB[w, u, v, v, 1 - u, v/(1 - v)] + 
 1/32 SB[w, u, v, v, 1 - u, w/(1 - w)] - 
 11/64 SB[w, u, v, v, u, u/(1 - u)] - 
 15/64 SB[w, u, v, v, u, v/(1 - v)] - 
 7/32 SB[w, u, v, v, u, w/(1 - w)] + 
 15/64 SB[w, u, v, v, 1 - v, u/(1 - u)] + 
 9/32 SB[w, u, v, v, 1 - v, v/(1 - v)] + 
 15/64 SB[w, u, v, v, 1 - v, w/(1 - w)] - 
 3/64 SB[w, u, v, v, v, u/(1 - u)] - 
 9/32 SB[w, u, v, v, v, v/(1 - v)] - 
 3/64 SB[w, u, v, v, v, w/(1 - w)] + 
 1/32 SB[w, u, v, v, 1 - w, u/(1 - u)] + 
 15/64 SB[w, u, v, v, 1 - w, v/(1 - v)] - 
 1/64 SB[w, u, v, v, 1 - w, w/(1 - w)] - 
 7/32 SB[w, u, v, v, w, u/(1 - u)] - 
 15/64 SB[w, u, v, v, w, v/(1 - v)] - 
 11/64 SB[w, u, v, v, w, w/(1 - w)] + 17/64 SB[w, u, v, v, yu, yu] + 
 17/64 SB[w, u, v, v, yu, yv] + 9/32 SB[w, u, v, v, yu, yw] + 
 5/64 SB[w, u, v, v, yv, yu] + 3/32 SB[w, u, v, v, yv, yv] + 
 5/64 SB[w, u, v, v, yv, yw] + 9/32 SB[w, u, v, v, yw, yu] + 
 17/64 SB[w, u, v, v, yw, yv] + 17/64 SB[w, u, v, v, yw, yw] + 
 1/64 SB[w, u, v, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[w, u, v, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[w, u, v, 1 - w, u, u/(1 - u)] + 
 3/32 SB[w, u, v, 1 - w, u, v/(1 - v)] - 
 1/64 SB[w, u, v, 1 - w, u, w/(1 - w)] - 
 1/16 SB[w, u, v, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, v, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[w, u, v, 1 - w, v, u/(1 - u)] + 
 11/64 SB[w, u, v, 1 - w, v, v/(1 - v)] - 
 1/64 SB[w, u, v, 1 - w, v, w/(1 - w)] + 
 1/64 SB[w, u, v, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, u, v, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[w, u, v, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[w, u, v, 1 - w, w, u/(1 - u)] - 
 3/64 SB[w, u, v, 1 - w, w, v/(1 - v)] - 
 1/16 SB[w, u, v, 1 - w, w, w/(1 - w)] - 
 17/64 SB[w, u, v, 1 - w, yu, yu] - 9/32 SB[w, u, v, 1 - w, yu, yv] - 
 17/64 SB[w, u, v, 1 - w, yu, yw] - 9/32 SB[w, u, v, 1 - w, yv, yu] - 
 17/64 SB[w, u, v, 1 - w, yv, yv] - 
 17/64 SB[w, u, v, 1 - w, yv, yw] - 
 15/64 SB[w, u, v, 1 - w, yw, yu] - 
 15/64 SB[w, u, v, 1 - w, yw, yv] - 1/4 SB[w, u, v, 1 - w, yw, yw] - 
 1/64 SB[w, u, v, w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, u, v, w, 1 - u, v/(1 - v)] + 
 15/64 SB[w, u, v, w, 1 - u, w/(1 - w)] - 
 11/64 SB[w, u, v, w, u, u/(1 - u)] - 
 7/32 SB[w, u, v, w, u, v/(1 - v)] - 
 15/64 SB[w, u, v, w, u, w/(1 - w)] + 
 1/32 SB[w, u, v, w, 1 - v, u/(1 - u)] - 
 1/64 SB[w, u, v, w, 1 - v, v/(1 - v)] + 
 15/64 SB[w, u, v, w, 1 - v, w/(1 - w)] - 
 7/32 SB[w, u, v, w, v, u/(1 - u)] - 
 11/64 SB[w, u, v, w, v, v/(1 - v)] - 
 15/64 SB[w, u, v, w, v, w/(1 - w)] + 
 15/64 SB[w, u, v, w, 1 - w, u/(1 - u)] + 
 15/64 SB[w, u, v, w, 1 - w, v/(1 - v)] + 
 9/32 SB[w, u, v, w, 1 - w, w/(1 - w)] - 
 3/64 SB[w, u, v, w, w, u/(1 - u)] - 
 3/64 SB[w, u, v, w, w, v/(1 - v)] - 
 9/32 SB[w, u, v, w, w, w/(1 - w)] + 17/64 SB[w, u, v, w, yu, yu] + 
 9/32 SB[w, u, v, w, yu, yv] + 17/64 SB[w, u, v, w, yu, yw] + 
 9/32 SB[w, u, v, w, yv, yu] + 17/64 SB[w, u, v, w, yv, yv] + 
 17/64 SB[w, u, v, w, yv, yw] + 5/64 SB[w, u, v, w, yw, yu] + 
 5/64 SB[w, u, v, w, yw, yv] + 3/32 SB[w, u, v, w, yw, yw] - 
 3/32 SB[w, u, v, yu, 1 - u, yu] - 5/64 SB[w, u, v, yu, 1 - u, yv] - 
 5/64 SB[w, u, v, yu, 1 - u, yw] + 3/32 SB[w, u, v, yu, u, yu] + 
 5/64 SB[w, u, v, yu, u, yv] + 5/64 SB[w, u, v, yu, u, yw] - 
 1/64 SB[w, u, v, yu, 1 - v, yu] - 1/64 SB[w, u, v, yu, 1 - v, yv] - 
 1/32 SB[w, u, v, yu, 1 - v, yw] + 1/64 SB[w, u, v, yu, v, yu] + 
 1/64 SB[w, u, v, yu, v, yv] + 1/32 SB[w, u, v, yu, v, yw] - 
 1/64 SB[w, u, v, yu, 1 - w, yu] - 1/32 SB[w, u, v, yu, 1 - w, yv] - 
 1/64 SB[w, u, v, yu, 1 - w, yw] + 1/64 SB[w, u, v, yu, w, yu] + 
 1/32 SB[w, u, v, yu, w, yv] + 1/64 SB[w, u, v, yu, w, yw] + 
 3/32 SB[w, u, v, yu, yu, u/(1 - u)] + 
 1/64 SB[w, u, v, yu, yu, v/(1 - v)] + 
 1/64 SB[w, u, v, yu, yu, w/(1 - w)] + 
 5/64 SB[w, u, v, yu, yv, u/(1 - u)] + 
 1/64 SB[w, u, v, yu, yv, v/(1 - v)] + 
 1/32 SB[w, u, v, yu, yv, w/(1 - w)] + 
 5/64 SB[w, u, v, yu, yw, u/(1 - u)] + 
 1/32 SB[w, u, v, yu, yw, v/(1 - v)] + 
 1/64 SB[w, u, v, yu, yw, w/(1 - w)] - 
 1/64 SB[w, u, v, yv, 1 - u, yu] - 1/64 SB[w, u, v, yv, 1 - u, yv] - 
 1/32 SB[w, u, v, yv, 1 - u, yw] + 1/64 SB[w, u, v, yv, u, yu] + 
 1/64 SB[w, u, v, yv, u, yv] + 1/32 SB[w, u, v, yv, u, yw] - 
 5/64 SB[w, u, v, yv, 1 - v, yu] - 3/32 SB[w, u, v, yv, 1 - v, yv] - 
 5/64 SB[w, u, v, yv, 1 - v, yw] + 5/64 SB[w, u, v, yv, v, yu] + 
 3/32 SB[w, u, v, yv, v, yv] + 5/64 SB[w, u, v, yv, v, yw] - 
 1/32 SB[w, u, v, yv, 1 - w, yu] - 1/64 SB[w, u, v, yv, 1 - w, yv] - 
 1/64 SB[w, u, v, yv, 1 - w, yw] + 1/32 SB[w, u, v, yv, w, yu] + 
 1/64 SB[w, u, v, yv, w, yv] + 1/64 SB[w, u, v, yv, w, yw] + 
 1/64 SB[w, u, v, yv, yu, u/(1 - u)] + 
 5/64 SB[w, u, v, yv, yu, v/(1 - v)] + 
 1/32 SB[w, u, v, yv, yu, w/(1 - w)] + 
 1/64 SB[w, u, v, yv, yv, u/(1 - u)] + 
 3/32 SB[w, u, v, yv, yv, v/(1 - v)] + 
 1/64 SB[w, u, v, yv, yv, w/(1 - w)] + 
 1/32 SB[w, u, v, yv, yw, u/(1 - u)] + 
 5/64 SB[w, u, v, yv, yw, v/(1 - v)] + 
 1/64 SB[w, u, v, yv, yw, w/(1 - w)] - 
 1/64 SB[w, u, v, yw, 1 - u, yu] - 1/32 SB[w, u, v, yw, 1 - u, yv] - 
 1/64 SB[w, u, v, yw, 1 - u, yw] + 1/64 SB[w, u, v, yw, u, yu] + 
 1/32 SB[w, u, v, yw, u, yv] + 1/64 SB[w, u, v, yw, u, yw] - 
 1/32 SB[w, u, v, yw, 1 - v, yu] - 1/64 SB[w, u, v, yw, 1 - v, yv] - 
 1/64 SB[w, u, v, yw, 1 - v, yw] + 1/32 SB[w, u, v, yw, v, yu] + 
 1/64 SB[w, u, v, yw, v, yv] + 1/64 SB[w, u, v, yw, v, yw] - 
 5/64 SB[w, u, v, yw, 1 - w, yu] - 5/64 SB[w, u, v, yw, 1 - w, yv] - 
 3/32 SB[w, u, v, yw, 1 - w, yw] + 5/64 SB[w, u, v, yw, w, yu] + 
 5/64 SB[w, u, v, yw, w, yv] + 3/32 SB[w, u, v, yw, w, yw] + 
 1/64 SB[w, u, v, yw, yu, u/(1 - u)] + 
 1/32 SB[w, u, v, yw, yu, v/(1 - v)] + 
 5/64 SB[w, u, v, yw, yu, w/(1 - w)] + 
 1/32 SB[w, u, v, yw, yv, u/(1 - u)] + 
 1/64 SB[w, u, v, yw, yv, v/(1 - v)] + 
 5/64 SB[w, u, v, yw, yv, w/(1 - w)] + 
 1/64 SB[w, u, v, yw, yw, u/(1 - u)] + 
 1/64 SB[w, u, v, yw, yw, v/(1 - v)] + 
 3/32 SB[w, u, v, yw, yw, w/(1 - w)] - 
 1/4 SB[w, u, 1 - w, 1 - u, 1 - u, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, 1 - u, 1 - u, v/(1 - v)] - 
 23/64 SB[w, u, 1 - w, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[w, u, 1 - w, 1 - u, u, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, 1 - u, u, v/(1 - v)] + 
 23/64 SB[w, u, 1 - w, 1 - u, u, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, 1 - u, v, u/(1 - u)] - 
 3/64 SB[w, u, 1 - w, 1 - u, v, v/(1 - v)] - 
 23/64 SB[w, u, 1 - w, 1 - u, 1 - w, u/(1 - u)] - 
 17/64 SB[w, u, 1 - w, 1 - u, 1 - w, w/(1 - w)] + 
 23/64 SB[w, u, 1 - w, 1 - u, w, u/(1 - u)] + 
 15/64 SB[w, u, 1 - w, 1 - u, w, w/(1 - w)] + 
 1/32 SB[w, u, 1 - w, 1 - u, yu, yu] + 
 3/64 SB[w, u, 1 - w, 1 - u, yu, yv] + 
 1/64 SB[w, u, 1 - w, 1 - u, yu, yw] + 
 3/64 SB[w, u, 1 - w, 1 - u, yv, yu] + 
 5/64 SB[w, u, 1 - w, 1 - u, yv, yv] + 
 1/32 SB[w, u, 1 - w, 1 - u, yv, yw] + 
 1/64 SB[w, u, 1 - w, 1 - u, yw, yu] + 
 1/32 SB[w, u, 1 - w, 1 - u, yw, yv] - 
 1/64 SB[w, u, 1 - w, 1 - u, yw, yw] - 
 7/32 SB[w, u, 1 - w, u, 1 - u, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, u, 1 - u, v/(1 - v)] - 
 3/64 SB[w, u, 1 - w, u, 1 - u, w/(1 - w)] + 
 9/32 SB[w, u, 1 - w, u, u, u/(1 - u)] + 
 3/64 SB[w, u, 1 - w, u, u, v/(1 - v)] + 
 3/64 SB[w, u, 1 - w, u, u, w/(1 - w)] + 
 1/64 SB[w, u, 1 - w, u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, u, 1 - v, v/(1 - v)] - 
 1/32 SB[w, u, 1 - w, u, 1 - v, w/(1 - w)] + 
 3/64 SB[w, u, 1 - w, u, v, u/(1 - u)] + 
 3/64 SB[w, u, 1 - w, u, v, v/(1 - v)] + 
 1/32 SB[w, u, 1 - w, u, v, w/(1 - w)] - 
 3/64 SB[w, u, 1 - w, u, 1 - w, u/(1 - u)] - 
 1/32 SB[w, u, 1 - w, u, 1 - w, v/(1 - v)] + 
 5/64 SB[w, u, 1 - w, u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, u, w, u/(1 - u)] - 
 1/32 SB[w, u, 1 - w, u, w, v/(1 - v)] - 
 5/64 SB[w, u, 1 - w, u, w, w/(1 - w)] - 
 3/32 SB[w, u, 1 - w, u, yu, yu] - 5/64 SB[w, u, 1 - w, u, yu, yv] - 
 5/64 SB[w, u, 1 - w, u, yu, yw] - 5/64 SB[w, u, 1 - w, u, yv, yu] - 
 9/64 SB[w, u, 1 - w, u, yv, yv] - 3/32 SB[w, u, 1 - w, u, yv, yw] - 
 1/64 SB[w, u, 1 - w, u, yw, yu] - 1/32 SB[w, u, 1 - w, u, yw, yv] - 
 1/64 SB[w, u, 1 - w, u, yw, yw] - 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - u, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, 1 - v, u, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, 1 - v, u, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - v, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - v, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, 1 - v, v, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, 1 - v, v, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[w, u, 1 - w, 1 - v, w, v/(1 - v)] - 
 1/64 SB[w, u, 1 - w, 1 - v, w, w/(1 - w)] - 
 3/64 SB[w, u, 1 - w, 1 - v, yu, yu] - 
 1/64 SB[w, u, 1 - w, 1 - v, yu, yv] - 
 1/64 SB[w, u, 1 - w, 1 - v, yv, yu] + 
 1/64 SB[w, u, 1 - w, 1 - v, yv, yw] + 
 1/64 SB[w, u, 1 - w, 1 - v, yw, yv] + 
 3/64 SB[w, u, 1 - w, 1 - v, yw, yw] - 
 1/64 SB[w, u, 1 - w, v, 1 - u, u/(1 - u)] - 
 3/64 SB[w, u, 1 - w, v, 1 - u, v/(1 - v)] + 
 1/32 SB[w, u, 1 - w, v, 1 - u, w/(1 - w)] + 
 5/64 SB[w, u, 1 - w, v, u, u/(1 - u)] + 
 5/64 SB[w, u, 1 - w, v, u, v/(1 - v)] - 
 1/32 SB[w, u, 1 - w, v, u, w/(1 - w)] - 
 3/64 SB[w, u, 1 - w, v, 1 - v, u/(1 - u)] - 
 1/32 SB[w, u, 1 - w, v, 1 - v, v/(1 - v)] + 
 3/64 SB[w, u, 1 - w, v, 1 - v, w/(1 - w)] + 
 5/64 SB[w, u, 1 - w, v, v, u/(1 - u)] + 
 3/32 SB[w, u, 1 - w, v, v, v/(1 - v)] - 
 3/64 SB[w, u, 1 - w, v, v, w/(1 - w)] + 
 1/32 SB[w, u, 1 - w, v, 1 - w, u/(1 - u)] + 
 3/64 SB[w, u, 1 - w, v, 1 - w, v/(1 - v)] + 
 11/64 SB[w, u, 1 - w, v, 1 - w, w/(1 - w)] - 
 1/16 SB[w, u, 1 - w, v, w, u/(1 - u)] - 
 5/64 SB[w, u, 1 - w, v, w, v/(1 - v)] - 
 9/64 SB[w, u, 1 - w, v, w, w/(1 - w)] + 
 1/64 SB[w, u, 1 - w, v, yu, yu] - 3/64 SB[w, u, 1 - w, v, yu, yv] - 
 1/32 SB[w, u, 1 - w, v, yu, yw] - 3/64 SB[w, u, 1 - w, v, yv, yu] - 
 1/32 SB[w, u, 1 - w, v, yv, yv] - 3/64 SB[w, u, 1 - w, v, yv, yw] - 
 1/64 SB[w, u, 1 - w, v, yw, yv] - 1/64 SB[w, u, 1 - w, v, yw, yw] - 
 23/64 SB[w, u, 1 - w, 1 - w, 1 - u, u/(1 - u)] - 
 17/64 SB[w, u, 1 - w, 1 - w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, u, 1 - w, 1 - w, u, u/(1 - u)] - 
 1/16 SB[w, u, 1 - w, 1 - w, u, v/(1 - v)] + 
 9/64 SB[w, u, 1 - w, 1 - w, u, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[w, u, 1 - w, 1 - w, v, u/(1 - u)] + 
 5/64 SB[w, u, 1 - w, 1 - w, v, v/(1 - v)] + 
 7/64 SB[w, u, 1 - w, 1 - w, v, w/(1 - w)] - 
 17/64 SB[w, u, 1 - w, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, 1 - w, 1 - w, v/(1 - v)] + 
 13/64 SB[w, u, 1 - w, 1 - w, w, u/(1 - u)] + 
 3/64 SB[w, u, 1 - w, 1 - w, w, v/(1 - v)] - 
 1/64 SB[w, u, 1 - w, 1 - w, yu, yu] + 
 1/16 SB[w, u, 1 - w, 1 - w, yu, yv] + 
 1/64 SB[w, u, 1 - w, 1 - w, yu, yw] - 
 1/16 SB[w, u, 1 - w, 1 - w, yv, yu] + 
 1/64 SB[w, u, 1 - w, 1 - w, yv, yv] - 
 1/64 SB[w, u, 1 - w, 1 - w, yv, yw] - 
 3/64 SB[w, u, 1 - w, 1 - w, yw, yu] + 
 3/64 SB[w, u, 1 - w, 1 - w, yw, yv] + 
 25/64 SB[w, u, 1 - w, w, 1 - u, u/(1 - u)] + 
 13/64 SB[w, u, 1 - w, w, 1 - u, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, w, u, u/(1 - u)] - 
 7/64 SB[w, u, 1 - w, w, u, w/(1 - w)] - 
 1/64 SB[w, u, 1 - w, w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, w, 1 - v, w/(1 - w)] - 
 3/32 SB[w, u, 1 - w, w, v, u/(1 - u)] - 
 5/64 SB[w, u, 1 - w, w, v, v/(1 - v)] - 
 7/64 SB[w, u, 1 - w, w, v, w/(1 - w)] + 
 13/64 SB[w, u, 1 - w, w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, u, 1 - w, w, 1 - w, v/(1 - v)] - 
 7/64 SB[w, u, 1 - w, w, w, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, w, w, v/(1 - v)] + 
 3/64 SB[w, u, 1 - w, w, yu, yu] + 1/64 SB[w, u, 1 - w, w, yu, yw] + 
 3/32 SB[w, u, 1 - w, w, yv, yu] + 3/64 SB[w, u, 1 - w, w, yv, yv] + 
 5/64 SB[w, u, 1 - w, w, yv, yw] + 1/64 SB[w, u, 1 - w, w, yw, yu] - 
 1/64 SB[w, u, 1 - w, w, yw, yv] + 
 3/32 SB[w, u, 1 - w, yu, 1 - u, yu] + 
 5/64 SB[w, u, 1 - w, yu, 1 - u, yv] + 
 5/64 SB[w, u, 1 - w, yu, 1 - u, yw] - 
 3/32 SB[w, u, 1 - w, yu, u, yu] - 5/64 SB[w, u, 1 - w, yu, u, yv] - 
 5/64 SB[w, u, 1 - w, yu, u, yw] + 
 1/64 SB[w, u, 1 - w, yu, 1 - v, yu] + 
 1/64 SB[w, u, 1 - w, yu, 1 - v, yv] + 
 1/32 SB[w, u, 1 - w, yu, 1 - v, yw] - 
 1/64 SB[w, u, 1 - w, yu, v, yu] - 1/64 SB[w, u, 1 - w, yu, v, yv] - 
 1/32 SB[w, u, 1 - w, yu, v, yw] + 
 1/64 SB[w, u, 1 - w, yu, 1 - w, yu] + 
 1/32 SB[w, u, 1 - w, yu, 1 - w, yv] + 
 1/64 SB[w, u, 1 - w, yu, 1 - w, yw] - 
 1/64 SB[w, u, 1 - w, yu, w, yu] - 1/32 SB[w, u, 1 - w, yu, w, yv] - 
 1/64 SB[w, u, 1 - w, yu, w, yw] - 
 3/32 SB[w, u, 1 - w, yu, yu, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, yu, yu, v/(1 - v)] - 
 1/64 SB[w, u, 1 - w, yu, yu, w/(1 - w)] - 
 5/64 SB[w, u, 1 - w, yu, yv, u/(1 - u)] - 
 1/64 SB[w, u, 1 - w, yu, yv, v/(1 - v)] - 
 1/32 SB[w, u, 1 - w, yu, yv, w/(1 - w)] - 
 5/64 SB[w, u, 1 - w, yu, yw, u/(1 - u)] - 
 1/32 SB[w, u, 1 - w, yu, yw, v/(1 - v)] - 
 1/64 SB[w, u, 1 - w, yu, yw, w/(1 - w)] + 
 7/64 SB[w, u, 1 - w, yv, 1 - u, yu] + 
 7/64 SB[w, u, 1 - w, yv, 1 - u, yv] + 
 3/32 SB[w, u, 1 - w, yv, 1 - u, yw] - 
 7/64 SB[w, u, 1 - w, yv, u, yu] - 7/64 SB[w, u, 1 - w, yv, u, yv] - 
 3/32 SB[w, u, 1 - w, yv, u, yw] + 
 3/64 SB[w, u, 1 - w, yv, 1 - v, yu] + 
 1/32 SB[w, u, 1 - w, yv, 1 - v, yv] + 
 3/64 SB[w, u, 1 - w, yv, 1 - v, yw] - 
 3/64 SB[w, u, 1 - w, yv, v, yu] - 1/32 SB[w, u, 1 - w, yv, v, yv] - 
 3/64 SB[w, u, 1 - w, yv, v, yw] - 
 1/32 SB[w, u, 1 - w, yv, 1 - w, yu] - 
 1/64 SB[w, u, 1 - w, yv, 1 - w, yv] - 
 1/64 SB[w, u, 1 - w, yv, 1 - w, yw] + 
 1/32 SB[w, u, 1 - w, yv, w, yu] + 1/64 SB[w, u, 1 - w, yv, w, yv] + 
 1/64 SB[w, u, 1 - w, yv, w, yw] - 
 7/64 SB[w, u, 1 - w, yv, yu, u/(1 - u)] - 
 3/64 SB[w, u, 1 - w, yv, yu, v/(1 - v)] + 
 1/32 SB[w, u, 1 - w, yv, yu, w/(1 - w)] - 
 7/64 SB[w, u, 1 - w, yv, yv, u/(1 - u)] - 
 1/32 SB[w, u, 1 - w, yv, yv, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, yv, yv, w/(1 - w)] - 
 3/32 SB[w, u, 1 - w, yv, yw, u/(1 - u)] - 
 3/64 SB[w, u, 1 - w, yv, yw, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, yv, yw, w/(1 - w)] + 
 5/64 SB[w, u, 1 - w, yw, 1 - u, yu] + 
 1/16 SB[w, u, 1 - w, yw, 1 - u, yv] + 
 3/64 SB[w, u, 1 - w, yw, 1 - u, yw] - 
 5/64 SB[w, u, 1 - w, yw, u, yu] - 1/16 SB[w, u, 1 - w, yw, u, yv] - 
 3/64 SB[w, u, 1 - w, yw, u, yw] + 
 1/16 SB[w, u, 1 - w, yw, 1 - v, yu] + 
 3/64 SB[w, u, 1 - w, yw, 1 - v, yv] + 
 5/64 SB[w, u, 1 - w, yw, 1 - v, yw] - 
 1/16 SB[w, u, 1 - w, yw, v, yu] - 3/64 SB[w, u, 1 - w, yw, v, yv] - 
 5/64 SB[w, u, 1 - w, yw, v, yw] - 
 1/64 SB[w, u, 1 - w, yw, 1 - w, yu] + 
 1/64 SB[w, u, 1 - w, yw, 1 - w, yv] + 
 1/64 SB[w, u, 1 - w, yw, w, yu] - 1/64 SB[w, u, 1 - w, yw, w, yv] - 
 5/64 SB[w, u, 1 - w, yw, yu, u/(1 - u)] - 
 1/16 SB[w, u, 1 - w, yw, yu, v/(1 - v)] + 
 1/64 SB[w, u, 1 - w, yw, yu, w/(1 - w)] - 
 1/16 SB[w, u, 1 - w, yw, yv, u/(1 - u)] - 
 3/64 SB[w, u, 1 - w, yw, yv, v/(1 - v)] - 
 1/64 SB[w, u, 1 - w, yw, yv, w/(1 - w)] - 
 3/64 SB[w, u, 1 - w, yw, yw, u/(1 - u)] - 
 5/64 SB[w, u, 1 - w, yw, yw, v/(1 - v)] + 
 1/32 SB[w, u, w, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[w, u, w, 1 - u, 1 - u, w/(1 - w)] - 
 5/32 SB[w, u, w, 1 - u, u, u/(1 - u)] - 
 1/16 SB[w, u, w, 1 - u, u, v/(1 - v)] - 
 1/32 SB[w, u, w, 1 - u, u, w/(1 - w)] - 
 1/32 SB[w, u, w, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, u, w, 1 - u, 1 - v, w/(1 - w)] - 
 1/32 SB[w, u, w, 1 - u, v, v/(1 - v)] + 
 1/32 SB[w, u, w, 1 - u, v, w/(1 - w)] - 
 1/32 SB[w, u, w, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, u, w, 1 - u, 1 - w, v/(1 - v)] - 
 1/4 SB[w, u, w, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[w, u, w, 1 - u, w, u/(1 - u)] + 
 1/32 SB[w, u, w, 1 - u, w, v/(1 - v)] + 
 3/16 SB[w, u, w, 1 - u, w, w/(1 - w)] + 
 7/32 SB[w, u, w, 1 - u, yu, yu] + 3/16 SB[w, u, w, 1 - u, yu, yv] + 
 7/32 SB[w, u, w, 1 - u, yu, yw] + 1/8 SB[w, u, w, 1 - u, yv, yu] + 
 3/32 SB[w, u, w, 1 - u, yv, yv] + 5/32 SB[w, u, w, 1 - u, yv, yw] + 
 5/32 SB[w, u, w, 1 - u, yw, yu] + 5/32 SB[w, u, w, 1 - u, yw, yv] + 
 3/16 SB[w, u, w, 1 - u, yw, yw] - 
 1/16 SB[w, u, w, u, 1 - u, u/(1 - u)] + 
 1/16 SB[w, u, w, u, 1 - u, w/(1 - w)] - 
 1/16 SB[w, u, w, u, v, u/(1 - u)] - 
 1/8 SB[w, u, w, u, v, v/(1 - v)] - 
 1/16 SB[w, u, w, u, v, w/(1 - w)] + 
 1/16 SB[w, u, w, u, 1 - w, u/(1 - u)] - 
 1/16 SB[w, u, w, u, 1 - w, w/(1 - w)] + 
 1/16 SB[w, u, w, u, yv, yu] + 1/8 SB[w, u, w, u, yv, yv] + 
 1/16 SB[w, u, w, u, yv, yw] + 
 1/32 SB[w, u, w, v, 1 - u, u/(1 - u)] + 
 7/32 SB[w, u, w, v, 1 - u, w/(1 - w)] - 
 3/32 SB[w, u, w, v, u, u/(1 - u)] - 
 3/16 SB[w, u, w, v, u, v/(1 - v)] - 
 7/32 SB[w, u, w, v, u, w/(1 - w)] + 
 1/32 SB[w, u, w, v, 1 - v, v/(1 - v)] + 
 7/32 SB[w, u, w, v, 1 - v, w/(1 - w)] - 
 3/16 SB[w, u, w, v, v, u/(1 - u)] - 
 3/32 SB[w, u, w, v, v, v/(1 - v)] - 
 7/32 SB[w, u, w, v, v, w/(1 - w)] + 
 7/32 SB[w, u, w, v, 1 - w, u/(1 - u)] + 
 7/32 SB[w, u, w, v, 1 - w, v/(1 - v)] + 
 5/16 SB[w, u, w, v, 1 - w, w/(1 - w)] - 
 1/32 SB[w, u, w, v, w, u/(1 - u)] - 
 1/32 SB[w, u, w, v, w, v/(1 - v)] - 
 3/16 SB[w, u, w, v, w, w/(1 - w)] + 1/32 SB[w, u, w, v, yu, yu] + 
 1/16 SB[w, u, w, v, yu, yv] + 1/32 SB[w, u, w, v, yu, yw] + 
 1/16 SB[w, u, w, v, yv, yu] + 1/32 SB[w, u, w, v, yv, yv] + 
 1/32 SB[w, u, w, v, yv, yw] - 5/32 SB[w, u, w, v, yw, yu] - 
 5/32 SB[w, u, w, v, yw, yv] - 3/16 SB[w, u, w, v, yw, yw] - 
 1/32 SB[w, u, w, 1 - w, 1 - u, u/(1 - u)] - 
 7/32 SB[w, u, w, 1 - w, 1 - u, w/(1 - w)] + 
 3/32 SB[w, u, w, 1 - w, u, u/(1 - u)] + 
 1/16 SB[w, u, w, 1 - w, u, v/(1 - v)] + 
 3/32 SB[w, u, w, 1 - w, u, w/(1 - w)] + 
 1/32 SB[w, u, w, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[w, u, w, 1 - w, 1 - v, w/(1 - w)] + 
 3/16 SB[w, u, w, 1 - w, v, u/(1 - u)] + 
 5/32 SB[w, u, w, 1 - w, v, v/(1 - v)] + 
 5/32 SB[w, u, w, 1 - w, v, w/(1 - w)] - 
 7/32 SB[w, u, w, 1 - w, 1 - w, u/(1 - u)] - 
 1/32 SB[w, u, w, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[w, u, w, 1 - w, w, u/(1 - u)] - 
 1/32 SB[w, u, w, 1 - w, w, v/(1 - v)] - 
 1/32 SB[w, u, w, 1 - w, yu, yu] - 1/16 SB[w, u, w, 1 - w, yu, yv] - 
 1/32 SB[w, u, w, 1 - w, yu, yw] - 3/16 SB[w, u, w, 1 - w, yv, yu] - 
 7/32 SB[w, u, w, 1 - w, yv, yv] - 7/32 SB[w, u, w, 1 - w, yv, yw] + 
 1/32 SB[w, u, w, 1 - w, yw, yu] - 1/32 SB[w, u, w, 1 - w, yw, yv] - 
 1/32 SB[w, u, w, yv, 1 - u, yu] - 1/16 SB[w, u, w, yv, 1 - u, yv] - 
 1/32 SB[w, u, w, yv, 1 - u, yw] + 1/32 SB[w, u, w, yv, u, yu] + 
 1/16 SB[w, u, w, yv, u, yv] + 1/32 SB[w, u, w, yv, u, yw] - 
 1/16 SB[w, u, w, yv, 1 - v, yu] - 1/32 SB[w, u, w, yv, 1 - v, yv] - 
 1/32 SB[w, u, w, yv, 1 - v, yw] + 1/16 SB[w, u, w, yv, v, yu] + 
 1/32 SB[w, u, w, yv, v, yv] + 1/32 SB[w, u, w, yv, v, yw] - 
 5/32 SB[w, u, w, yv, 1 - w, yu] - 5/32 SB[w, u, w, yv, 1 - w, yv] - 
 3/16 SB[w, u, w, yv, 1 - w, yw] + 5/32 SB[w, u, w, yv, w, yu] + 
 5/32 SB[w, u, w, yv, w, yv] + 3/16 SB[w, u, w, yv, w, yw] + 
 1/32 SB[w, u, w, yv, yu, u/(1 - u)] + 
 1/16 SB[w, u, w, yv, yu, v/(1 - v)] + 
 5/32 SB[w, u, w, yv, yu, w/(1 - w)] + 
 1/16 SB[w, u, w, yv, yv, u/(1 - u)] + 
 1/32 SB[w, u, w, yv, yv, v/(1 - v)] + 
 5/32 SB[w, u, w, yv, yv, w/(1 - w)] + 
 1/32 SB[w, u, w, yv, yw, u/(1 - u)] + 
 1/32 SB[w, u, w, yv, yw, v/(1 - v)] + 
 3/16 SB[w, u, w, yv, yw, w/(1 - w)] - 
 1/32 SB[w, u, yv, 1 - u, 1 - u, yu] - 
 3/64 SB[w, u, yv, 1 - u, 1 - u, yv] - 
 3/64 SB[w, u, yv, 1 - u, 1 - u, yw] + 
 1/32 SB[w, u, yv, 1 - u, u, yu] + 3/64 SB[w, u, yv, 1 - u, u, yv] + 
 3/64 SB[w, u, yv, 1 - u, u, yw] + 
 1/64 SB[w, u, yv, 1 - u, 1 - v, yu] + 
 1/64 SB[w, u, yv, 1 - u, 1 - v, yv] + 
 1/32 SB[w, u, yv, 1 - u, 1 - v, yw] - 
 1/64 SB[w, u, yv, 1 - u, v, yu] - 1/64 SB[w, u, yv, 1 - u, v, yv] - 
 1/32 SB[w, u, yv, 1 - u, v, yw] + 
 1/64 SB[w, u, yv, 1 - u, 1 - w, yu] + 
 1/32 SB[w, u, yv, 1 - u, 1 - w, yv] + 
 1/64 SB[w, u, yv, 1 - u, 1 - w, yw] - 
 1/64 SB[w, u, yv, 1 - u, w, yu] - 1/32 SB[w, u, yv, 1 - u, w, yv] - 
 1/64 SB[w, u, yv, 1 - u, w, yw] + 
 1/32 SB[w, u, yv, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[w, u, yv, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[w, u, yv, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[w, u, yv, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[w, u, yv, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[w, u, yv, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[w, u, yv, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[w, u, yv, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[w, u, yv, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[w, u, yv, u, 1 - u, yu] - 5/64 SB[w, u, yv, u, 1 - u, yv] - 
 5/64 SB[w, u, yv, u, 1 - u, yw] + 3/32 SB[w, u, yv, u, u, yu] + 
 5/64 SB[w, u, yv, u, u, yv] + 5/64 SB[w, u, yv, u, u, yw] - 
 1/64 SB[w, u, yv, u, 1 - v, yu] - 1/64 SB[w, u, yv, u, 1 - v, yv] - 
 1/32 SB[w, u, yv, u, 1 - v, yw] + 1/64 SB[w, u, yv, u, v, yu] + 
 1/64 SB[w, u, yv, u, v, yv] + 1/32 SB[w, u, yv, u, v, yw] - 
 1/64 SB[w, u, yv, u, 1 - w, yu] - 1/32 SB[w, u, yv, u, 1 - w, yv] - 
 1/64 SB[w, u, yv, u, 1 - w, yw] + 1/64 SB[w, u, yv, u, w, yu] + 
 1/32 SB[w, u, yv, u, w, yv] + 1/64 SB[w, u, yv, u, w, yw] + 
 3/32 SB[w, u, yv, u, yu, u/(1 - u)] + 
 1/64 SB[w, u, yv, u, yu, v/(1 - v)] + 
 1/64 SB[w, u, yv, u, yu, w/(1 - w)] + 
 5/64 SB[w, u, yv, u, yv, u/(1 - u)] + 
 1/64 SB[w, u, yv, u, yv, v/(1 - v)] + 
 1/32 SB[w, u, yv, u, yv, w/(1 - w)] + 
 5/64 SB[w, u, yv, u, yw, u/(1 - u)] + 
 1/32 SB[w, u, yv, u, yw, v/(1 - v)] + 
 1/64 SB[w, u, yv, u, yw, w/(1 - w)] + 
 1/64 SB[w, u, yv, 1 - v, 1 - u, yu] + 
 1/64 SB[w, u, yv, 1 - v, 1 - u, yv] + 
 1/32 SB[w, u, yv, 1 - v, 1 - u, yw] - 
 1/64 SB[w, u, yv, 1 - v, u, yu] - 1/64 SB[w, u, yv, 1 - v, u, yv] - 
 1/32 SB[w, u, yv, 1 - v, u, yw] - 
 3/64 SB[w, u, yv, 1 - v, 1 - v, yu] - 
 1/32 SB[w, u, yv, 1 - v, 1 - v, yv] - 
 3/64 SB[w, u, yv, 1 - v, 1 - v, yw] + 
 3/64 SB[w, u, yv, 1 - v, v, yu] + 1/32 SB[w, u, yv, 1 - v, v, yv] + 
 3/64 SB[w, u, yv, 1 - v, v, yw] + 
 1/32 SB[w, u, yv, 1 - v, 1 - w, yu] + 
 1/64 SB[w, u, yv, 1 - v, 1 - w, yv] + 
 1/64 SB[w, u, yv, 1 - v, 1 - w, yw] - 
 1/32 SB[w, u, yv, 1 - v, w, yu] - 1/64 SB[w, u, yv, 1 - v, w, yv] - 
 1/64 SB[w, u, yv, 1 - v, w, yw] - 
 1/64 SB[w, u, yv, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[w, u, yv, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[w, u, yv, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[w, u, yv, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[w, u, yv, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[w, u, yv, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[w, u, yv, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[w, u, yv, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[w, u, yv, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[w, u, yv, v, 1 - u, yu] - 1/64 SB[w, u, yv, v, 1 - u, yv] - 
 1/32 SB[w, u, yv, v, 1 - u, yw] + 1/64 SB[w, u, yv, v, u, yu] + 
 1/64 SB[w, u, yv, v, u, yv] + 1/32 SB[w, u, yv, v, u, yw] - 
 5/64 SB[w, u, yv, v, 1 - v, yu] - 3/32 SB[w, u, yv, v, 1 - v, yv] - 
 5/64 SB[w, u, yv, v, 1 - v, yw] + 5/64 SB[w, u, yv, v, v, yu] + 
 3/32 SB[w, u, yv, v, v, yv] + 5/64 SB[w, u, yv, v, v, yw] - 
 1/32 SB[w, u, yv, v, 1 - w, yu] - 1/64 SB[w, u, yv, v, 1 - w, yv] - 
 1/64 SB[w, u, yv, v, 1 - w, yw] + 1/32 SB[w, u, yv, v, w, yu] + 
 1/64 SB[w, u, yv, v, w, yv] + 1/64 SB[w, u, yv, v, w, yw] + 
 1/64 SB[w, u, yv, v, yu, u/(1 - u)] + 
 5/64 SB[w, u, yv, v, yu, v/(1 - v)] + 
 1/32 SB[w, u, yv, v, yu, w/(1 - w)] + 
 1/64 SB[w, u, yv, v, yv, u/(1 - u)] + 
 3/32 SB[w, u, yv, v, yv, v/(1 - v)] + 
 1/64 SB[w, u, yv, v, yv, w/(1 - w)] + 
 1/32 SB[w, u, yv, v, yw, u/(1 - u)] + 
 5/64 SB[w, u, yv, v, yw, v/(1 - v)] + 
 1/64 SB[w, u, yv, v, yw, w/(1 - w)] + 
 1/64 SB[w, u, yv, 1 - w, 1 - u, yu] + 
 1/32 SB[w, u, yv, 1 - w, 1 - u, yv] + 
 1/64 SB[w, u, yv, 1 - w, 1 - u, yw] - 
 1/64 SB[w, u, yv, 1 - w, u, yu] - 1/32 SB[w, u, yv, 1 - w, u, yv] - 
 1/64 SB[w, u, yv, 1 - w, u, yw] + 
 1/32 SB[w, u, yv, 1 - w, 1 - v, yu] + 
 1/64 SB[w, u, yv, 1 - w, 1 - v, yv] + 
 1/64 SB[w, u, yv, 1 - w, 1 - v, yw] - 
 1/32 SB[w, u, yv, 1 - w, v, yu] - 1/64 SB[w, u, yv, 1 - w, v, yv] - 
 1/64 SB[w, u, yv, 1 - w, v, yw] - 
 3/64 SB[w, u, yv, 1 - w, 1 - w, yu] - 
 3/64 SB[w, u, yv, 1 - w, 1 - w, yv] - 
 1/32 SB[w, u, yv, 1 - w, 1 - w, yw] + 
 3/64 SB[w, u, yv, 1 - w, w, yu] + 3/64 SB[w, u, yv, 1 - w, w, yv] + 
 1/32 SB[w, u, yv, 1 - w, w, yw] - 
 1/64 SB[w, u, yv, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[w, u, yv, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[w, u, yv, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[w, u, yv, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[w, u, yv, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[w, u, yv, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[w, u, yv, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[w, u, yv, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[w, u, yv, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[w, u, yv, w, 1 - u, yu] - 1/32 SB[w, u, yv, w, 1 - u, yv] - 
 1/64 SB[w, u, yv, w, 1 - u, yw] + 1/64 SB[w, u, yv, w, u, yu] + 
 1/32 SB[w, u, yv, w, u, yv] + 1/64 SB[w, u, yv, w, u, yw] - 
 1/32 SB[w, u, yv, w, 1 - v, yu] - 1/64 SB[w, u, yv, w, 1 - v, yv] - 
 1/64 SB[w, u, yv, w, 1 - v, yw] + 1/32 SB[w, u, yv, w, v, yu] + 
 1/64 SB[w, u, yv, w, v, yv] + 1/64 SB[w, u, yv, w, v, yw] - 
 5/64 SB[w, u, yv, w, 1 - w, yu] - 5/64 SB[w, u, yv, w, 1 - w, yv] - 
 3/32 SB[w, u, yv, w, 1 - w, yw] + 5/64 SB[w, u, yv, w, w, yu] + 
 5/64 SB[w, u, yv, w, w, yv] + 3/32 SB[w, u, yv, w, w, yw] + 
 1/64 SB[w, u, yv, w, yu, u/(1 - u)] + 
 1/32 SB[w, u, yv, w, yu, v/(1 - v)] + 
 5/64 SB[w, u, yv, w, yu, w/(1 - w)] + 
 1/32 SB[w, u, yv, w, yv, u/(1 - u)] + 
 1/64 SB[w, u, yv, w, yv, v/(1 - v)] + 
 5/64 SB[w, u, yv, w, yv, w/(1 - w)] + 
 1/64 SB[w, u, yv, w, yw, u/(1 - u)] + 
 1/64 SB[w, u, yv, w, yw, v/(1 - v)] + 
 3/32 SB[w, u, yv, w, yw, w/(1 - w)] + 
 1/32 SB[w, u, yv, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[w, u, yv, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[w, u, yv, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[w, u, yv, yu, u, u/(1 - u)] + 
 1/64 SB[w, u, yv, yu, u, v/(1 - v)] + 
 1/64 SB[w, u, yv, yu, u, w/(1 - w)] - 
 1/64 SB[w, u, yv, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[w, u, yv, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[w, u, yv, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[w, u, yv, yu, v, u/(1 - u)] + 
 5/64 SB[w, u, yv, yu, v, v/(1 - v)] + 
 1/32 SB[w, u, yv, yu, v, w/(1 - w)] - 
 1/64 SB[w, u, yv, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[w, u, yv, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[w, u, yv, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[w, u, yv, yu, w, u/(1 - u)] + 
 1/32 SB[w, u, yv, yu, w, v/(1 - v)] + 
 5/64 SB[w, u, yv, yu, w, w/(1 - w)] - 
 9/32 SB[w, u, yv, yu, yu, yu] - 15/64 SB[w, u, yv, yu, yu, yv] - 
 15/64 SB[w, u, yv, yu, yu, yw] - 15/64 SB[w, u, yv, yu, yv, yu] - 
 15/64 SB[w, u, yv, yu, yv, yv] - 7/32 SB[w, u, yv, yu, yv, yw] - 
 15/64 SB[w, u, yv, yu, yw, yu] - 7/32 SB[w, u, yv, yu, yw, yv] - 
 15/64 SB[w, u, yv, yu, yw, yw] + 
 3/64 SB[w, u, yv, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[w, u, yv, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[w, u, yv, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[w, u, yv, yv, u, u/(1 - u)] + 
 1/64 SB[w, u, yv, yv, u, v/(1 - v)] + 
 1/32 SB[w, u, yv, yv, u, w/(1 - w)] - 
 1/64 SB[w, u, yv, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[w, u, yv, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[w, u, yv, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[w, u, yv, yv, v, u/(1 - u)] + 
 3/32 SB[w, u, yv, yv, v, v/(1 - v)] + 
 1/64 SB[w, u, yv, yv, v, w/(1 - w)] - 
 1/32 SB[w, u, yv, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[w, u, yv, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[w, u, yv, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[w, u, yv, yv, w, u/(1 - u)] + 
 1/64 SB[w, u, yv, yv, w, v/(1 - v)] + 
 5/64 SB[w, u, yv, yv, w, w/(1 - w)] - 
 15/64 SB[w, u, yv, yv, yu, yu] - 15/64 SB[w, u, yv, yv, yu, yv] - 
 7/32 SB[w, u, yv, yv, yu, yw] - 15/64 SB[w, u, yv, yv, yv, yu] - 
 9/32 SB[w, u, yv, yv, yv, yv] - 15/64 SB[w, u, yv, yv, yv, yw] - 
 7/32 SB[w, u, yv, yv, yw, yu] - 15/64 SB[w, u, yv, yv, yw, yv] - 
 15/64 SB[w, u, yv, yv, yw, yw] + 
 3/64 SB[w, u, yv, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[w, u, yv, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[w, u, yv, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[w, u, yv, yw, u, u/(1 - u)] + 
 1/32 SB[w, u, yv, yw, u, v/(1 - v)] + 
 1/64 SB[w, u, yv, yw, u, w/(1 - w)] - 
 1/32 SB[w, u, yv, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[w, u, yv, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[w, u, yv, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[w, u, yv, yw, v, u/(1 - u)] + 
 5/64 SB[w, u, yv, yw, v, v/(1 - v)] + 
 1/64 SB[w, u, yv, yw, v, w/(1 - w)] - 
 1/64 SB[w, u, yv, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[w, u, yv, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[w, u, yv, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[w, u, yv, yw, w, u/(1 - u)] + 
 1/64 SB[w, u, yv, yw, w, v/(1 - v)] + 
 3/32 SB[w, u, yv, yw, w, w/(1 - w)] - 
 15/64 SB[w, u, yv, yw, yu, yu] - 7/32 SB[w, u, yv, yw, yu, yv] - 
 15/64 SB[w, u, yv, yw, yu, yw] - 7/32 SB[w, u, yv, yw, yv, yu] - 
 15/64 SB[w, u, yv, yw, yv, yv] - 15/64 SB[w, u, yv, yw, yv, yw] - 
 15/64 SB[w, u, yv, yw, yw, yu] - 15/64 SB[w, u, yv, yw, yw, yv] - 
 9/32 SB[w, u, yv, yw, yw, yw] + 
 7/32 SB[w, v, u, 1 - u, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - u, 1 - u, w/(1 - w)] - 
 1/16 SB[w, v, u, 1 - u, u, u/(1 - u)] - 
 3/64 SB[w, v, u, 1 - u, u, v/(1 - v)] - 
 3/64 SB[w, v, u, 1 - u, u, w/(1 - w)] + 
 1/64 SB[w, v, u, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - u, 1 - v, v/(1 - v)] - 
 1/16 SB[w, v, u, 1 - u, 1 - v, w/(1 - w)] - 
 1/64 SB[w, v, u, 1 - u, v, u/(1 - u)] + 
 11/64 SB[w, v, u, 1 - u, v, v/(1 - v)] + 
 3/32 SB[w, v, u, 1 - u, v, w/(1 - w)] + 
 1/64 SB[w, v, u, 1 - u, 1 - w, u/(1 - u)] - 
 1/16 SB[w, v, u, 1 - u, 1 - w, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, v, u, 1 - u, w, u/(1 - u)] + 
 3/32 SB[w, v, u, 1 - u, w, v/(1 - v)] + 
 11/64 SB[w, v, u, 1 - u, w, w/(1 - w)] - 
 1/4 SB[w, v, u, 1 - u, yu, yu] - 15/64 SB[w, v, u, 1 - u, yu, yv] - 
 15/64 SB[w, v, u, 1 - u, yu, yw] - 
 17/64 SB[w, v, u, 1 - u, yv, yu] - 
 17/64 SB[w, v, u, 1 - u, yv, yv] - 9/32 SB[w, v, u, 1 - u, yv, yw] - 
 17/64 SB[w, v, u, 1 - u, yw, yu] - 9/32 SB[w, v, u, 1 - u, yw, yv] - 
 17/64 SB[w, v, u, 1 - u, yw, yw] + 
 9/32 SB[w, v, u, u, 1 - u, u/(1 - u)] + 
 15/64 SB[w, v, u, u, 1 - u, v/(1 - v)] + 
 15/64 SB[w, v, u, u, 1 - u, w/(1 - w)] - 
 9/32 SB[w, v, u, u, u, u/(1 - u)] - 
 3/64 SB[w, v, u, u, u, v/(1 - v)] - 
 3/64 SB[w, v, u, u, u, w/(1 - w)] + 
 15/64 SB[w, v, u, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, v, u, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, v, u, u, 1 - v, w/(1 - w)] - 
 15/64 SB[w, v, u, u, v, u/(1 - u)] - 
 11/64 SB[w, v, u, u, v, v/(1 - v)] - 
 7/32 SB[w, v, u, u, v, w/(1 - w)] + 
 15/64 SB[w, v, u, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, v, u, u, 1 - w, v/(1 - v)] - 
 1/64 SB[w, v, u, u, 1 - w, w/(1 - w)] - 
 15/64 SB[w, v, u, u, w, u/(1 - u)] - 
 7/32 SB[w, v, u, u, w, v/(1 - v)] - 
 11/64 SB[w, v, u, u, w, w/(1 - w)] + 3/32 SB[w, v, u, u, yu, yu] + 
 5/64 SB[w, v, u, u, yu, yv] + 5/64 SB[w, v, u, u, yu, yw] + 
 17/64 SB[w, v, u, u, yv, yu] + 17/64 SB[w, v, u, u, yv, yv] + 
 9/32 SB[w, v, u, u, yv, yw] + 17/64 SB[w, v, u, u, yw, yu] + 
 9/32 SB[w, v, u, u, yw, yv] + 17/64 SB[w, v, u, u, yw, yw] + 
 1/64 SB[w, v, u, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - v, 1 - u, v/(1 - v)] - 
 1/16 SB[w, v, u, 1 - v, 1 - u, w/(1 - w)] + 
 11/64 SB[w, v, u, 1 - v, u, u/(1 - u)] - 
 1/64 SB[w, v, u, 1 - v, u, v/(1 - v)] + 
 3/32 SB[w, v, u, 1 - v, u, w/(1 - w)] + 
 1/64 SB[w, v, u, 1 - v, 1 - v, u/(1 - u)] + 
 7/32 SB[w, v, u, 1 - v, 1 - v, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - v, 1 - v, w/(1 - w)] - 
 3/64 SB[w, v, u, 1 - v, v, u/(1 - u)] - 
 1/16 SB[w, v, u, 1 - v, v, v/(1 - v)] - 
 3/64 SB[w, v, u, 1 - v, v, w/(1 - w)] - 
 1/16 SB[w, v, u, 1 - v, 1 - w, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - v, 1 - w, w/(1 - w)] + 
 3/32 SB[w, v, u, 1 - v, w, u/(1 - u)] - 
 1/64 SB[w, v, u, 1 - v, w, v/(1 - v)] + 
 11/64 SB[w, v, u, 1 - v, w, w/(1 - w)] - 
 17/64 SB[w, v, u, 1 - v, yu, yu] - 
 17/64 SB[w, v, u, 1 - v, yu, yv] - 9/32 SB[w, v, u, 1 - v, yu, yw] - 
 15/64 SB[w, v, u, 1 - v, yv, yu] - 1/4 SB[w, v, u, 1 - v, yv, yv] - 
 15/64 SB[w, v, u, 1 - v, yv, yw] - 9/32 SB[w, v, u, 1 - v, yw, yu] - 
 17/64 SB[w, v, u, 1 - v, yw, yv] - 
 17/64 SB[w, v, u, 1 - v, yw, yw] - 
 1/64 SB[w, v, u, v, 1 - u, u/(1 - u)] + 
 15/64 SB[w, v, u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[w, v, u, v, 1 - u, w/(1 - w)] - 
 11/64 SB[w, v, u, v, u, u/(1 - u)] - 
 15/64 SB[w, v, u, v, u, v/(1 - v)] - 
 7/32 SB[w, v, u, v, u, w/(1 - w)] + 
 15/64 SB[w, v, u, v, 1 - v, u/(1 - u)] + 
 9/32 SB[w, v, u, v, 1 - v, v/(1 - v)] + 
 15/64 SB[w, v, u, v, 1 - v, w/(1 - w)] - 
 3/64 SB[w, v, u, v, v, u/(1 - u)] - 
 9/32 SB[w, v, u, v, v, v/(1 - v)] - 
 3/64 SB[w, v, u, v, v, w/(1 - w)] + 
 1/32 SB[w, v, u, v, 1 - w, u/(1 - u)] + 
 15/64 SB[w, v, u, v, 1 - w, v/(1 - v)] - 
 1/64 SB[w, v, u, v, 1 - w, w/(1 - w)] - 
 7/32 SB[w, v, u, v, w, u/(1 - u)] - 
 15/64 SB[w, v, u, v, w, v/(1 - v)] - 
 11/64 SB[w, v, u, v, w, w/(1 - w)] + 17/64 SB[w, v, u, v, yu, yu] + 
 17/64 SB[w, v, u, v, yu, yv] + 9/32 SB[w, v, u, v, yu, yw] + 
 5/64 SB[w, v, u, v, yv, yu] + 3/32 SB[w, v, u, v, yv, yv] + 
 5/64 SB[w, v, u, v, yv, yw] + 9/32 SB[w, v, u, v, yw, yu] + 
 17/64 SB[w, v, u, v, yw, yv] + 17/64 SB[w, v, u, v, yw, yw] + 
 1/64 SB[w, v, u, 1 - w, 1 - u, u/(1 - u)] - 
 1/16 SB[w, v, u, 1 - w, 1 - u, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[w, v, u, 1 - w, u, u/(1 - u)] + 
 3/32 SB[w, v, u, 1 - w, u, v/(1 - v)] - 
 1/64 SB[w, v, u, 1 - w, u, w/(1 - w)] - 
 1/16 SB[w, v, u, 1 - w, 1 - v, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, v, u, 1 - w, 1 - v, w/(1 - w)] + 
 3/32 SB[w, v, u, 1 - w, v, u/(1 - u)] + 
 11/64 SB[w, v, u, 1 - w, v, v/(1 - v)] - 
 1/64 SB[w, v, u, 1 - w, v, w/(1 - w)] + 
 1/64 SB[w, v, u, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, v, u, 1 - w, 1 - w, v/(1 - v)] + 
 7/32 SB[w, v, u, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[w, v, u, 1 - w, w, u/(1 - u)] - 
 3/64 SB[w, v, u, 1 - w, w, v/(1 - v)] - 
 1/16 SB[w, v, u, 1 - w, w, w/(1 - w)] - 
 17/64 SB[w, v, u, 1 - w, yu, yu] - 9/32 SB[w, v, u, 1 - w, yu, yv] - 
 17/64 SB[w, v, u, 1 - w, yu, yw] - 9/32 SB[w, v, u, 1 - w, yv, yu] - 
 17/64 SB[w, v, u, 1 - w, yv, yv] - 
 17/64 SB[w, v, u, 1 - w, yv, yw] - 
 15/64 SB[w, v, u, 1 - w, yw, yu] - 
 15/64 SB[w, v, u, 1 - w, yw, yv] - 1/4 SB[w, v, u, 1 - w, yw, yw] - 
 1/64 SB[w, v, u, w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, v, u, w, 1 - u, v/(1 - v)] + 
 15/64 SB[w, v, u, w, 1 - u, w/(1 - w)] - 
 11/64 SB[w, v, u, w, u, u/(1 - u)] - 
 7/32 SB[w, v, u, w, u, v/(1 - v)] - 
 15/64 SB[w, v, u, w, u, w/(1 - w)] + 
 1/32 SB[w, v, u, w, 1 - v, u/(1 - u)] - 
 1/64 SB[w, v, u, w, 1 - v, v/(1 - v)] + 
 15/64 SB[w, v, u, w, 1 - v, w/(1 - w)] - 
 7/32 SB[w, v, u, w, v, u/(1 - u)] - 
 11/64 SB[w, v, u, w, v, v/(1 - v)] - 
 15/64 SB[w, v, u, w, v, w/(1 - w)] + 
 15/64 SB[w, v, u, w, 1 - w, u/(1 - u)] + 
 15/64 SB[w, v, u, w, 1 - w, v/(1 - v)] + 
 9/32 SB[w, v, u, w, 1 - w, w/(1 - w)] - 
 3/64 SB[w, v, u, w, w, u/(1 - u)] - 
 3/64 SB[w, v, u, w, w, v/(1 - v)] - 
 9/32 SB[w, v, u, w, w, w/(1 - w)] + 17/64 SB[w, v, u, w, yu, yu] + 
 9/32 SB[w, v, u, w, yu, yv] + 17/64 SB[w, v, u, w, yu, yw] + 
 9/32 SB[w, v, u, w, yv, yu] + 17/64 SB[w, v, u, w, yv, yv] + 
 17/64 SB[w, v, u, w, yv, yw] + 5/64 SB[w, v, u, w, yw, yu] + 
 5/64 SB[w, v, u, w, yw, yv] + 3/32 SB[w, v, u, w, yw, yw] - 
 3/32 SB[w, v, u, yu, 1 - u, yu] - 5/64 SB[w, v, u, yu, 1 - u, yv] - 
 5/64 SB[w, v, u, yu, 1 - u, yw] + 3/32 SB[w, v, u, yu, u, yu] + 
 5/64 SB[w, v, u, yu, u, yv] + 5/64 SB[w, v, u, yu, u, yw] - 
 1/64 SB[w, v, u, yu, 1 - v, yu] - 1/64 SB[w, v, u, yu, 1 - v, yv] - 
 1/32 SB[w, v, u, yu, 1 - v, yw] + 1/64 SB[w, v, u, yu, v, yu] + 
 1/64 SB[w, v, u, yu, v, yv] + 1/32 SB[w, v, u, yu, v, yw] - 
 1/64 SB[w, v, u, yu, 1 - w, yu] - 1/32 SB[w, v, u, yu, 1 - w, yv] - 
 1/64 SB[w, v, u, yu, 1 - w, yw] + 1/64 SB[w, v, u, yu, w, yu] + 
 1/32 SB[w, v, u, yu, w, yv] + 1/64 SB[w, v, u, yu, w, yw] + 
 3/32 SB[w, v, u, yu, yu, u/(1 - u)] + 
 1/64 SB[w, v, u, yu, yu, v/(1 - v)] + 
 1/64 SB[w, v, u, yu, yu, w/(1 - w)] + 
 5/64 SB[w, v, u, yu, yv, u/(1 - u)] + 
 1/64 SB[w, v, u, yu, yv, v/(1 - v)] + 
 1/32 SB[w, v, u, yu, yv, w/(1 - w)] + 
 5/64 SB[w, v, u, yu, yw, u/(1 - u)] + 
 1/32 SB[w, v, u, yu, yw, v/(1 - v)] + 
 1/64 SB[w, v, u, yu, yw, w/(1 - w)] - 
 1/64 SB[w, v, u, yv, 1 - u, yu] - 1/64 SB[w, v, u, yv, 1 - u, yv] - 
 1/32 SB[w, v, u, yv, 1 - u, yw] + 1/64 SB[w, v, u, yv, u, yu] + 
 1/64 SB[w, v, u, yv, u, yv] + 1/32 SB[w, v, u, yv, u, yw] - 
 5/64 SB[w, v, u, yv, 1 - v, yu] - 3/32 SB[w, v, u, yv, 1 - v, yv] - 
 5/64 SB[w, v, u, yv, 1 - v, yw] + 5/64 SB[w, v, u, yv, v, yu] + 
 3/32 SB[w, v, u, yv, v, yv] + 5/64 SB[w, v, u, yv, v, yw] - 
 1/32 SB[w, v, u, yv, 1 - w, yu] - 1/64 SB[w, v, u, yv, 1 - w, yv] - 
 1/64 SB[w, v, u, yv, 1 - w, yw] + 1/32 SB[w, v, u, yv, w, yu] + 
 1/64 SB[w, v, u, yv, w, yv] + 1/64 SB[w, v, u, yv, w, yw] + 
 1/64 SB[w, v, u, yv, yu, u/(1 - u)] + 
 5/64 SB[w, v, u, yv, yu, v/(1 - v)] + 
 1/32 SB[w, v, u, yv, yu, w/(1 - w)] + 
 1/64 SB[w, v, u, yv, yv, u/(1 - u)] + 
 3/32 SB[w, v, u, yv, yv, v/(1 - v)] + 
 1/64 SB[w, v, u, yv, yv, w/(1 - w)] + 
 1/32 SB[w, v, u, yv, yw, u/(1 - u)] + 
 5/64 SB[w, v, u, yv, yw, v/(1 - v)] + 
 1/64 SB[w, v, u, yv, yw, w/(1 - w)] - 
 1/64 SB[w, v, u, yw, 1 - u, yu] - 1/32 SB[w, v, u, yw, 1 - u, yv] - 
 1/64 SB[w, v, u, yw, 1 - u, yw] + 1/64 SB[w, v, u, yw, u, yu] + 
 1/32 SB[w, v, u, yw, u, yv] + 1/64 SB[w, v, u, yw, u, yw] - 
 1/32 SB[w, v, u, yw, 1 - v, yu] - 1/64 SB[w, v, u, yw, 1 - v, yv] - 
 1/64 SB[w, v, u, yw, 1 - v, yw] + 1/32 SB[w, v, u, yw, v, yu] + 
 1/64 SB[w, v, u, yw, v, yv] + 1/64 SB[w, v, u, yw, v, yw] - 
 5/64 SB[w, v, u, yw, 1 - w, yu] - 5/64 SB[w, v, u, yw, 1 - w, yv] - 
 3/32 SB[w, v, u, yw, 1 - w, yw] + 5/64 SB[w, v, u, yw, w, yu] + 
 5/64 SB[w, v, u, yw, w, yv] + 3/32 SB[w, v, u, yw, w, yw] + 
 1/64 SB[w, v, u, yw, yu, u/(1 - u)] + 
 1/32 SB[w, v, u, yw, yu, v/(1 - v)] + 
 5/64 SB[w, v, u, yw, yu, w/(1 - w)] + 
 1/32 SB[w, v, u, yw, yv, u/(1 - u)] + 
 1/64 SB[w, v, u, yw, yv, v/(1 - v)] + 
 5/64 SB[w, v, u, yw, yv, w/(1 - w)] + 
 1/64 SB[w, v, u, yw, yw, u/(1 - u)] + 
 1/64 SB[w, v, u, yw, yw, v/(1 - v)] + 
 3/32 SB[w, v, u, yw, yw, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - u, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, 1 - u, u, v/(1 - v)] - 
 1/64 SB[w, v, 1 - v, 1 - u, u, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[w, v, 1 - v, 1 - u, v, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, 1 - u, v, v/(1 - v)] + 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, 1 - u, w, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, 1 - u, w, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, 1 - u, yu, yv] - 
 1/64 SB[w, v, 1 - v, 1 - u, yu, yw] + 
 1/64 SB[w, v, 1 - v, 1 - u, yv, yu] + 
 3/64 SB[w, v, 1 - v, 1 - u, yv, yv] - 
 1/64 SB[w, v, 1 - v, 1 - u, yw, yu] - 
 3/64 SB[w, v, 1 - v, 1 - u, yw, yw] - 
 1/32 SB[w, v, 1 - v, u, 1 - u, u/(1 - u)] + 
 3/64 SB[w, v, 1 - v, u, 1 - u, v/(1 - v)] - 
 3/64 SB[w, v, 1 - v, u, 1 - u, w/(1 - w)] + 
 3/32 SB[w, v, 1 - v, u, u, u/(1 - u)] - 
 3/64 SB[w, v, 1 - v, u, u, v/(1 - v)] + 
 5/64 SB[w, v, 1 - v, u, u, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, u, 1 - v, u/(1 - u)] + 
 11/64 SB[w, v, 1 - v, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, v, 1 - v, u, 1 - v, w/(1 - w)] - 
 5/64 SB[w, v, 1 - v, u, v, u/(1 - u)] - 
 9/64 SB[w, v, 1 - v, u, v, v/(1 - v)] - 
 1/16 SB[w, v, 1 - v, u, v, w/(1 - w)] - 
 3/64 SB[w, v, 1 - v, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, v, 1 - v, u, 1 - w, v/(1 - v)] - 
 1/64 SB[w, v, 1 - v, u, 1 - w, w/(1 - w)] + 
 5/64 SB[w, v, 1 - v, u, w, u/(1 - u)] - 
 1/32 SB[w, v, 1 - v, u, w, v/(1 - v)] + 
 5/64 SB[w, v, 1 - v, u, w, w/(1 - w)] - 
 1/32 SB[w, v, 1 - v, u, yu, yu] - 3/64 SB[w, v, 1 - v, u, yu, yv] - 
 3/64 SB[w, v, 1 - v, u, yu, yw] - 1/64 SB[w, v, 1 - v, u, yv, yu] - 
 1/64 SB[w, v, 1 - v, u, yv, yv] - 3/64 SB[w, v, 1 - v, u, yw, yu] - 
 1/32 SB[w, v, 1 - v, u, yw, yv] + 1/64 SB[w, v, 1 - v, u, yw, yw] - 
 1/64 SB[w, v, 1 - v, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, 1 - v, 1 - u, v/(1 - v)] + 
 5/64 SB[w, v, 1 - v, 1 - v, u, u/(1 - u)] + 
 7/64 SB[w, v, 1 - v, 1 - v, u, v/(1 - v)] + 
 1/16 SB[w, v, 1 - v, 1 - v, u, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, 1 - v, 1 - v, u/(1 - u)] - 
 17/64 SB[w, v, 1 - v, 1 - v, 1 - v, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, 1 - v, v, u/(1 - u)] + 
 13/64 SB[w, v, 1 - v, 1 - v, v, w/(1 - w)] - 
 17/64 SB[w, v, 1 - v, 1 - v, 1 - w, v/(1 - v)] - 
 23/64 SB[w, v, 1 - v, 1 - v, 1 - w, w/(1 - w)] - 
 1/16 SB[w, v, 1 - v, 1 - v, w, u/(1 - u)] + 
 9/64 SB[w, v, 1 - v, 1 - v, w, v/(1 - v)] - 
 5/64 SB[w, v, 1 - v, 1 - v, w, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, 1 - v, yu, yu] - 
 1/64 SB[w, v, 1 - v, 1 - v, yu, yv] - 
 1/16 SB[w, v, 1 - v, 1 - v, yu, yw] + 
 3/64 SB[w, v, 1 - v, 1 - v, yv, yu] - 
 3/64 SB[w, v, 1 - v, 1 - v, yv, yw] + 
 1/16 SB[w, v, 1 - v, 1 - v, yw, yu] + 
 1/64 SB[w, v, 1 - v, 1 - v, yw, yv] - 
 1/64 SB[w, v, 1 - v, 1 - v, yw, yw] - 
 1/64 SB[w, v, 1 - v, v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, v, 1 - u, v/(1 - v)] - 
 5/64 SB[w, v, 1 - v, v, u, u/(1 - u)] - 
 7/64 SB[w, v, 1 - v, v, u, v/(1 - v)] - 
 3/32 SB[w, v, 1 - v, v, u, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, v, 1 - v, u/(1 - u)] + 
 13/64 SB[w, v, 1 - v, v, 1 - v, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, v, v, u/(1 - u)] - 
 7/64 SB[w, v, 1 - v, v, v, w/(1 - w)] + 
 13/64 SB[w, v, 1 - v, v, 1 - w, v/(1 - v)] + 
 25/64 SB[w, v, 1 - v, v, 1 - w, w/(1 - w)] - 
 7/64 SB[w, v, 1 - v, v, w, v/(1 - v)] - 
 1/64 SB[w, v, 1 - v, v, w, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, v, yu, yu] + 5/64 SB[w, v, 1 - v, v, yu, yv] + 
 3/32 SB[w, v, 1 - v, v, yu, yw] - 1/64 SB[w, v, 1 - v, v, yv, yu] + 
 1/64 SB[w, v, 1 - v, v, yv, yw] + 1/64 SB[w, v, 1 - v, v, yw, yv] + 
 3/64 SB[w, v, 1 - v, v, yw, yw] + 
 1/64 SB[w, v, 1 - v, 1 - w, 1 - u, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, 1 - w, 1 - u, w/(1 - w)] - 
 3/64 SB[w, v, 1 - v, 1 - w, u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, 1 - w, u, w/(1 - w)] - 
 17/64 SB[w, v, 1 - v, 1 - w, 1 - v, v/(1 - v)] - 
 23/64 SB[w, v, 1 - v, 1 - w, 1 - v, w/(1 - w)] + 
 15/64 SB[w, v, 1 - v, 1 - w, v, v/(1 - v)] + 
 23/64 SB[w, v, 1 - v, 1 - w, v, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, 1 - w, 1 - w, u/(1 - u)] - 
 23/64 SB[w, v, 1 - v, 1 - w, 1 - w, v/(1 - v)] - 
 1/4 SB[w, v, 1 - v, 1 - w, 1 - w, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, 1 - w, w, u/(1 - u)] + 
 23/64 SB[w, v, 1 - v, 1 - w, w, v/(1 - v)] + 
 7/32 SB[w, v, 1 - v, 1 - w, w, w/(1 - w)] + 
 5/64 SB[w, v, 1 - v, 1 - w, yu, yu] + 
 1/32 SB[w, v, 1 - v, 1 - w, yu, yv] + 
 3/64 SB[w, v, 1 - v, 1 - w, yu, yw] + 
 1/32 SB[w, v, 1 - v, 1 - w, yv, yu] - 
 1/64 SB[w, v, 1 - v, 1 - w, yv, yv] + 
 1/64 SB[w, v, 1 - v, 1 - w, yv, yw] + 
 3/64 SB[w, v, 1 - v, 1 - w, yw, yu] + 
 1/64 SB[w, v, 1 - v, 1 - w, yw, yv] + 
 1/32 SB[w, v, 1 - v, 1 - w, yw, yw] + 
 1/64 SB[w, v, 1 - v, w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, v, 1 - v, w, 1 - u, v/(1 - v)] + 
 1/64 SB[w, v, 1 - v, w, 1 - u, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, w, u, u/(1 - u)] + 
 1/32 SB[w, v, 1 - v, w, u, v/(1 - v)] + 
 3/64 SB[w, v, 1 - v, w, u, w/(1 - w)] - 
 1/32 SB[w, v, 1 - v, w, 1 - v, u/(1 - u)] + 
 5/64 SB[w, v, 1 - v, w, 1 - v, v/(1 - v)] - 
 3/64 SB[w, v, 1 - v, w, 1 - v, w/(1 - w)] - 
 1/32 SB[w, v, 1 - v, w, v, u/(1 - u)] - 
 5/64 SB[w, v, 1 - v, w, v, v/(1 - v)] - 
 1/64 SB[w, v, 1 - v, w, v, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, w, 1 - w, u/(1 - u)] - 
 3/64 SB[w, v, 1 - v, w, 1 - w, v/(1 - v)] - 
 7/32 SB[w, v, 1 - v, w, 1 - w, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, w, w, u/(1 - u)] + 
 3/64 SB[w, v, 1 - v, w, w, v/(1 - v)] + 
 9/32 SB[w, v, 1 - v, w, w, w/(1 - w)] - 
 9/64 SB[w, v, 1 - v, w, yu, yu] - 3/32 SB[w, v, 1 - v, w, yu, yv] - 
 5/64 SB[w, v, 1 - v, w, yu, yw] - 1/32 SB[w, v, 1 - v, w, yv, yu] - 
 1/64 SB[w, v, 1 - v, w, yv, yv] - 1/64 SB[w, v, 1 - v, w, yv, yw] - 
 5/64 SB[w, v, 1 - v, w, yw, yu] - 5/64 SB[w, v, 1 - v, w, yw, yv] - 
 3/32 SB[w, v, 1 - v, w, yw, yw] + 
 1/32 SB[w, v, 1 - v, yu, 1 - u, yu] + 
 3/64 SB[w, v, 1 - v, yu, 1 - u, yv] + 
 3/64 SB[w, v, 1 - v, yu, 1 - u, yw] - 
 1/32 SB[w, v, 1 - v, yu, u, yu] - 3/64 SB[w, v, 1 - v, yu, u, yv] - 
 3/64 SB[w, v, 1 - v, yu, u, yw] - 
 1/64 SB[w, v, 1 - v, yu, 1 - v, yu] - 
 1/64 SB[w, v, 1 - v, yu, 1 - v, yv] - 
 1/32 SB[w, v, 1 - v, yu, 1 - v, yw] + 
 1/64 SB[w, v, 1 - v, yu, v, yu] + 1/64 SB[w, v, 1 - v, yu, v, yv] + 
 1/32 SB[w, v, 1 - v, yu, v, yw] + 
 7/64 SB[w, v, 1 - v, yu, 1 - w, yu] + 
 3/32 SB[w, v, 1 - v, yu, 1 - w, yv] + 
 7/64 SB[w, v, 1 - v, yu, 1 - w, yw] - 
 7/64 SB[w, v, 1 - v, yu, w, yu] - 3/32 SB[w, v, 1 - v, yu, w, yv] - 
 7/64 SB[w, v, 1 - v, yu, w, yw] - 
 1/32 SB[w, v, 1 - v, yu, yu, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, yu, yu, v/(1 - v)] - 
 7/64 SB[w, v, 1 - v, yu, yu, w/(1 - w)] - 
 3/64 SB[w, v, 1 - v, yu, yv, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, yu, yv, v/(1 - v)] - 
 3/32 SB[w, v, 1 - v, yu, yv, w/(1 - w)] - 
 3/64 SB[w, v, 1 - v, yu, yw, u/(1 - u)] + 
 1/32 SB[w, v, 1 - v, yu, yw, v/(1 - v)] - 
 7/64 SB[w, v, 1 - v, yu, yw, w/(1 - w)] + 
 3/64 SB[w, v, 1 - v, yv, 1 - u, yu] + 
 5/64 SB[w, v, 1 - v, yv, 1 - u, yv] + 
 1/16 SB[w, v, 1 - v, yv, 1 - u, yw] - 
 3/64 SB[w, v, 1 - v, yv, u, yu] - 5/64 SB[w, v, 1 - v, yv, u, yv] - 
 1/16 SB[w, v, 1 - v, yv, u, yw] + 
 1/64 SB[w, v, 1 - v, yv, 1 - v, yu] - 
 1/64 SB[w, v, 1 - v, yv, 1 - v, yw] - 
 1/64 SB[w, v, 1 - v, yv, v, yu] + 1/64 SB[w, v, 1 - v, yv, v, yw] + 
 1/16 SB[w, v, 1 - v, yv, 1 - w, yu] + 
 3/64 SB[w, v, 1 - v, yv, 1 - w, yv] + 
 5/64 SB[w, v, 1 - v, yv, 1 - w, yw] - 
 1/16 SB[w, v, 1 - v, yv, w, yu] - 3/64 SB[w, v, 1 - v, yv, w, yv] - 
 5/64 SB[w, v, 1 - v, yv, w, yw] - 
 3/64 SB[w, v, 1 - v, yv, yu, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, yv, yu, v/(1 - v)] - 
 1/16 SB[w, v, 1 - v, yv, yu, w/(1 - w)] - 
 5/64 SB[w, v, 1 - v, yv, yv, u/(1 - u)] - 
 3/64 SB[w, v, 1 - v, yv, yv, w/(1 - w)] - 
 1/16 SB[w, v, 1 - v, yv, yw, u/(1 - u)] + 
 1/64 SB[w, v, 1 - v, yv, yw, v/(1 - v)] - 
 5/64 SB[w, v, 1 - v, yv, yw, w/(1 - w)] + 
 1/64 SB[w, v, 1 - v, yw, 1 - u, yu] + 
 1/32 SB[w, v, 1 - v, yw, 1 - u, yv] + 
 1/64 SB[w, v, 1 - v, yw, 1 - u, yw] - 
 1/64 SB[w, v, 1 - v, yw, u, yu] - 1/32 SB[w, v, 1 - v, yw, u, yv] - 
 1/64 SB[w, v, 1 - v, yw, u, yw] + 
 1/32 SB[w, v, 1 - v, yw, 1 - v, yu] + 
 1/64 SB[w, v, 1 - v, yw, 1 - v, yv] + 
 1/64 SB[w, v, 1 - v, yw, 1 - v, yw] - 
 1/32 SB[w, v, 1 - v, yw, v, yu] - 1/64 SB[w, v, 1 - v, yw, v, yv] - 
 1/64 SB[w, v, 1 - v, yw, v, yw] + 
 5/64 SB[w, v, 1 - v, yw, 1 - w, yu] + 
 5/64 SB[w, v, 1 - v, yw, 1 - w, yv] + 
 3/32 SB[w, v, 1 - v, yw, 1 - w, yw] - 
 5/64 SB[w, v, 1 - v, yw, w, yu] - 5/64 SB[w, v, 1 - v, yw, w, yv] - 
 3/32 SB[w, v, 1 - v, yw, w, yw] - 
 1/64 SB[w, v, 1 - v, yw, yu, u/(1 - u)] - 
 1/32 SB[w, v, 1 - v, yw, yu, v/(1 - v)] - 
 5/64 SB[w, v, 1 - v, yw, yu, w/(1 - w)] - 
 1/32 SB[w, v, 1 - v, yw, yv, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, yw, yv, v/(1 - v)] - 
 5/64 SB[w, v, 1 - v, yw, yv, w/(1 - w)] - 
 1/64 SB[w, v, 1 - v, yw, yw, u/(1 - u)] - 
 1/64 SB[w, v, 1 - v, yw, yw, v/(1 - v)] - 
 3/32 SB[w, v, 1 - v, yw, yw, w/(1 - w)] + 
 1/32 SB[w, v, v, u, 1 - u, u/(1 - u)] + 
 7/32 SB[w, v, v, u, 1 - u, v/(1 - v)] - 
 3/32 SB[w, v, v, u, u, u/(1 - u)] - 
 7/32 SB[w, v, v, u, u, v/(1 - v)] - 
 3/16 SB[w, v, v, u, u, w/(1 - w)] + 
 7/32 SB[w, v, v, u, 1 - v, u/(1 - u)] + 
 5/16 SB[w, v, v, u, 1 - v, v/(1 - v)] + 
 7/32 SB[w, v, v, u, 1 - v, w/(1 - w)] - 
 1/32 SB[w, v, v, u, v, u/(1 - u)] - 
 3/16 SB[w, v, v, u, v, v/(1 - v)] - 
 1/32 SB[w, v, v, u, v, w/(1 - w)] + 
 7/32 SB[w, v, v, u, 1 - w, v/(1 - v)] + 
 1/32 SB[w, v, v, u, 1 - w, w/(1 - w)] - 
 3/16 SB[w, v, v, u, w, u/(1 - u)] - 
 7/32 SB[w, v, v, u, w, v/(1 - v)] - 
 3/32 SB[w, v, v, u, w, w/(1 - w)] + 1/32 SB[w, v, v, u, yu, yu] + 
 1/32 SB[w, v, v, u, yu, yv] + 1/16 SB[w, v, v, u, yu, yw] - 
 5/32 SB[w, v, v, u, yv, yu] - 3/16 SB[w, v, v, u, yv, yv] - 
 5/32 SB[w, v, v, u, yv, yw] + 1/16 SB[w, v, v, u, yw, yu] + 
 1/32 SB[w, v, v, u, yw, yv] + 1/32 SB[w, v, v, u, yw, yw] + 
 1/32 SB[w, v, v, 1 - v, 1 - u, u/(1 - u)] - 
 1/32 SB[w, v, v, 1 - v, 1 - u, v/(1 - v)] + 
 5/32 SB[w, v, v, 1 - v, u, u/(1 - u)] + 
 5/32 SB[w, v, v, 1 - v, u, v/(1 - v)] + 
 3/16 SB[w, v, v, 1 - v, u, w/(1 - w)] - 
 1/32 SB[w, v, v, 1 - v, 1 - v, u/(1 - u)] - 
 7/32 SB[w, v, v, 1 - v, 1 - v, w/(1 - w)] - 
 1/32 SB[w, v, v, 1 - v, v, u/(1 - u)] + 
 1/32 SB[w, v, v, 1 - v, v, w/(1 - w)] - 
 7/32 SB[w, v, v, 1 - v, 1 - w, v/(1 - v)] - 
 1/32 SB[w, v, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/16 SB[w, v, v, 1 - v, w, u/(1 - u)] + 
 3/32 SB[w, v, v, 1 - v, w, v/(1 - v)] + 
 3/32 SB[w, v, v, 1 - v, w, w/(1 - w)] - 
 7/32 SB[w, v, v, 1 - v, yu, yu] - 7/32 SB[w, v, v, 1 - v, yu, yv] - 
 3/16 SB[w, v, v, 1 - v, yu, yw] - 1/32 SB[w, v, v, 1 - v, yv, yu] + 
 1/32 SB[w, v, v, 1 - v, yv, yw] - 1/16 SB[w, v, v, 1 - v, yw, yu] - 
 1/32 SB[w, v, v, 1 - v, yw, yv] - 1/32 SB[w, v, v, 1 - v, yw, yw] - 
 1/32 SB[w, v, v, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, v, v, 1 - w, 1 - u, v/(1 - v)] - 
 1/32 SB[w, v, v, 1 - w, u, u/(1 - u)] + 
 1/32 SB[w, v, v, 1 - w, u, v/(1 - v)] + 
 1/32 SB[w, v, v, 1 - w, 1 - v, u/(1 - u)] - 
 1/4 SB[w, v, v, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[w, v, v, 1 - w, 1 - v, w/(1 - w)] + 
 1/32 SB[w, v, v, 1 - w, v, u/(1 - u)] + 
 3/16 SB[w, v, v, 1 - w, v, v/(1 - v)] + 
 1/32 SB[w, v, v, 1 - w, v, w/(1 - w)] - 
 1/32 SB[w, v, v, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[w, v, v, 1 - w, 1 - w, w/(1 - w)] - 
 1/16 SB[w, v, v, 1 - w, w, u/(1 - u)] - 
 1/32 SB[w, v, v, 1 - w, w, v/(1 - v)] - 
 5/32 SB[w, v, v, 1 - w, w, w/(1 - w)] + 
 3/32 SB[w, v, v, 1 - w, yu, yu] + 5/32 SB[w, v, v, 1 - w, yu, yv] + 
 1/8 SB[w, v, v, 1 - w, yu, yw] + 5/32 SB[w, v, v, 1 - w, yv, yu] + 
 3/16 SB[w, v, v, 1 - w, yv, yv] + 5/32 SB[w, v, v, 1 - w, yv, yw] + 
 3/16 SB[w, v, v, 1 - w, yw, yu] + 7/32 SB[w, v, v, 1 - w, yw, yv] + 
 7/32 SB[w, v, v, 1 - w, yw, yw] - 1/8 SB[w, v, v, w, u, u/(1 - u)] - 
 1/16 SB[w, v, v, w, u, v/(1 - v)] - 
 1/16 SB[w, v, v, w, u, w/(1 - w)] - 
 1/16 SB[w, v, v, w, 1 - v, v/(1 - v)] + 
 1/16 SB[w, v, v, w, 1 - v, w/(1 - w)] + 
 1/16 SB[w, v, v, w, 1 - w, v/(1 - v)] - 
 1/16 SB[w, v, v, w, 1 - w, w/(1 - w)] + 1/8 SB[w, v, v, w, yu, yu] + 
 1/16 SB[w, v, v, w, yu, yv] + 1/16 SB[w, v, v, w, yu, yw] - 
 1/32 SB[w, v, v, yu, 1 - u, yu] - 1/32 SB[w, v, v, yu, 1 - u, yv] - 
 1/16 SB[w, v, v, yu, 1 - u, yw] + 1/32 SB[w, v, v, yu, u, yu] + 
 1/32 SB[w, v, v, yu, u, yv] + 1/16 SB[w, v, v, yu, u, yw] - 
 5/32 SB[w, v, v, yu, 1 - v, yu] - 3/16 SB[w, v, v, yu, 1 - v, yv] - 
 5/32 SB[w, v, v, yu, 1 - v, yw] + 5/32 SB[w, v, v, yu, v, yu] + 
 3/16 SB[w, v, v, yu, v, yv] + 5/32 SB[w, v, v, yu, v, yw] - 
 1/16 SB[w, v, v, yu, 1 - w, yu] - 1/32 SB[w, v, v, yu, 1 - w, yv] - 
 1/32 SB[w, v, v, yu, 1 - w, yw] + 1/16 SB[w, v, v, yu, w, yu] + 
 1/32 SB[w, v, v, yu, w, yv] + 1/32 SB[w, v, v, yu, w, yw] + 
 1/32 SB[w, v, v, yu, yu, u/(1 - u)] + 
 5/32 SB[w, v, v, yu, yu, v/(1 - v)] + 
 1/16 SB[w, v, v, yu, yu, w/(1 - w)] + 
 1/32 SB[w, v, v, yu, yv, u/(1 - u)] + 
 3/16 SB[w, v, v, yu, yv, v/(1 - v)] + 
 1/32 SB[w, v, v, yu, yv, w/(1 - w)] + 
 1/16 SB[w, v, v, yu, yw, u/(1 - u)] + 
 5/32 SB[w, v, v, yu, yw, v/(1 - v)] + 
 1/32 SB[w, v, v, yu, yw, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - u, w/(1 - w)] - 
 1/64 SB[w, v, 1 - w, 1 - u, u, v/(1 - v)] + 
 1/64 SB[w, v, 1 - w, 1 - u, u, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - v, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, 1 - u, v, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, 1 - u, v, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, 1 - u, w, u/(1 - u)] - 
 1/64 SB[w, v, 1 - w, 1 - u, w, w/(1 - w)] - 
 1/64 SB[w, v, 1 - w, 1 - u, yu, yv] + 
 1/64 SB[w, v, 1 - w, 1 - u, yu, yw] - 
 1/64 SB[w, v, 1 - w, 1 - u, yv, yu] - 
 3/64 SB[w, v, 1 - w, 1 - u, yv, yv] + 
 1/64 SB[w, v, 1 - w, 1 - u, yw, yu] + 
 3/64 SB[w, v, 1 - w, 1 - u, yw, yw] - 
 1/32 SB[w, v, 1 - w, u, 1 - u, u/(1 - u)] - 
 3/64 SB[w, v, 1 - w, u, 1 - u, v/(1 - v)] + 
 3/64 SB[w, v, 1 - w, u, 1 - u, w/(1 - w)] + 
 3/32 SB[w, v, 1 - w, u, u, u/(1 - u)] + 
 5/64 SB[w, v, 1 - w, u, u, v/(1 - v)] - 
 3/64 SB[w, v, 1 - w, u, u, w/(1 - w)] - 
 3/64 SB[w, v, 1 - w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, v, 1 - w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, v, 1 - w, u, 1 - v, w/(1 - w)] + 
 5/64 SB[w, v, 1 - w, u, v, u/(1 - u)] + 
 5/64 SB[w, v, 1 - w, u, v, v/(1 - v)] - 
 1/32 SB[w, v, 1 - w, u, v, w/(1 - w)] + 
 3/64 SB[w, v, 1 - w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, v, 1 - w, u, 1 - w, v/(1 - v)] + 
 11/64 SB[w, v, 1 - w, u, 1 - w, w/(1 - w)] - 
 5/64 SB[w, v, 1 - w, u, w, u/(1 - u)] - 
 1/16 SB[w, v, 1 - w, u, w, v/(1 - v)] - 
 9/64 SB[w, v, 1 - w, u, w, w/(1 - w)] - 
 1/32 SB[w, v, 1 - w, u, yu, yu] - 3/64 SB[w, v, 1 - w, u, yu, yv] - 
 3/64 SB[w, v, 1 - w, u, yu, yw] - 3/64 SB[w, v, 1 - w, u, yv, yu] + 
 1/64 SB[w, v, 1 - w, u, yv, yv] - 1/32 SB[w, v, 1 - w, u, yv, yw] - 
 1/64 SB[w, v, 1 - w, u, yw, yu] - 1/64 SB[w, v, 1 - w, u, yw, yw] + 
 1/64 SB[w, v, 1 - w, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[w, v, 1 - w, 1 - v, 1 - u, v/(1 - v)] - 
 3/64 SB[w, v, 1 - w, 1 - v, u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, 1 - v, u, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[w, v, 1 - w, 1 - v, 1 - v, v/(1 - v)] - 
 23/64 SB[w, v, 1 - w, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, 1 - v, v, u/(1 - u)] + 
 7/32 SB[w, v, 1 - w, 1 - v, v, v/(1 - v)] + 
 23/64 SB[w, v, 1 - w, 1 - v, v, w/(1 - w)] - 
 23/64 SB[w, v, 1 - w, 1 - v, 1 - w, v/(1 - v)] - 
 17/64 SB[w, v, 1 - w, 1 - v, 1 - w, w/(1 - w)] + 
 23/64 SB[w, v, 1 - w, 1 - v, w, v/(1 - v)] + 
 15/64 SB[w, v, 1 - w, 1 - v, w, w/(1 - w)] + 
 5/64 SB[w, v, 1 - w, 1 - v, yu, yu] + 
 3/64 SB[w, v, 1 - w, 1 - v, yu, yv] + 
 1/32 SB[w, v, 1 - w, 1 - v, yu, yw] + 
 3/64 SB[w, v, 1 - w, 1 - v, yv, yu] + 
 1/32 SB[w, v, 1 - w, 1 - v, yv, yv] + 
 1/64 SB[w, v, 1 - w, 1 - v, yv, yw] + 
 1/32 SB[w, v, 1 - w, 1 - v, yw, yu] + 
 1/64 SB[w, v, 1 - w, 1 - v, yw, yv] - 
 1/64 SB[w, v, 1 - w, 1 - v, yw, yw] + 
 1/64 SB[w, v, 1 - w, v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, v, 1 - u, v/(1 - v)] - 
 1/32 SB[w, v, 1 - w, v, 1 - u, w/(1 - w)] + 
 3/64 SB[w, v, 1 - w, v, u, u/(1 - u)] + 
 3/64 SB[w, v, 1 - w, v, u, v/(1 - v)] + 
 1/32 SB[w, v, 1 - w, v, u, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, v, 1 - v, u/(1 - u)] - 
 7/32 SB[w, v, 1 - w, v, 1 - v, v/(1 - v)] - 
 3/64 SB[w, v, 1 - w, v, 1 - v, w/(1 - w)] + 
 3/64 SB[w, v, 1 - w, v, v, u/(1 - u)] + 
 9/32 SB[w, v, 1 - w, v, v, v/(1 - v)] + 
 3/64 SB[w, v, 1 - w, v, v, w/(1 - w)] - 
 1/32 SB[w, v, 1 - w, v, 1 - w, u/(1 - u)] - 
 3/64 SB[w, v, 1 - w, v, 1 - w, v/(1 - v)] + 
 5/64 SB[w, v, 1 - w, v, 1 - w, w/(1 - w)] - 
 1/32 SB[w, v, 1 - w, v, w, u/(1 - u)] - 
 1/64 SB[w, v, 1 - w, v, w, v/(1 - v)] - 
 5/64 SB[w, v, 1 - w, v, w, w/(1 - w)] - 
 9/64 SB[w, v, 1 - w, v, yu, yu] - 5/64 SB[w, v, 1 - w, v, yu, yv] - 
 3/32 SB[w, v, 1 - w, v, yu, yw] - 5/64 SB[w, v, 1 - w, v, yv, yu] - 
 3/32 SB[w, v, 1 - w, v, yv, yv] - 5/64 SB[w, v, 1 - w, v, yv, yw] - 
 1/32 SB[w, v, 1 - w, v, yw, yu] - 1/64 SB[w, v, 1 - w, v, yw, yv] - 
 1/64 SB[w, v, 1 - w, v, yw, yw] - 
 1/64 SB[w, v, 1 - w, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, 1 - w, 1 - u, w/(1 - w)] + 
 5/64 SB[w, v, 1 - w, 1 - w, u, u/(1 - u)] + 
 1/16 SB[w, v, 1 - w, 1 - w, u, v/(1 - v)] + 
 7/64 SB[w, v, 1 - w, 1 - w, u, w/(1 - w)] - 
 23/64 SB[w, v, 1 - w, 1 - w, 1 - v, v/(1 - v)] - 
 17/64 SB[w, v, 1 - w, 1 - w, 1 - v, w/(1 - w)] - 
 1/16 SB[w, v, 1 - w, 1 - w, v, u/(1 - u)] - 
 5/64 SB[w, v, 1 - w, 1 - w, v, v/(1 - v)] + 
 9/64 SB[w, v, 1 - w, 1 - w, v, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, 1 - w, 1 - w, u/(1 - u)] - 
 17/64 SB[w, v, 1 - w, 1 - w, 1 - w, v/(1 - v)] + 
 3/64 SB[w, v, 1 - w, 1 - w, w, u/(1 - u)] + 
 13/64 SB[w, v, 1 - w, 1 - w, w, v/(1 - v)] + 
 1/64 SB[w, v, 1 - w, 1 - w, yu, yu] - 
 1/16 SB[w, v, 1 - w, 1 - w, yu, yv] - 
 1/64 SB[w, v, 1 - w, 1 - w, yu, yw] + 
 1/16 SB[w, v, 1 - w, 1 - w, yv, yu] - 
 1/64 SB[w, v, 1 - w, 1 - w, yv, yv] + 
 1/64 SB[w, v, 1 - w, 1 - w, yv, yw] + 
 3/64 SB[w, v, 1 - w, 1 - w, yw, yu] - 
 3/64 SB[w, v, 1 - w, 1 - w, yw, yv] - 
 1/64 SB[w, v, 1 - w, w, 1 - u, u/(1 - u)] + 
 1/64 SB[w, v, 1 - w, w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, v, 1 - w, w, u, u/(1 - u)] - 
 3/32 SB[w, v, 1 - w, w, u, v/(1 - v)] - 
 7/64 SB[w, v, 1 - w, w, u, w/(1 - w)] + 
 25/64 SB[w, v, 1 - w, w, 1 - v, v/(1 - v)] + 
 13/64 SB[w, v, 1 - w, w, 1 - v, w/(1 - w)] - 
 1/64 SB[w, v, 1 - w, w, v, v/(1 - v)] - 
 7/64 SB[w, v, 1 - w, w, v, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, w, 1 - w, u/(1 - u)] + 
 13/64 SB[w, v, 1 - w, w, 1 - w, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, w, w, u/(1 - u)] - 
 7/64 SB[w, v, 1 - w, w, w, v/(1 - v)] + 
 3/64 SB[w, v, 1 - w, w, yu, yu] + 3/32 SB[w, v, 1 - w, w, yu, yv] + 
 5/64 SB[w, v, 1 - w, w, yu, yw] + 3/64 SB[w, v, 1 - w, w, yv, yv] + 
 1/64 SB[w, v, 1 - w, w, yv, yw] - 1/64 SB[w, v, 1 - w, w, yw, yu] + 
 1/64 SB[w, v, 1 - w, w, yw, yv] + 
 1/32 SB[w, v, 1 - w, yu, 1 - u, yu] + 
 3/64 SB[w, v, 1 - w, yu, 1 - u, yv] + 
 3/64 SB[w, v, 1 - w, yu, 1 - u, yw] - 
 1/32 SB[w, v, 1 - w, yu, u, yu] - 3/64 SB[w, v, 1 - w, yu, u, yv] - 
 3/64 SB[w, v, 1 - w, yu, u, yw] + 
 7/64 SB[w, v, 1 - w, yu, 1 - v, yu] + 
 7/64 SB[w, v, 1 - w, yu, 1 - v, yv] + 
 3/32 SB[w, v, 1 - w, yu, 1 - v, yw] - 
 7/64 SB[w, v, 1 - w, yu, v, yu] - 7/64 SB[w, v, 1 - w, yu, v, yv] - 
 3/32 SB[w, v, 1 - w, yu, v, yw] - 
 1/64 SB[w, v, 1 - w, yu, 1 - w, yu] - 
 1/32 SB[w, v, 1 - w, yu, 1 - w, yv] - 
 1/64 SB[w, v, 1 - w, yu, 1 - w, yw] + 
 1/64 SB[w, v, 1 - w, yu, w, yu] + 1/32 SB[w, v, 1 - w, yu, w, yv] + 
 1/64 SB[w, v, 1 - w, yu, w, yw] - 
 1/32 SB[w, v, 1 - w, yu, yu, u/(1 - u)] - 
 7/64 SB[w, v, 1 - w, yu, yu, v/(1 - v)] + 
 1/64 SB[w, v, 1 - w, yu, yu, w/(1 - w)] - 
 3/64 SB[w, v, 1 - w, yu, yv, u/(1 - u)] - 
 7/64 SB[w, v, 1 - w, yu, yv, v/(1 - v)] + 
 1/32 SB[w, v, 1 - w, yu, yv, w/(1 - w)] - 
 3/64 SB[w, v, 1 - w, yu, yw, u/(1 - u)] - 
 3/32 SB[w, v, 1 - w, yu, yw, v/(1 - v)] + 
 1/64 SB[w, v, 1 - w, yu, yw, w/(1 - w)] + 
 1/64 SB[w, v, 1 - w, yv, 1 - u, yu] + 
 1/64 SB[w, v, 1 - w, yv, 1 - u, yv] + 
 1/32 SB[w, v, 1 - w, yv, 1 - u, yw] - 
 1/64 SB[w, v, 1 - w, yv, u, yu] - 1/64 SB[w, v, 1 - w, yv, u, yv] - 
 1/32 SB[w, v, 1 - w, yv, u, yw] + 
 5/64 SB[w, v, 1 - w, yv, 1 - v, yu] + 
 3/32 SB[w, v, 1 - w, yv, 1 - v, yv] + 
 5/64 SB[w, v, 1 - w, yv, 1 - v, yw] - 
 5/64 SB[w, v, 1 - w, yv, v, yu] - 3/32 SB[w, v, 1 - w, yv, v, yv] - 
 5/64 SB[w, v, 1 - w, yv, v, yw] + 
 1/32 SB[w, v, 1 - w, yv, 1 - w, yu] + 
 1/64 SB[w, v, 1 - w, yv, 1 - w, yv] + 
 1/64 SB[w, v, 1 - w, yv, 1 - w, yw] - 
 1/32 SB[w, v, 1 - w, yv, w, yu] - 1/64 SB[w, v, 1 - w, yv, w, yv] - 
 1/64 SB[w, v, 1 - w, yv, w, yw] - 
 1/64 SB[w, v, 1 - w, yv, yu, u/(1 - u)] - 
 5/64 SB[w, v, 1 - w, yv, yu, v/(1 - v)] - 
 1/32 SB[w, v, 1 - w, yv, yu, w/(1 - w)] - 
 1/64 SB[w, v, 1 - w, yv, yv, u/(1 - u)] - 
 3/32 SB[w, v, 1 - w, yv, yv, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, yv, yv, w/(1 - w)] - 
 1/32 SB[w, v, 1 - w, yv, yw, u/(1 - u)] - 
 5/64 SB[w, v, 1 - w, yv, yw, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, yv, yw, w/(1 - w)] + 
 3/64 SB[w, v, 1 - w, yw, 1 - u, yu] + 
 1/16 SB[w, v, 1 - w, yw, 1 - u, yv] + 
 5/64 SB[w, v, 1 - w, yw, 1 - u, yw] - 
 3/64 SB[w, v, 1 - w, yw, u, yu] - 1/16 SB[w, v, 1 - w, yw, u, yv] - 
 5/64 SB[w, v, 1 - w, yw, u, yw] + 
 1/16 SB[w, v, 1 - w, yw, 1 - v, yu] + 
 5/64 SB[w, v, 1 - w, yw, 1 - v, yv] + 
 3/64 SB[w, v, 1 - w, yw, 1 - v, yw] - 
 1/16 SB[w, v, 1 - w, yw, v, yu] - 5/64 SB[w, v, 1 - w, yw, v, yv] - 
 3/64 SB[w, v, 1 - w, yw, v, yw] + 
 1/64 SB[w, v, 1 - w, yw, 1 - w, yu] - 
 1/64 SB[w, v, 1 - w, yw, 1 - w, yv] - 
 1/64 SB[w, v, 1 - w, yw, w, yu] + 1/64 SB[w, v, 1 - w, yw, w, yv] - 
 3/64 SB[w, v, 1 - w, yw, yu, u/(1 - u)] - 
 1/16 SB[w, v, 1 - w, yw, yu, v/(1 - v)] - 
 1/64 SB[w, v, 1 - w, yw, yu, w/(1 - w)] - 
 1/16 SB[w, v, 1 - w, yw, yv, u/(1 - u)] - 
 5/64 SB[w, v, 1 - w, yw, yv, v/(1 - v)] + 
 1/64 SB[w, v, 1 - w, yw, yv, w/(1 - w)] - 
 5/64 SB[w, v, 1 - w, yw, yw, u/(1 - u)] - 
 3/64 SB[w, v, 1 - w, yw, yw, v/(1 - v)] + 
 1/32 SB[w, v, w, u, 1 - u, u/(1 - u)] + 
 7/32 SB[w, v, w, u, 1 - u, w/(1 - w)] - 
 3/32 SB[w, v, w, u, u, u/(1 - u)] - 
 3/16 SB[w, v, w, u, u, v/(1 - v)] - 
 7/32 SB[w, v, w, u, u, w/(1 - w)] + 
 1/32 SB[w, v, w, u, 1 - v, v/(1 - v)] + 
 7/32 SB[w, v, w, u, 1 - v, w/(1 - w)] - 
 3/16 SB[w, v, w, u, v, u/(1 - u)] - 
 3/32 SB[w, v, w, u, v, v/(1 - v)] - 
 7/32 SB[w, v, w, u, v, w/(1 - w)] + 
 7/32 SB[w, v, w, u, 1 - w, u/(1 - u)] + 
 7/32 SB[w, v, w, u, 1 - w, v/(1 - v)] + 
 5/16 SB[w, v, w, u, 1 - w, w/(1 - w)] - 
 1/32 SB[w, v, w, u, w, u/(1 - u)] - 
 1/32 SB[w, v, w, u, w, v/(1 - v)] - 
 3/16 SB[w, v, w, u, w, w/(1 - w)] + 1/32 SB[w, v, w, u, yu, yu] + 
 1/16 SB[w, v, w, u, yu, yv] + 1/32 SB[w, v, w, u, yu, yw] + 
 1/16 SB[w, v, w, u, yv, yu] + 1/32 SB[w, v, w, u, yv, yv] + 
 1/32 SB[w, v, w, u, yv, yw] - 5/32 SB[w, v, w, u, yw, yu] - 
 5/32 SB[w, v, w, u, yw, yv] - 3/16 SB[w, v, w, u, yw, yw] - 
 1/32 SB[w, v, w, 1 - v, 1 - u, u/(1 - u)] + 
 1/32 SB[w, v, w, 1 - v, 1 - u, w/(1 - w)] - 
 1/32 SB[w, v, w, 1 - v, u, u/(1 - u)] + 
 1/32 SB[w, v, w, 1 - v, u, w/(1 - w)] + 
 1/32 SB[w, v, w, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[w, v, w, 1 - v, 1 - v, w/(1 - w)] - 
 1/16 SB[w, v, w, 1 - v, v, u/(1 - u)] - 
 5/32 SB[w, v, w, 1 - v, v, v/(1 - v)] - 
 1/32 SB[w, v, w, 1 - v, v, w/(1 - w)] + 
 1/32 SB[w, v, w, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[w, v, w, 1 - v, 1 - w, v/(1 - v)] - 
 1/4 SB[w, v, w, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[w, v, w, 1 - v, w, u/(1 - u)] + 
 1/32 SB[w, v, w, 1 - v, w, v/(1 - v)] + 
 3/16 SB[w, v, w, 1 - v, w, w/(1 - w)] + 
 3/32 SB[w, v, w, 1 - v, yu, yu] + 1/8 SB[w, v, w, 1 - v, yu, yv] + 
 5/32 SB[w, v, w, 1 - v, yu, yw] + 3/16 SB[w, v, w, 1 - v, yv, yu] + 
 7/32 SB[w, v, w, 1 - v, yv, yv] + 7/32 SB[w, v, w, 1 - v, yv, yw] + 
 5/32 SB[w, v, w, 1 - v, yw, yu] + 5/32 SB[w, v, w, 1 - v, yw, yv] + 
 3/16 SB[w, v, w, 1 - v, yw, yw] - 1/8 SB[w, v, w, v, u, u/(1 - u)] - 
 1/16 SB[w, v, w, v, u, v/(1 - v)] - 
 1/16 SB[w, v, w, v, u, w/(1 - w)] - 
 1/16 SB[w, v, w, v, 1 - v, v/(1 - v)] + 
 1/16 SB[w, v, w, v, 1 - v, w/(1 - w)] + 
 1/16 SB[w, v, w, v, 1 - w, v/(1 - v)] - 
 1/16 SB[w, v, w, v, 1 - w, w/(1 - w)] + 1/8 SB[w, v, w, v, yu, yu] + 
 1/16 SB[w, v, w, v, yu, yv] + 1/16 SB[w, v, w, v, yu, yw] + 
 1/32 SB[w, v, w, 1 - w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, v, w, 1 - w, 1 - u, w/(1 - w)] + 
 5/32 SB[w, v, w, 1 - w, u, u/(1 - u)] + 
 3/16 SB[w, v, w, 1 - w, u, v/(1 - v)] + 
 5/32 SB[w, v, w, 1 - w, u, w/(1 - w)] - 
 1/32 SB[w, v, w, 1 - w, 1 - v, v/(1 - v)] - 
 7/32 SB[w, v, w, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[w, v, w, 1 - w, v, u/(1 - u)] + 
 3/32 SB[w, v, w, 1 - w, v, v/(1 - v)] + 
 3/32 SB[w, v, w, 1 - w, v, w/(1 - w)] - 
 1/32 SB[w, v, w, 1 - w, 1 - w, u/(1 - u)] - 
 7/32 SB[w, v, w, 1 - w, 1 - w, v/(1 - v)] - 
 1/32 SB[w, v, w, 1 - w, w, u/(1 - u)] + 
 1/32 SB[w, v, w, 1 - w, w, v/(1 - v)] - 
 7/32 SB[w, v, w, 1 - w, yu, yu] - 3/16 SB[w, v, w, 1 - w, yu, yv] - 
 7/32 SB[w, v, w, 1 - w, yu, yw] - 1/16 SB[w, v, w, 1 - w, yv, yu] - 
 1/32 SB[w, v, w, 1 - w, yv, yv] - 1/32 SB[w, v, w, 1 - w, yv, yw] - 
 1/32 SB[w, v, w, 1 - w, yw, yu] + 1/32 SB[w, v, w, 1 - w, yw, yv] - 
 1/32 SB[w, v, w, yu, 1 - u, yu] - 1/16 SB[w, v, w, yu, 1 - u, yv] - 
 1/32 SB[w, v, w, yu, 1 - u, yw] + 1/32 SB[w, v, w, yu, u, yu] + 
 1/16 SB[w, v, w, yu, u, yv] + 1/32 SB[w, v, w, yu, u, yw] - 
 1/16 SB[w, v, w, yu, 1 - v, yu] - 1/32 SB[w, v, w, yu, 1 - v, yv] - 
 1/32 SB[w, v, w, yu, 1 - v, yw] + 1/16 SB[w, v, w, yu, v, yu] + 
 1/32 SB[w, v, w, yu, v, yv] + 1/32 SB[w, v, w, yu, v, yw] - 
 5/32 SB[w, v, w, yu, 1 - w, yu] - 5/32 SB[w, v, w, yu, 1 - w, yv] - 
 3/16 SB[w, v, w, yu, 1 - w, yw] + 5/32 SB[w, v, w, yu, w, yu] + 
 5/32 SB[w, v, w, yu, w, yv] + 3/16 SB[w, v, w, yu, w, yw] + 
 1/32 SB[w, v, w, yu, yu, u/(1 - u)] + 
 1/16 SB[w, v, w, yu, yu, v/(1 - v)] + 
 5/32 SB[w, v, w, yu, yu, w/(1 - w)] + 
 1/16 SB[w, v, w, yu, yv, u/(1 - u)] + 
 1/32 SB[w, v, w, yu, yv, v/(1 - v)] + 
 5/32 SB[w, v, w, yu, yv, w/(1 - w)] + 
 1/32 SB[w, v, w, yu, yw, u/(1 - u)] + 
 1/32 SB[w, v, w, yu, yw, v/(1 - v)] + 
 3/16 SB[w, v, w, yu, yw, w/(1 - w)] - 
 1/32 SB[w, v, yu, 1 - u, 1 - u, yu] - 
 3/64 SB[w, v, yu, 1 - u, 1 - u, yv] - 
 3/64 SB[w, v, yu, 1 - u, 1 - u, yw] + 
 1/32 SB[w, v, yu, 1 - u, u, yu] + 3/64 SB[w, v, yu, 1 - u, u, yv] + 
 3/64 SB[w, v, yu, 1 - u, u, yw] + 
 1/64 SB[w, v, yu, 1 - u, 1 - v, yu] + 
 1/64 SB[w, v, yu, 1 - u, 1 - v, yv] + 
 1/32 SB[w, v, yu, 1 - u, 1 - v, yw] - 
 1/64 SB[w, v, yu, 1 - u, v, yu] - 1/64 SB[w, v, yu, 1 - u, v, yv] - 
 1/32 SB[w, v, yu, 1 - u, v, yw] + 
 1/64 SB[w, v, yu, 1 - u, 1 - w, yu] + 
 1/32 SB[w, v, yu, 1 - u, 1 - w, yv] + 
 1/64 SB[w, v, yu, 1 - u, 1 - w, yw] - 
 1/64 SB[w, v, yu, 1 - u, w, yu] - 1/32 SB[w, v, yu, 1 - u, w, yv] - 
 1/64 SB[w, v, yu, 1 - u, w, yw] + 
 1/32 SB[w, v, yu, 1 - u, yu, u/(1 - u)] - 
 1/64 SB[w, v, yu, 1 - u, yu, v/(1 - v)] - 
 1/64 SB[w, v, yu, 1 - u, yu, w/(1 - w)] + 
 3/64 SB[w, v, yu, 1 - u, yv, u/(1 - u)] - 
 1/64 SB[w, v, yu, 1 - u, yv, v/(1 - v)] - 
 1/32 SB[w, v, yu, 1 - u, yv, w/(1 - w)] + 
 3/64 SB[w, v, yu, 1 - u, yw, u/(1 - u)] - 
 1/32 SB[w, v, yu, 1 - u, yw, v/(1 - v)] - 
 1/64 SB[w, v, yu, 1 - u, yw, w/(1 - w)] - 
 3/32 SB[w, v, yu, u, 1 - u, yu] - 5/64 SB[w, v, yu, u, 1 - u, yv] - 
 5/64 SB[w, v, yu, u, 1 - u, yw] + 3/32 SB[w, v, yu, u, u, yu] + 
 5/64 SB[w, v, yu, u, u, yv] + 5/64 SB[w, v, yu, u, u, yw] - 
 1/64 SB[w, v, yu, u, 1 - v, yu] - 1/64 SB[w, v, yu, u, 1 - v, yv] - 
 1/32 SB[w, v, yu, u, 1 - v, yw] + 1/64 SB[w, v, yu, u, v, yu] + 
 1/64 SB[w, v, yu, u, v, yv] + 1/32 SB[w, v, yu, u, v, yw] - 
 1/64 SB[w, v, yu, u, 1 - w, yu] - 1/32 SB[w, v, yu, u, 1 - w, yv] - 
 1/64 SB[w, v, yu, u, 1 - w, yw] + 1/64 SB[w, v, yu, u, w, yu] + 
 1/32 SB[w, v, yu, u, w, yv] + 1/64 SB[w, v, yu, u, w, yw] + 
 3/32 SB[w, v, yu, u, yu, u/(1 - u)] + 
 1/64 SB[w, v, yu, u, yu, v/(1 - v)] + 
 1/64 SB[w, v, yu, u, yu, w/(1 - w)] + 
 5/64 SB[w, v, yu, u, yv, u/(1 - u)] + 
 1/64 SB[w, v, yu, u, yv, v/(1 - v)] + 
 1/32 SB[w, v, yu, u, yv, w/(1 - w)] + 
 5/64 SB[w, v, yu, u, yw, u/(1 - u)] + 
 1/32 SB[w, v, yu, u, yw, v/(1 - v)] + 
 1/64 SB[w, v, yu, u, yw, w/(1 - w)] + 
 1/64 SB[w, v, yu, 1 - v, 1 - u, yu] + 
 1/64 SB[w, v, yu, 1 - v, 1 - u, yv] + 
 1/32 SB[w, v, yu, 1 - v, 1 - u, yw] - 
 1/64 SB[w, v, yu, 1 - v, u, yu] - 1/64 SB[w, v, yu, 1 - v, u, yv] - 
 1/32 SB[w, v, yu, 1 - v, u, yw] - 
 3/64 SB[w, v, yu, 1 - v, 1 - v, yu] - 
 1/32 SB[w, v, yu, 1 - v, 1 - v, yv] - 
 3/64 SB[w, v, yu, 1 - v, 1 - v, yw] + 
 3/64 SB[w, v, yu, 1 - v, v, yu] + 1/32 SB[w, v, yu, 1 - v, v, yv] + 
 3/64 SB[w, v, yu, 1 - v, v, yw] + 
 1/32 SB[w, v, yu, 1 - v, 1 - w, yu] + 
 1/64 SB[w, v, yu, 1 - v, 1 - w, yv] + 
 1/64 SB[w, v, yu, 1 - v, 1 - w, yw] - 
 1/32 SB[w, v, yu, 1 - v, w, yu] - 1/64 SB[w, v, yu, 1 - v, w, yv] - 
 1/64 SB[w, v, yu, 1 - v, w, yw] - 
 1/64 SB[w, v, yu, 1 - v, yu, u/(1 - u)] + 
 3/64 SB[w, v, yu, 1 - v, yu, v/(1 - v)] - 
 1/32 SB[w, v, yu, 1 - v, yu, w/(1 - w)] - 
 1/64 SB[w, v, yu, 1 - v, yv, u/(1 - u)] + 
 1/32 SB[w, v, yu, 1 - v, yv, v/(1 - v)] - 
 1/64 SB[w, v, yu, 1 - v, yv, w/(1 - w)] - 
 1/32 SB[w, v, yu, 1 - v, yw, u/(1 - u)] + 
 3/64 SB[w, v, yu, 1 - v, yw, v/(1 - v)] - 
 1/64 SB[w, v, yu, 1 - v, yw, w/(1 - w)] - 
 1/64 SB[w, v, yu, v, 1 - u, yu] - 1/64 SB[w, v, yu, v, 1 - u, yv] - 
 1/32 SB[w, v, yu, v, 1 - u, yw] + 1/64 SB[w, v, yu, v, u, yu] + 
 1/64 SB[w, v, yu, v, u, yv] + 1/32 SB[w, v, yu, v, u, yw] - 
 5/64 SB[w, v, yu, v, 1 - v, yu] - 3/32 SB[w, v, yu, v, 1 - v, yv] - 
 5/64 SB[w, v, yu, v, 1 - v, yw] + 5/64 SB[w, v, yu, v, v, yu] + 
 3/32 SB[w, v, yu, v, v, yv] + 5/64 SB[w, v, yu, v, v, yw] - 
 1/32 SB[w, v, yu, v, 1 - w, yu] - 1/64 SB[w, v, yu, v, 1 - w, yv] - 
 1/64 SB[w, v, yu, v, 1 - w, yw] + 1/32 SB[w, v, yu, v, w, yu] + 
 1/64 SB[w, v, yu, v, w, yv] + 1/64 SB[w, v, yu, v, w, yw] + 
 1/64 SB[w, v, yu, v, yu, u/(1 - u)] + 
 5/64 SB[w, v, yu, v, yu, v/(1 - v)] + 
 1/32 SB[w, v, yu, v, yu, w/(1 - w)] + 
 1/64 SB[w, v, yu, v, yv, u/(1 - u)] + 
 3/32 SB[w, v, yu, v, yv, v/(1 - v)] + 
 1/64 SB[w, v, yu, v, yv, w/(1 - w)] + 
 1/32 SB[w, v, yu, v, yw, u/(1 - u)] + 
 5/64 SB[w, v, yu, v, yw, v/(1 - v)] + 
 1/64 SB[w, v, yu, v, yw, w/(1 - w)] + 
 1/64 SB[w, v, yu, 1 - w, 1 - u, yu] + 
 1/32 SB[w, v, yu, 1 - w, 1 - u, yv] + 
 1/64 SB[w, v, yu, 1 - w, 1 - u, yw] - 
 1/64 SB[w, v, yu, 1 - w, u, yu] - 1/32 SB[w, v, yu, 1 - w, u, yv] - 
 1/64 SB[w, v, yu, 1 - w, u, yw] + 
 1/32 SB[w, v, yu, 1 - w, 1 - v, yu] + 
 1/64 SB[w, v, yu, 1 - w, 1 - v, yv] + 
 1/64 SB[w, v, yu, 1 - w, 1 - v, yw] - 
 1/32 SB[w, v, yu, 1 - w, v, yu] - 1/64 SB[w, v, yu, 1 - w, v, yv] - 
 1/64 SB[w, v, yu, 1 - w, v, yw] - 
 3/64 SB[w, v, yu, 1 - w, 1 - w, yu] - 
 3/64 SB[w, v, yu, 1 - w, 1 - w, yv] - 
 1/32 SB[w, v, yu, 1 - w, 1 - w, yw] + 
 3/64 SB[w, v, yu, 1 - w, w, yu] + 3/64 SB[w, v, yu, 1 - w, w, yv] + 
 1/32 SB[w, v, yu, 1 - w, w, yw] - 
 1/64 SB[w, v, yu, 1 - w, yu, u/(1 - u)] - 
 1/32 SB[w, v, yu, 1 - w, yu, v/(1 - v)] + 
 3/64 SB[w, v, yu, 1 - w, yu, w/(1 - w)] - 
 1/32 SB[w, v, yu, 1 - w, yv, u/(1 - u)] - 
 1/64 SB[w, v, yu, 1 - w, yv, v/(1 - v)] + 
 3/64 SB[w, v, yu, 1 - w, yv, w/(1 - w)] - 
 1/64 SB[w, v, yu, 1 - w, yw, u/(1 - u)] - 
 1/64 SB[w, v, yu, 1 - w, yw, v/(1 - v)] + 
 1/32 SB[w, v, yu, 1 - w, yw, w/(1 - w)] - 
 1/64 SB[w, v, yu, w, 1 - u, yu] - 1/32 SB[w, v, yu, w, 1 - u, yv] - 
 1/64 SB[w, v, yu, w, 1 - u, yw] + 1/64 SB[w, v, yu, w, u, yu] + 
 1/32 SB[w, v, yu, w, u, yv] + 1/64 SB[w, v, yu, w, u, yw] - 
 1/32 SB[w, v, yu, w, 1 - v, yu] - 1/64 SB[w, v, yu, w, 1 - v, yv] - 
 1/64 SB[w, v, yu, w, 1 - v, yw] + 1/32 SB[w, v, yu, w, v, yu] + 
 1/64 SB[w, v, yu, w, v, yv] + 1/64 SB[w, v, yu, w, v, yw] - 
 5/64 SB[w, v, yu, w, 1 - w, yu] - 5/64 SB[w, v, yu, w, 1 - w, yv] - 
 3/32 SB[w, v, yu, w, 1 - w, yw] + 5/64 SB[w, v, yu, w, w, yu] + 
 5/64 SB[w, v, yu, w, w, yv] + 3/32 SB[w, v, yu, w, w, yw] + 
 1/64 SB[w, v, yu, w, yu, u/(1 - u)] + 
 1/32 SB[w, v, yu, w, yu, v/(1 - v)] + 
 5/64 SB[w, v, yu, w, yu, w/(1 - w)] + 
 1/32 SB[w, v, yu, w, yv, u/(1 - u)] + 
 1/64 SB[w, v, yu, w, yv, v/(1 - v)] + 
 5/64 SB[w, v, yu, w, yv, w/(1 - w)] + 
 1/64 SB[w, v, yu, w, yw, u/(1 - u)] + 
 1/64 SB[w, v, yu, w, yw, v/(1 - v)] + 
 3/32 SB[w, v, yu, w, yw, w/(1 - w)] + 
 1/32 SB[w, v, yu, yu, 1 - u, u/(1 - u)] - 
 1/64 SB[w, v, yu, yu, 1 - u, v/(1 - v)] - 
 1/64 SB[w, v, yu, yu, 1 - u, w/(1 - w)] + 
 3/32 SB[w, v, yu, yu, u, u/(1 - u)] + 
 1/64 SB[w, v, yu, yu, u, v/(1 - v)] + 
 1/64 SB[w, v, yu, yu, u, w/(1 - w)] - 
 1/64 SB[w, v, yu, yu, 1 - v, u/(1 - u)] + 
 3/64 SB[w, v, yu, yu, 1 - v, v/(1 - v)] - 
 1/32 SB[w, v, yu, yu, 1 - v, w/(1 - w)] + 
 1/64 SB[w, v, yu, yu, v, u/(1 - u)] + 
 5/64 SB[w, v, yu, yu, v, v/(1 - v)] + 
 1/32 SB[w, v, yu, yu, v, w/(1 - w)] - 
 1/64 SB[w, v, yu, yu, 1 - w, u/(1 - u)] - 
 1/32 SB[w, v, yu, yu, 1 - w, v/(1 - v)] + 
 3/64 SB[w, v, yu, yu, 1 - w, w/(1 - w)] + 
 1/64 SB[w, v, yu, yu, w, u/(1 - u)] + 
 1/32 SB[w, v, yu, yu, w, v/(1 - v)] + 
 5/64 SB[w, v, yu, yu, w, w/(1 - w)] - 
 9/32 SB[w, v, yu, yu, yu, yu] - 15/64 SB[w, v, yu, yu, yu, yv] - 
 15/64 SB[w, v, yu, yu, yu, yw] - 15/64 SB[w, v, yu, yu, yv, yu] - 
 15/64 SB[w, v, yu, yu, yv, yv] - 7/32 SB[w, v, yu, yu, yv, yw] - 
 15/64 SB[w, v, yu, yu, yw, yu] - 7/32 SB[w, v, yu, yu, yw, yv] - 
 15/64 SB[w, v, yu, yu, yw, yw] + 
 3/64 SB[w, v, yu, yv, 1 - u, u/(1 - u)] - 
 1/64 SB[w, v, yu, yv, 1 - u, v/(1 - v)] - 
 1/32 SB[w, v, yu, yv, 1 - u, w/(1 - w)] + 
 5/64 SB[w, v, yu, yv, u, u/(1 - u)] + 
 1/64 SB[w, v, yu, yv, u, v/(1 - v)] + 
 1/32 SB[w, v, yu, yv, u, w/(1 - w)] - 
 1/64 SB[w, v, yu, yv, 1 - v, u/(1 - u)] + 
 1/32 SB[w, v, yu, yv, 1 - v, v/(1 - v)] - 
 1/64 SB[w, v, yu, yv, 1 - v, w/(1 - w)] + 
 1/64 SB[w, v, yu, yv, v, u/(1 - u)] + 
 3/32 SB[w, v, yu, yv, v, v/(1 - v)] + 
 1/64 SB[w, v, yu, yv, v, w/(1 - w)] - 
 1/32 SB[w, v, yu, yv, 1 - w, u/(1 - u)] - 
 1/64 SB[w, v, yu, yv, 1 - w, v/(1 - v)] + 
 3/64 SB[w, v, yu, yv, 1 - w, w/(1 - w)] + 
 1/32 SB[w, v, yu, yv, w, u/(1 - u)] + 
 1/64 SB[w, v, yu, yv, w, v/(1 - v)] + 
 5/64 SB[w, v, yu, yv, w, w/(1 - w)] - 
 15/64 SB[w, v, yu, yv, yu, yu] - 15/64 SB[w, v, yu, yv, yu, yv] - 
 7/32 SB[w, v, yu, yv, yu, yw] - 15/64 SB[w, v, yu, yv, yv, yu] - 
 9/32 SB[w, v, yu, yv, yv, yv] - 15/64 SB[w, v, yu, yv, yv, yw] - 
 7/32 SB[w, v, yu, yv, yw, yu] - 15/64 SB[w, v, yu, yv, yw, yv] - 
 15/64 SB[w, v, yu, yv, yw, yw] + 
 3/64 SB[w, v, yu, yw, 1 - u, u/(1 - u)] - 
 1/32 SB[w, v, yu, yw, 1 - u, v/(1 - v)] - 
 1/64 SB[w, v, yu, yw, 1 - u, w/(1 - w)] + 
 5/64 SB[w, v, yu, yw, u, u/(1 - u)] + 
 1/32 SB[w, v, yu, yw, u, v/(1 - v)] + 
 1/64 SB[w, v, yu, yw, u, w/(1 - w)] - 
 1/32 SB[w, v, yu, yw, 1 - v, u/(1 - u)] + 
 3/64 SB[w, v, yu, yw, 1 - v, v/(1 - v)] - 
 1/64 SB[w, v, yu, yw, 1 - v, w/(1 - w)] + 
 1/32 SB[w, v, yu, yw, v, u/(1 - u)] + 
 5/64 SB[w, v, yu, yw, v, v/(1 - v)] + 
 1/64 SB[w, v, yu, yw, v, w/(1 - w)] - 
 1/64 SB[w, v, yu, yw, 1 - w, u/(1 - u)] - 
 1/64 SB[w, v, yu, yw, 1 - w, v/(1 - v)] + 
 1/32 SB[w, v, yu, yw, 1 - w, w/(1 - w)] + 
 1/64 SB[w, v, yu, yw, w, u/(1 - u)] + 
 1/64 SB[w, v, yu, yw, w, v/(1 - v)] + 
 3/32 SB[w, v, yu, yw, w, w/(1 - w)] - 
 15/64 SB[w, v, yu, yw, yu, yu] - 7/32 SB[w, v, yu, yw, yu, yv] - 
 15/64 SB[w, v, yu, yw, yu, yw] - 7/32 SB[w, v, yu, yw, yv, yu] - 
 15/64 SB[w, v, yu, yw, yv, yv] - 15/64 SB[w, v, yu, yw, yv, yw] - 
 15/64 SB[w, v, yu, yw, yw, yu] - 15/64 SB[w, v, yu, yw, yw, yv] - 
 9/32 SB[w, v, yu, yw, yw, yw] - 
 1/4 SB[w, 1 - w, u, 1 - u, 1 - u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, 1 - u, 1 - u, v/(1 - v)] - 
 23/64 SB[w, 1 - w, u, 1 - u, 1 - u, w/(1 - w)] + 
 7/32 SB[w, 1 - w, u, 1 - u, u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, 1 - u, u, v/(1 - v)] + 
 23/64 SB[w, 1 - w, u, 1 - u, u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, 1 - u, v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, u, 1 - u, v, v/(1 - v)] - 
 23/64 SB[w, 1 - w, u, 1 - u, 1 - w, u/(1 - u)] - 
 17/64 SB[w, 1 - w, u, 1 - u, 1 - w, w/(1 - w)] + 
 23/64 SB[w, 1 - w, u, 1 - u, w, u/(1 - u)] + 
 15/64 SB[w, 1 - w, u, 1 - u, w, w/(1 - w)] + 
 1/32 SB[w, 1 - w, u, 1 - u, yu, yu] + 
 3/64 SB[w, 1 - w, u, 1 - u, yu, yv] + 
 1/64 SB[w, 1 - w, u, 1 - u, yu, yw] + 
 3/64 SB[w, 1 - w, u, 1 - u, yv, yu] + 
 5/64 SB[w, 1 - w, u, 1 - u, yv, yv] + 
 1/32 SB[w, 1 - w, u, 1 - u, yv, yw] + 
 1/64 SB[w, 1 - w, u, 1 - u, yw, yu] + 
 1/32 SB[w, 1 - w, u, 1 - u, yw, yv] - 
 1/64 SB[w, 1 - w, u, 1 - u, yw, yw] - 
 7/32 SB[w, 1 - w, u, u, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, u, 1 - u, v/(1 - v)] - 
 3/64 SB[w, 1 - w, u, u, 1 - u, w/(1 - w)] + 
 9/32 SB[w, 1 - w, u, u, u, u/(1 - u)] + 
 3/64 SB[w, 1 - w, u, u, u, v/(1 - v)] + 
 3/64 SB[w, 1 - w, u, u, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, u, u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, u, 1 - v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, u, u, 1 - v, w/(1 - w)] + 
 3/64 SB[w, 1 - w, u, u, v, u/(1 - u)] + 
 3/64 SB[w, 1 - w, u, u, v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, u, u, v, w/(1 - w)] - 
 3/64 SB[w, 1 - w, u, u, 1 - w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, u, u, 1 - w, v/(1 - v)] + 
 5/64 SB[w, 1 - w, u, u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, u, w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, u, u, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, u, u, w, w/(1 - w)] - 
 3/32 SB[w, 1 - w, u, u, yu, yu] - 5/64 SB[w, 1 - w, u, u, yu, yv] - 
 5/64 SB[w, 1 - w, u, u, yu, yw] - 5/64 SB[w, 1 - w, u, u, yv, yu] - 
 9/64 SB[w, 1 - w, u, u, yv, yv] - 3/32 SB[w, 1 - w, u, u, yv, yw] - 
 1/64 SB[w, 1 - w, u, u, yw, yu] - 1/32 SB[w, 1 - w, u, u, yw, yv] - 
 1/64 SB[w, 1 - w, u, u, yw, yw] - 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, 1 - v, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, 1 - v, u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, 1 - v, v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, 1 - v, v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - w, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, 1 - v, 1 - w, w/(1 - w)] + 
 1/64 SB[w, 1 - w, u, 1 - v, w, v/(1 - v)] - 
 1/64 SB[w, 1 - w, u, 1 - v, w, w/(1 - w)] - 
 3/64 SB[w, 1 - w, u, 1 - v, yu, yu] - 
 1/64 SB[w, 1 - w, u, 1 - v, yu, yv] - 
 1/64 SB[w, 1 - w, u, 1 - v, yv, yu] + 
 1/64 SB[w, 1 - w, u, 1 - v, yv, yw] + 
 1/64 SB[w, 1 - w, u, 1 - v, yw, yv] + 
 3/64 SB[w, 1 - w, u, 1 - v, yw, yw] - 
 1/64 SB[w, 1 - w, u, v, 1 - u, u/(1 - u)] - 
 3/64 SB[w, 1 - w, u, v, 1 - u, v/(1 - v)] + 
 1/32 SB[w, 1 - w, u, v, 1 - u, w/(1 - w)] + 
 5/64 SB[w, 1 - w, u, v, u, u/(1 - u)] + 
 5/64 SB[w, 1 - w, u, v, u, v/(1 - v)] - 
 1/32 SB[w, 1 - w, u, v, u, w/(1 - w)] - 
 3/64 SB[w, 1 - w, u, v, 1 - v, u/(1 - u)] - 
 1/32 SB[w, 1 - w, u, v, 1 - v, v/(1 - v)] + 
 3/64 SB[w, 1 - w, u, v, 1 - v, w/(1 - w)] + 
 5/64 SB[w, 1 - w, u, v, v, u/(1 - u)] + 
 3/32 SB[w, 1 - w, u, v, v, v/(1 - v)] - 
 3/64 SB[w, 1 - w, u, v, v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, u, v, 1 - w, u/(1 - u)] + 
 3/64 SB[w, 1 - w, u, v, 1 - w, v/(1 - v)] + 
 11/64 SB[w, 1 - w, u, v, 1 - w, w/(1 - w)] - 
 1/16 SB[w, 1 - w, u, v, w, u/(1 - u)] - 
 5/64 SB[w, 1 - w, u, v, w, v/(1 - v)] - 
 9/64 SB[w, 1 - w, u, v, w, w/(1 - w)] + 
 1/64 SB[w, 1 - w, u, v, yu, yu] - 3/64 SB[w, 1 - w, u, v, yu, yv] - 
 1/32 SB[w, 1 - w, u, v, yu, yw] - 3/64 SB[w, 1 - w, u, v, yv, yu] - 
 1/32 SB[w, 1 - w, u, v, yv, yv] - 3/64 SB[w, 1 - w, u, v, yv, yw] - 
 1/64 SB[w, 1 - w, u, v, yw, yv] - 1/64 SB[w, 1 - w, u, v, yw, yw] - 
 23/64 SB[w, 1 - w, u, 1 - w, 1 - u, u/(1 - u)] - 
 17/64 SB[w, 1 - w, u, 1 - w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, u, 1 - w, u, u/(1 - u)] - 
 1/16 SB[w, 1 - w, u, 1 - w, u, v/(1 - v)] + 
 9/64 SB[w, 1 - w, u, 1 - w, u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, 1 - w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[w, 1 - w, u, 1 - w, v, u/(1 - u)] + 
 5/64 SB[w, 1 - w, u, 1 - w, v, v/(1 - v)] + 
 7/64 SB[w, 1 - w, u, 1 - w, v, w/(1 - w)] - 
 17/64 SB[w, 1 - w, u, 1 - w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, 1 - w, 1 - w, v/(1 - v)] + 
 13/64 SB[w, 1 - w, u, 1 - w, w, u/(1 - u)] + 
 3/64 SB[w, 1 - w, u, 1 - w, w, v/(1 - v)] - 
 1/64 SB[w, 1 - w, u, 1 - w, yu, yu] + 
 1/16 SB[w, 1 - w, u, 1 - w, yu, yv] + 
 1/64 SB[w, 1 - w, u, 1 - w, yu, yw] - 
 1/16 SB[w, 1 - w, u, 1 - w, yv, yu] + 
 1/64 SB[w, 1 - w, u, 1 - w, yv, yv] - 
 1/64 SB[w, 1 - w, u, 1 - w, yv, yw] - 
 3/64 SB[w, 1 - w, u, 1 - w, yw, yu] + 
 3/64 SB[w, 1 - w, u, 1 - w, yw, yv] + 
 25/64 SB[w, 1 - w, u, w, 1 - u, u/(1 - u)] + 
 13/64 SB[w, 1 - w, u, w, 1 - u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, w, u, u/(1 - u)] - 
 7/64 SB[w, 1 - w, u, w, u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, u, w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, w, 1 - v, w/(1 - w)] - 
 3/32 SB[w, 1 - w, u, w, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, u, w, v, v/(1 - v)] - 
 7/64 SB[w, 1 - w, u, w, v, w/(1 - w)] + 
 13/64 SB[w, 1 - w, u, w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, u, w, 1 - w, v/(1 - v)] - 
 7/64 SB[w, 1 - w, u, w, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, w, w, v/(1 - v)] + 
 3/64 SB[w, 1 - w, u, w, yu, yu] + 1/64 SB[w, 1 - w, u, w, yu, yw] + 
 3/32 SB[w, 1 - w, u, w, yv, yu] + 3/64 SB[w, 1 - w, u, w, yv, yv] + 
 5/64 SB[w, 1 - w, u, w, yv, yw] + 1/64 SB[w, 1 - w, u, w, yw, yu] - 
 1/64 SB[w, 1 - w, u, w, yw, yv] + 
 3/32 SB[w, 1 - w, u, yu, 1 - u, yu] + 
 5/64 SB[w, 1 - w, u, yu, 1 - u, yv] + 
 5/64 SB[w, 1 - w, u, yu, 1 - u, yw] - 
 3/32 SB[w, 1 - w, u, yu, u, yu] - 5/64 SB[w, 1 - w, u, yu, u, yv] - 
 5/64 SB[w, 1 - w, u, yu, u, yw] + 
 1/64 SB[w, 1 - w, u, yu, 1 - v, yu] + 
 1/64 SB[w, 1 - w, u, yu, 1 - v, yv] + 
 1/32 SB[w, 1 - w, u, yu, 1 - v, yw] - 
 1/64 SB[w, 1 - w, u, yu, v, yu] - 1/64 SB[w, 1 - w, u, yu, v, yv] - 
 1/32 SB[w, 1 - w, u, yu, v, yw] + 
 1/64 SB[w, 1 - w, u, yu, 1 - w, yu] + 
 1/32 SB[w, 1 - w, u, yu, 1 - w, yv] + 
 1/64 SB[w, 1 - w, u, yu, 1 - w, yw] - 
 1/64 SB[w, 1 - w, u, yu, w, yu] - 1/32 SB[w, 1 - w, u, yu, w, yv] - 
 1/64 SB[w, 1 - w, u, yu, w, yw] - 
 3/32 SB[w, 1 - w, u, yu, yu, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, yu, yu, v/(1 - v)] - 
 1/64 SB[w, 1 - w, u, yu, yu, w/(1 - w)] - 
 5/64 SB[w, 1 - w, u, yu, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, u, yu, yv, v/(1 - v)] - 
 1/32 SB[w, 1 - w, u, yu, yv, w/(1 - w)] - 
 5/64 SB[w, 1 - w, u, yu, yw, u/(1 - u)] - 
 1/32 SB[w, 1 - w, u, yu, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, u, yu, yw, w/(1 - w)] + 
 7/64 SB[w, 1 - w, u, yv, 1 - u, yu] + 
 7/64 SB[w, 1 - w, u, yv, 1 - u, yv] + 
 3/32 SB[w, 1 - w, u, yv, 1 - u, yw] - 
 7/64 SB[w, 1 - w, u, yv, u, yu] - 7/64 SB[w, 1 - w, u, yv, u, yv] - 
 3/32 SB[w, 1 - w, u, yv, u, yw] + 
 3/64 SB[w, 1 - w, u, yv, 1 - v, yu] + 
 1/32 SB[w, 1 - w, u, yv, 1 - v, yv] + 
 3/64 SB[w, 1 - w, u, yv, 1 - v, yw] - 
 3/64 SB[w, 1 - w, u, yv, v, yu] - 1/32 SB[w, 1 - w, u, yv, v, yv] - 
 3/64 SB[w, 1 - w, u, yv, v, yw] - 
 1/32 SB[w, 1 - w, u, yv, 1 - w, yu] - 
 1/64 SB[w, 1 - w, u, yv, 1 - w, yv] - 
 1/64 SB[w, 1 - w, u, yv, 1 - w, yw] + 
 1/32 SB[w, 1 - w, u, yv, w, yu] + 1/64 SB[w, 1 - w, u, yv, w, yv] + 
 1/64 SB[w, 1 - w, u, yv, w, yw] - 
 7/64 SB[w, 1 - w, u, yv, yu, u/(1 - u)] - 
 3/64 SB[w, 1 - w, u, yv, yu, v/(1 - v)] + 
 1/32 SB[w, 1 - w, u, yv, yu, w/(1 - w)] - 
 7/64 SB[w, 1 - w, u, yv, yv, u/(1 - u)] - 
 1/32 SB[w, 1 - w, u, yv, yv, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, yv, yv, w/(1 - w)] - 
 3/32 SB[w, 1 - w, u, yv, yw, u/(1 - u)] - 
 3/64 SB[w, 1 - w, u, yv, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, yv, yw, w/(1 - w)] + 
 5/64 SB[w, 1 - w, u, yw, 1 - u, yu] + 
 1/16 SB[w, 1 - w, u, yw, 1 - u, yv] + 
 3/64 SB[w, 1 - w, u, yw, 1 - u, yw] - 
 5/64 SB[w, 1 - w, u, yw, u, yu] - 1/16 SB[w, 1 - w, u, yw, u, yv] - 
 3/64 SB[w, 1 - w, u, yw, u, yw] + 
 1/16 SB[w, 1 - w, u, yw, 1 - v, yu] + 
 3/64 SB[w, 1 - w, u, yw, 1 - v, yv] + 
 5/64 SB[w, 1 - w, u, yw, 1 - v, yw] - 
 1/16 SB[w, 1 - w, u, yw, v, yu] - 3/64 SB[w, 1 - w, u, yw, v, yv] - 
 5/64 SB[w, 1 - w, u, yw, v, yw] - 
 1/64 SB[w, 1 - w, u, yw, 1 - w, yu] + 
 1/64 SB[w, 1 - w, u, yw, 1 - w, yv] + 
 1/64 SB[w, 1 - w, u, yw, w, yu] - 1/64 SB[w, 1 - w, u, yw, w, yv] - 
 5/64 SB[w, 1 - w, u, yw, yu, u/(1 - u)] - 
 1/16 SB[w, 1 - w, u, yw, yu, v/(1 - v)] + 
 1/64 SB[w, 1 - w, u, yw, yu, w/(1 - w)] - 
 1/16 SB[w, 1 - w, u, yw, yv, u/(1 - u)] - 
 3/64 SB[w, 1 - w, u, yw, yv, v/(1 - v)] - 
 1/64 SB[w, 1 - w, u, yw, yv, w/(1 - w)] - 
 3/64 SB[w, 1 - w, u, yw, yw, u/(1 - u)] - 
 5/64 SB[w, 1 - w, u, yw, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, v, 1 - u, u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, 1 - u, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, 1 - u, v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, 1 - u, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, 1 - u, 1 - w, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, 1 - u, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, v, 1 - u, w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, v, 1 - u, yu, yv] + 
 1/64 SB[w, 1 - w, v, 1 - u, yu, yw] - 
 1/64 SB[w, 1 - w, v, 1 - u, yv, yu] - 
 3/64 SB[w, 1 - w, v, 1 - u, yv, yv] + 
 1/64 SB[w, 1 - w, v, 1 - u, yw, yu] + 
 3/64 SB[w, 1 - w, v, 1 - u, yw, yw] - 
 1/32 SB[w, 1 - w, v, u, 1 - u, u/(1 - u)] - 
 3/64 SB[w, 1 - w, v, u, 1 - u, v/(1 - v)] + 
 3/64 SB[w, 1 - w, v, u, 1 - u, w/(1 - w)] + 
 3/32 SB[w, 1 - w, v, u, u, u/(1 - u)] + 
 5/64 SB[w, 1 - w, v, u, u, v/(1 - v)] - 
 3/64 SB[w, 1 - w, v, u, u, w/(1 - w)] - 
 3/64 SB[w, 1 - w, v, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, v, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, v, u, 1 - v, w/(1 - w)] + 
 5/64 SB[w, 1 - w, v, u, v, u/(1 - u)] + 
 5/64 SB[w, 1 - w, v, u, v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, v, u, v, w/(1 - w)] + 
 3/64 SB[w, 1 - w, v, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, v, u, 1 - w, v/(1 - v)] + 
 11/64 SB[w, 1 - w, v, u, 1 - w, w/(1 - w)] - 
 5/64 SB[w, 1 - w, v, u, w, u/(1 - u)] - 
 1/16 SB[w, 1 - w, v, u, w, v/(1 - v)] - 
 9/64 SB[w, 1 - w, v, u, w, w/(1 - w)] - 
 1/32 SB[w, 1 - w, v, u, yu, yu] - 3/64 SB[w, 1 - w, v, u, yu, yv] - 
 3/64 SB[w, 1 - w, v, u, yu, yw] - 3/64 SB[w, 1 - w, v, u, yv, yu] + 
 1/64 SB[w, 1 - w, v, u, yv, yv] - 1/32 SB[w, 1 - w, v, u, yv, yw] - 
 1/64 SB[w, 1 - w, v, u, yw, yu] - 1/64 SB[w, 1 - w, v, u, yw, yw] + 
 1/64 SB[w, 1 - w, v, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, v, 1 - v, 1 - u, v/(1 - v)] - 
 3/64 SB[w, 1 - w, v, 1 - v, u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, 1 - v, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, 1 - v, 1 - v, u/(1 - u)] - 
 1/4 SB[w, 1 - w, v, 1 - v, 1 - v, v/(1 - v)] - 
 23/64 SB[w, 1 - w, v, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, 1 - v, v, u/(1 - u)] + 
 7/32 SB[w, 1 - w, v, 1 - v, v, v/(1 - v)] + 
 23/64 SB[w, 1 - w, v, 1 - v, v, w/(1 - w)] - 
 23/64 SB[w, 1 - w, v, 1 - v, 1 - w, v/(1 - v)] - 
 17/64 SB[w, 1 - w, v, 1 - v, 1 - w, w/(1 - w)] + 
 23/64 SB[w, 1 - w, v, 1 - v, w, v/(1 - v)] + 
 15/64 SB[w, 1 - w, v, 1 - v, w, w/(1 - w)] + 
 5/64 SB[w, 1 - w, v, 1 - v, yu, yu] + 
 3/64 SB[w, 1 - w, v, 1 - v, yu, yv] + 
 1/32 SB[w, 1 - w, v, 1 - v, yu, yw] + 
 3/64 SB[w, 1 - w, v, 1 - v, yv, yu] + 
 1/32 SB[w, 1 - w, v, 1 - v, yv, yv] + 
 1/64 SB[w, 1 - w, v, 1 - v, yv, yw] + 
 1/32 SB[w, 1 - w, v, 1 - v, yw, yu] + 
 1/64 SB[w, 1 - w, v, 1 - v, yw, yv] - 
 1/64 SB[w, 1 - w, v, 1 - v, yw, yw] + 
 1/64 SB[w, 1 - w, v, v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, v, 1 - u, v/(1 - v)] - 
 1/32 SB[w, 1 - w, v, v, 1 - u, w/(1 - w)] + 
 3/64 SB[w, 1 - w, v, v, u, u/(1 - u)] + 
 3/64 SB[w, 1 - w, v, v, u, v/(1 - v)] + 
 1/32 SB[w, 1 - w, v, v, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, v, 1 - v, u/(1 - u)] - 
 7/32 SB[w, 1 - w, v, v, 1 - v, v/(1 - v)] - 
 3/64 SB[w, 1 - w, v, v, 1 - v, w/(1 - w)] + 
 3/64 SB[w, 1 - w, v, v, v, u/(1 - u)] + 
 9/32 SB[w, 1 - w, v, v, v, v/(1 - v)] + 
 3/64 SB[w, 1 - w, v, v, v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, v, v, 1 - w, u/(1 - u)] - 
 3/64 SB[w, 1 - w, v, v, 1 - w, v/(1 - v)] + 
 5/64 SB[w, 1 - w, v, v, 1 - w, w/(1 - w)] - 
 1/32 SB[w, 1 - w, v, v, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, v, v, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, v, v, w, w/(1 - w)] - 
 9/64 SB[w, 1 - w, v, v, yu, yu] - 5/64 SB[w, 1 - w, v, v, yu, yv] - 
 3/32 SB[w, 1 - w, v, v, yu, yw] - 5/64 SB[w, 1 - w, v, v, yv, yu] - 
 3/32 SB[w, 1 - w, v, v, yv, yv] - 5/64 SB[w, 1 - w, v, v, yv, yw] - 
 1/32 SB[w, 1 - w, v, v, yw, yu] - 1/64 SB[w, 1 - w, v, v, yw, yv] - 
 1/64 SB[w, 1 - w, v, v, yw, yw] - 
 1/64 SB[w, 1 - w, v, 1 - w, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, 1 - w, 1 - u, w/(1 - w)] + 
 5/64 SB[w, 1 - w, v, 1 - w, u, u/(1 - u)] + 
 1/16 SB[w, 1 - w, v, 1 - w, u, v/(1 - v)] + 
 7/64 SB[w, 1 - w, v, 1 - w, u, w/(1 - w)] - 
 23/64 SB[w, 1 - w, v, 1 - w, 1 - v, v/(1 - v)] - 
 17/64 SB[w, 1 - w, v, 1 - w, 1 - v, w/(1 - w)] - 
 1/16 SB[w, 1 - w, v, 1 - w, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, v, 1 - w, v, v/(1 - v)] + 
 9/64 SB[w, 1 - w, v, 1 - w, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, 1 - w, 1 - w, u/(1 - u)] - 
 17/64 SB[w, 1 - w, v, 1 - w, 1 - w, v/(1 - v)] + 
 3/64 SB[w, 1 - w, v, 1 - w, w, u/(1 - u)] + 
 13/64 SB[w, 1 - w, v, 1 - w, w, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, 1 - w, yu, yu] - 
 1/16 SB[w, 1 - w, v, 1 - w, yu, yv] - 
 1/64 SB[w, 1 - w, v, 1 - w, yu, yw] + 
 1/16 SB[w, 1 - w, v, 1 - w, yv, yu] - 
 1/64 SB[w, 1 - w, v, 1 - w, yv, yv] + 
 1/64 SB[w, 1 - w, v, 1 - w, yv, yw] + 
 3/64 SB[w, 1 - w, v, 1 - w, yw, yu] - 
 3/64 SB[w, 1 - w, v, 1 - w, yw, yv] - 
 1/64 SB[w, 1 - w, v, w, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, v, w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, v, w, u, u/(1 - u)] - 
 3/32 SB[w, 1 - w, v, w, u, v/(1 - v)] - 
 7/64 SB[w, 1 - w, v, w, u, w/(1 - w)] + 
 25/64 SB[w, 1 - w, v, w, 1 - v, v/(1 - v)] + 
 13/64 SB[w, 1 - w, v, w, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, v, w, v, v/(1 - v)] - 
 7/64 SB[w, 1 - w, v, w, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, w, 1 - w, u/(1 - u)] + 
 13/64 SB[w, 1 - w, v, w, 1 - w, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, w, w, u/(1 - u)] - 
 7/64 SB[w, 1 - w, v, w, w, v/(1 - v)] + 
 3/64 SB[w, 1 - w, v, w, yu, yu] + 3/32 SB[w, 1 - w, v, w, yu, yv] + 
 5/64 SB[w, 1 - w, v, w, yu, yw] + 3/64 SB[w, 1 - w, v, w, yv, yv] + 
 1/64 SB[w, 1 - w, v, w, yv, yw] - 1/64 SB[w, 1 - w, v, w, yw, yu] + 
 1/64 SB[w, 1 - w, v, w, yw, yv] + 
 1/32 SB[w, 1 - w, v, yu, 1 - u, yu] + 
 3/64 SB[w, 1 - w, v, yu, 1 - u, yv] + 
 3/64 SB[w, 1 - w, v, yu, 1 - u, yw] - 
 1/32 SB[w, 1 - w, v, yu, u, yu] - 3/64 SB[w, 1 - w, v, yu, u, yv] - 
 3/64 SB[w, 1 - w, v, yu, u, yw] + 
 7/64 SB[w, 1 - w, v, yu, 1 - v, yu] + 
 7/64 SB[w, 1 - w, v, yu, 1 - v, yv] + 
 3/32 SB[w, 1 - w, v, yu, 1 - v, yw] - 
 7/64 SB[w, 1 - w, v, yu, v, yu] - 7/64 SB[w, 1 - w, v, yu, v, yv] - 
 3/32 SB[w, 1 - w, v, yu, v, yw] - 
 1/64 SB[w, 1 - w, v, yu, 1 - w, yu] - 
 1/32 SB[w, 1 - w, v, yu, 1 - w, yv] - 
 1/64 SB[w, 1 - w, v, yu, 1 - w, yw] + 
 1/64 SB[w, 1 - w, v, yu, w, yu] + 1/32 SB[w, 1 - w, v, yu, w, yv] + 
 1/64 SB[w, 1 - w, v, yu, w, yw] - 
 1/32 SB[w, 1 - w, v, yu, yu, u/(1 - u)] - 
 7/64 SB[w, 1 - w, v, yu, yu, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, yu, yu, w/(1 - w)] - 
 3/64 SB[w, 1 - w, v, yu, yv, u/(1 - u)] - 
 7/64 SB[w, 1 - w, v, yu, yv, v/(1 - v)] + 
 1/32 SB[w, 1 - w, v, yu, yv, w/(1 - w)] - 
 3/64 SB[w, 1 - w, v, yu, yw, u/(1 - u)] - 
 3/32 SB[w, 1 - w, v, yu, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, yu, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, v, yv, 1 - u, yu] + 
 1/64 SB[w, 1 - w, v, yv, 1 - u, yv] + 
 1/32 SB[w, 1 - w, v, yv, 1 - u, yw] - 
 1/64 SB[w, 1 - w, v, yv, u, yu] - 1/64 SB[w, 1 - w, v, yv, u, yv] - 
 1/32 SB[w, 1 - w, v, yv, u, yw] + 
 5/64 SB[w, 1 - w, v, yv, 1 - v, yu] + 
 3/32 SB[w, 1 - w, v, yv, 1 - v, yv] + 
 5/64 SB[w, 1 - w, v, yv, 1 - v, yw] - 
 5/64 SB[w, 1 - w, v, yv, v, yu] - 3/32 SB[w, 1 - w, v, yv, v, yv] - 
 5/64 SB[w, 1 - w, v, yv, v, yw] + 
 1/32 SB[w, 1 - w, v, yv, 1 - w, yu] + 
 1/64 SB[w, 1 - w, v, yv, 1 - w, yv] + 
 1/64 SB[w, 1 - w, v, yv, 1 - w, yw] - 
 1/32 SB[w, 1 - w, v, yv, w, yu] - 1/64 SB[w, 1 - w, v, yv, w, yv] - 
 1/64 SB[w, 1 - w, v, yv, w, yw] - 
 1/64 SB[w, 1 - w, v, yv, yu, u/(1 - u)] - 
 5/64 SB[w, 1 - w, v, yv, yu, v/(1 - v)] - 
 1/32 SB[w, 1 - w, v, yv, yu, w/(1 - w)] - 
 1/64 SB[w, 1 - w, v, yv, yv, u/(1 - u)] - 
 3/32 SB[w, 1 - w, v, yv, yv, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, yv, yv, w/(1 - w)] - 
 1/32 SB[w, 1 - w, v, yv, yw, u/(1 - u)] - 
 5/64 SB[w, 1 - w, v, yv, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, yv, yw, w/(1 - w)] + 
 3/64 SB[w, 1 - w, v, yw, 1 - u, yu] + 
 1/16 SB[w, 1 - w, v, yw, 1 - u, yv] + 
 5/64 SB[w, 1 - w, v, yw, 1 - u, yw] - 
 3/64 SB[w, 1 - w, v, yw, u, yu] - 1/16 SB[w, 1 - w, v, yw, u, yv] - 
 5/64 SB[w, 1 - w, v, yw, u, yw] + 
 1/16 SB[w, 1 - w, v, yw, 1 - v, yu] + 
 5/64 SB[w, 1 - w, v, yw, 1 - v, yv] + 
 3/64 SB[w, 1 - w, v, yw, 1 - v, yw] - 
 1/16 SB[w, 1 - w, v, yw, v, yu] - 5/64 SB[w, 1 - w, v, yw, v, yv] - 
 3/64 SB[w, 1 - w, v, yw, v, yw] + 
 1/64 SB[w, 1 - w, v, yw, 1 - w, yu] - 
 1/64 SB[w, 1 - w, v, yw, 1 - w, yv] - 
 1/64 SB[w, 1 - w, v, yw, w, yu] + 1/64 SB[w, 1 - w, v, yw, w, yv] - 
 3/64 SB[w, 1 - w, v, yw, yu, u/(1 - u)] - 
 1/16 SB[w, 1 - w, v, yw, yu, v/(1 - v)] - 
 1/64 SB[w, 1 - w, v, yw, yu, w/(1 - w)] - 
 1/16 SB[w, 1 - w, v, yw, yv, u/(1 - u)] - 
 5/64 SB[w, 1 - w, v, yw, yv, v/(1 - v)] + 
 1/64 SB[w, 1 - w, v, yw, yv, w/(1 - w)] - 
 5/64 SB[w, 1 - w, v, yw, yw, u/(1 - u)] - 
 3/64 SB[w, 1 - w, v, yw, yw, v/(1 - v)] - 
 11/32 SB[w, 1 - w, 1 - w, u, 1 - u, u/(1 - u)] - 
 9/32 SB[w, 1 - w, 1 - w, u, 1 - u, w/(1 - w)] - 
 3/32 SB[w, 1 - w, 1 - w, u, u, u/(1 - u)] - 
 1/16 SB[w, 1 - w, 1 - w, u, u, v/(1 - v)] + 
 5/32 SB[w, 1 - w, 1 - w, u, u, w/(1 - w)] - 
 1/32 SB[w, 1 - w, 1 - w, u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, 1 - w, u, 1 - v, w/(1 - w)] + 
 1/16 SB[w, 1 - w, 1 - w, u, v, u/(1 - u)] + 
 3/32 SB[w, 1 - w, 1 - w, u, v, v/(1 - v)] + 
 3/32 SB[w, 1 - w, 1 - w, u, v, w/(1 - w)] - 
 9/32 SB[w, 1 - w, 1 - w, u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, u, 1 - w, v/(1 - v)] + 
 7/32 SB[w, 1 - w, 1 - w, u, w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, u, w, v/(1 - v)] + 
 1/32 SB[w, 1 - w, 1 - w, u, yu, yu] + 
 1/16 SB[w, 1 - w, 1 - w, u, yu, yv] + 
 1/32 SB[w, 1 - w, 1 - w, u, yu, yw] - 
 1/16 SB[w, 1 - w, 1 - w, u, yv, yu] - 
 1/32 SB[w, 1 - w, 1 - w, u, yv, yv] - 
 1/32 SB[w, 1 - w, 1 - w, u, yv, yw] - 
 1/32 SB[w, 1 - w, 1 - w, u, yw, yu] + 
 1/32 SB[w, 1 - w, 1 - w, u, yw, yv] - 
 1/32 SB[w, 1 - w, 1 - w, v, 1 - u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, v, 1 - u, w/(1 - w)] + 
 3/32 SB[w, 1 - w, 1 - w, v, u, u/(1 - u)] + 
 1/16 SB[w, 1 - w, 1 - w, v, u, v/(1 - v)] + 
 3/32 SB[w, 1 - w, 1 - w, v, u, w/(1 - w)] - 
 11/32 SB[w, 1 - w, 1 - w, v, 1 - v, v/(1 - v)] - 
 9/32 SB[w, 1 - w, 1 - w, v, 1 - v, w/(1 - w)] - 
 1/16 SB[w, 1 - w, 1 - w, v, v, u/(1 - u)] - 
 3/32 SB[w, 1 - w, 1 - w, v, v, v/(1 - v)] + 
 5/32 SB[w, 1 - w, 1 - w, v, v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, v, 1 - w, u/(1 - u)] - 
 9/32 SB[w, 1 - w, 1 - w, v, 1 - w, v/(1 - v)] + 
 1/32 SB[w, 1 - w, 1 - w, v, w, u/(1 - u)] + 
 7/32 SB[w, 1 - w, 1 - w, v, w, v/(1 - v)] - 
 1/32 SB[w, 1 - w, 1 - w, v, yu, yu] - 
 1/16 SB[w, 1 - w, 1 - w, v, yu, yv] - 
 1/32 SB[w, 1 - w, 1 - w, v, yu, yw] + 
 1/16 SB[w, 1 - w, 1 - w, v, yv, yu] + 
 1/32 SB[w, 1 - w, 1 - w, v, yv, yv] + 
 1/32 SB[w, 1 - w, 1 - w, v, yv, yw] + 
 1/32 SB[w, 1 - w, 1 - w, v, yw, yu] - 
 1/32 SB[w, 1 - w, 1 - w, v, yw, yv] - 
 5/16 SB[w, 1 - w, 1 - w, 1 - w, u, u/(1 - u)] + 
 1/16 SB[w, 1 - w, 1 - w, 1 - w, u, v/(1 - v)] + 
 1/16 SB[w, 1 - w, 1 - w, 1 - w, v, u/(1 - u)] - 
 5/16 SB[w, 1 - w, 1 - w, 1 - w, v, v/(1 - v)] - 
 3/2 SB[w, 1 - w, 1 - w, 1 - w, 1 - w, w/(1 - w)] - 
 1/16 SB[w, 1 - w, 1 - w, 1 - w, w, u/(1 - u)] - 
 1/16 SB[w, 1 - w, 1 - w, 1 - w, w, v/(1 - v)] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yu, yu] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yu, yv] + 
 1/8 SB[w, 1 - w, 1 - w, 1 - w, yu, yw] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yv, yu] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yv, yv] + 
 1/8 SB[w, 1 - w, 1 - w, 1 - w, yv, yw] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yw, yu] + 
 3/16 SB[w, 1 - w, 1 - w, 1 - w, yw, yv] + 
 1/8 SB[w, 1 - w, 1 - w, 1 - w, yw, yw] + 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - u, w/(1 - w)] + 
 7/32 SB[w, 1 - w, 1 - w, w, u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, w, u, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - v, w/(1 - w)] + 
 7/32 SB[w, 1 - w, 1 - w, w, v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, 1 - w, w, v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, 1 - w, w, 1 - w, v/(1 - v)] + 
 3/16 SB[w, 1 - w, 1 - w, w, 1 - w, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, w, w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, w, w, v/(1 - v)] + 
 13/16 SB[w, 1 - w, 1 - w, w, w, w/(1 - w)] - 
 5/32 SB[w, 1 - w, 1 - w, w, yu, yu] - 
 1/8 SB[w, 1 - w, 1 - w, w, yu, yv] - 
 3/32 SB[w, 1 - w, 1 - w, w, yu, yw] - 
 1/8 SB[w, 1 - w, 1 - w, w, yv, yu] - 
 5/32 SB[w, 1 - w, 1 - w, w, yv, yv] - 
 3/32 SB[w, 1 - w, 1 - w, w, yv, yw] - 
 3/32 SB[w, 1 - w, 1 - w, w, yw, yu] - 
 3/32 SB[w, 1 - w, 1 - w, w, yw, yv] - 
 1/16 SB[w, 1 - w, 1 - w, w, yw, yw] - 
 1/32 SB[w, 1 - w, 1 - w, yu, 1 - u, yu] - 
 1/16 SB[w, 1 - w, 1 - w, yu, 1 - u, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yu, 1 - u, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yu, u, yu] + 
 1/16 SB[w, 1 - w, 1 - w, yu, u, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yu, u, yw] - 
 1/16 SB[w, 1 - w, 1 - w, yu, 1 - v, yu] - 
 1/32 SB[w, 1 - w, 1 - w, yu, 1 - v, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yu, 1 - v, yw] + 
 1/16 SB[w, 1 - w, 1 - w, yu, v, yu] + 
 1/32 SB[w, 1 - w, 1 - w, yu, v, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yu, v, yw] + 
 3/32 SB[w, 1 - w, 1 - w, yu, 1 - w, yu] + 
 3/32 SB[w, 1 - w, 1 - w, yu, 1 - w, yv] + 
 1/16 SB[w, 1 - w, 1 - w, yu, 1 - w, yw] - 
 3/32 SB[w, 1 - w, 1 - w, yu, w, yu] - 
 3/32 SB[w, 1 - w, 1 - w, yu, w, yv] - 
 1/16 SB[w, 1 - w, 1 - w, yu, w, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yu, yu, u/(1 - u)] + 
 1/16 SB[w, 1 - w, 1 - w, yu, yu, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yu, yu, w/(1 - w)] + 
 1/16 SB[w, 1 - w, 1 - w, yu, yv, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yu, yv, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yu, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, yu, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yu, yw, v/(1 - v)] - 
 1/16 SB[w, 1 - w, 1 - w, yu, yw, w/(1 - w)] - 
 1/32 SB[w, 1 - w, 1 - w, yv, 1 - u, yu] - 
 1/16 SB[w, 1 - w, 1 - w, yv, 1 - u, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yv, 1 - u, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yv, u, yu] + 
 1/16 SB[w, 1 - w, 1 - w, yv, u, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yv, u, yw] - 
 1/16 SB[w, 1 - w, 1 - w, yv, 1 - v, yu] - 
 1/32 SB[w, 1 - w, 1 - w, yv, 1 - v, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yv, 1 - v, yw] + 
 1/16 SB[w, 1 - w, 1 - w, yv, v, yu] + 
 1/32 SB[w, 1 - w, 1 - w, yv, v, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yv, v, yw] + 
 3/32 SB[w, 1 - w, 1 - w, yv, 1 - w, yu] + 
 3/32 SB[w, 1 - w, 1 - w, yv, 1 - w, yv] + 
 1/16 SB[w, 1 - w, 1 - w, yv, 1 - w, yw] - 
 3/32 SB[w, 1 - w, 1 - w, yv, w, yu] - 
 3/32 SB[w, 1 - w, 1 - w, yv, w, yv] - 
 1/16 SB[w, 1 - w, 1 - w, yv, w, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yv, yu, u/(1 - u)] + 
 1/16 SB[w, 1 - w, 1 - w, yv, yu, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yv, yu, w/(1 - w)] + 
 1/16 SB[w, 1 - w, 1 - w, yv, yv, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yv, yv, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yv, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, yv, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yv, yw, v/(1 - v)] - 
 1/16 SB[w, 1 - w, 1 - w, yv, yw, w/(1 - w)] - 
 1/32 SB[w, 1 - w, 1 - w, yw, 1 - u, yu] - 
 1/16 SB[w, 1 - w, 1 - w, yw, 1 - u, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yw, 1 - u, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yw, u, yu] + 
 1/16 SB[w, 1 - w, 1 - w, yw, u, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yw, u, yw] - 
 1/16 SB[w, 1 - w, 1 - w, yw, 1 - v, yu] - 
 1/32 SB[w, 1 - w, 1 - w, yw, 1 - v, yv] - 
 1/32 SB[w, 1 - w, 1 - w, yw, 1 - v, yw] + 
 1/16 SB[w, 1 - w, 1 - w, yw, v, yu] + 
 1/32 SB[w, 1 - w, 1 - w, yw, v, yv] + 
 1/32 SB[w, 1 - w, 1 - w, yw, v, yw] + 
 3/32 SB[w, 1 - w, 1 - w, yw, 1 - w, yu] + 
 3/32 SB[w, 1 - w, 1 - w, yw, 1 - w, yv] + 
 1/16 SB[w, 1 - w, 1 - w, yw, 1 - w, yw] - 
 3/32 SB[w, 1 - w, 1 - w, yw, w, yu] - 
 3/32 SB[w, 1 - w, 1 - w, yw, w, yv] - 
 1/16 SB[w, 1 - w, 1 - w, yw, w, yw] + 
 1/32 SB[w, 1 - w, 1 - w, yw, yu, u/(1 - u)] + 
 1/16 SB[w, 1 - w, 1 - w, yw, yu, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yw, yu, w/(1 - w)] + 
 1/16 SB[w, 1 - w, 1 - w, yw, yv, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yw, yv, v/(1 - v)] - 
 3/32 SB[w, 1 - w, 1 - w, yw, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, 1 - w, yw, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, 1 - w, yw, yw, v/(1 - v)] - 
 1/16 SB[w, 1 - w, 1 - w, yw, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, 1 - u, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - u, u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - u, v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - u, v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - u, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, 1 - u, w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, 1 - u, w, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, 1 - u, yu, yv] - 
 1/64 SB[w, 1 - w, w, 1 - u, yu, yw] + 
 1/64 SB[w, 1 - w, w, 1 - u, yv, yu] + 
 3/64 SB[w, 1 - w, w, 1 - u, yv, yv] - 
 1/64 SB[w, 1 - w, w, 1 - u, yw, yu] - 
 3/64 SB[w, 1 - w, w, 1 - u, yw, yw] + 
 3/8 SB[w, 1 - w, w, u, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, u, 1 - u, v/(1 - v)] + 
 13/64 SB[w, 1 - w, w, u, 1 - u, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, u, u, v/(1 - v)] - 
 7/64 SB[w, 1 - w, w, u, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, u, 1 - v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, u, 1 - v, v/(1 - v)] - 
 7/64 SB[w, 1 - w, w, u, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, w, u, v, v/(1 - v)] - 
 3/32 SB[w, 1 - w, w, u, v, w/(1 - w)] + 
 13/64 SB[w, 1 - w, w, u, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, u, 1 - w, w/(1 - w)] - 
 7/64 SB[w, 1 - w, w, u, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, u, w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, u, yu, yv] + 1/64 SB[w, 1 - w, w, u, yu, yw] + 
 5/64 SB[w, 1 - w, w, u, yv, yu] + 3/64 SB[w, 1 - w, w, u, yv, yv] + 
 3/32 SB[w, 1 - w, w, u, yv, yw] + 1/64 SB[w, 1 - w, w, u, yw, yu] + 
 3/64 SB[w, 1 - w, w, u, yw, yw] + 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - v, u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, 1 - v, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, 1 - v, v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - v, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - w, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - v, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, 1 - v, w, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - v, w, w/(1 - w)] + 
 3/64 SB[w, 1 - w, w, 1 - v, yu, yu] + 
 1/64 SB[w, 1 - w, w, 1 - v, yu, yv] + 
 1/64 SB[w, 1 - w, w, 1 - v, yv, yu] - 
 1/64 SB[w, 1 - w, w, 1 - v, yv, yw] - 
 1/64 SB[w, 1 - w, w, 1 - v, yw, yv] - 
 3/64 SB[w, 1 - w, w, 1 - v, yw, yw] - 
 1/64 SB[w, 1 - w, w, v, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, v, 1 - u, v/(1 - v)] - 
 5/64 SB[w, 1 - w, w, v, u, u/(1 - u)] - 
 7/64 SB[w, 1 - w, w, v, u, v/(1 - v)] - 
 3/32 SB[w, 1 - w, w, v, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, v, 1 - v, u/(1 - u)] + 
 3/8 SB[w, 1 - w, w, v, 1 - v, v/(1 - v)] + 
 13/64 SB[w, 1 - w, w, v, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, v, v, u/(1 - u)] - 
 7/64 SB[w, 1 - w, w, v, v, w/(1 - w)] + 
 13/64 SB[w, 1 - w, w, v, 1 - w, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, v, 1 - w, w/(1 - w)] - 
 7/64 SB[w, 1 - w, w, v, w, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, v, w, w/(1 - w)] + 
 3/64 SB[w, 1 - w, w, v, yu, yu] + 5/64 SB[w, 1 - w, w, v, yu, yv] + 
 3/32 SB[w, 1 - w, w, v, yu, yw] - 1/64 SB[w, 1 - w, w, v, yv, yu] + 
 1/64 SB[w, 1 - w, w, v, yv, yw] + 1/64 SB[w, 1 - w, w, v, yw, yv] + 
 3/64 SB[w, 1 - w, w, v, yw, yw] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, w, 1 - w, 1 - u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - u, w/(1 - w)] + 
 11/64 SB[w, 1 - w, w, 1 - w, u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, w, 1 - w, u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - w, u, w/(1 - w)] + 
 1/32 SB[w, 1 - w, w, 1 - w, 1 - v, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, w, 1 - w, v, u/(1 - u)] + 
 11/64 SB[w, 1 - w, w, 1 - w, v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, 1 - w, v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[w, 1 - w, w, 1 - w, 1 - w, w/(1 - w)] - 
 3/64 SB[w, 1 - w, w, 1 - w, w, u/(1 - u)] - 
 3/64 SB[w, 1 - w, w, 1 - w, w, v/(1 - v)] + 
 1/16 SB[w, 1 - w, w, 1 - w, w, w/(1 - w)] - 
 5/64 SB[w, 1 - w, w, 1 - w, yu, yu] - 
 1/16 SB[w, 1 - w, w, 1 - w, yu, yv] - 
 5/64 SB[w, 1 - w, w, 1 - w, yu, yw] - 
 1/16 SB[w, 1 - w, w, 1 - w, yv, yu] - 
 5/64 SB[w, 1 - w, w, 1 - w, yv, yv] - 
 5/64 SB[w, 1 - w, w, 1 - w, yv, yw] - 
 1/64 SB[w, 1 - w, w, 1 - w, yw, yu] - 
 1/64 SB[w, 1 - w, w, 1 - w, yw, yv] + 
 1/64 SB[w, 1 - w, w, w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, w, w, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, w, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, w, w, u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, w, w, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, w, u, w/(1 - w)] - 
 1/32 SB[w, 1 - w, w, w, 1 - v, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, w, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, w, w, 1 - v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, w, w, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, w, w, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, w, w, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, w, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, w, 1 - w, v/(1 - v)] + 
 3/32 SB[w, 1 - w, w, w, 1 - w, w/(1 - w)] + 
 3/64 SB[w, 1 - w, w, w, w, u/(1 - u)] + 
 3/64 SB[w, 1 - w, w, w, w, v/(1 - v)] + 
 9/32 SB[w, 1 - w, w, w, w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, w, yu, yu] - 1/32 SB[w, 1 - w, w, w, yu, yv] - 
 1/64 SB[w, 1 - w, w, w, yu, yw] - 1/32 SB[w, 1 - w, w, w, yv, yu] - 
 1/64 SB[w, 1 - w, w, w, yv, yv] - 1/64 SB[w, 1 - w, w, w, yv, yw] - 
 5/64 SB[w, 1 - w, w, w, yw, yu] - 5/64 SB[w, 1 - w, w, w, yw, yv] - 
 3/32 SB[w, 1 - w, w, w, yw, yw] + 
 1/64 SB[w, 1 - w, w, yu, 1 - u, yv] - 
 1/64 SB[w, 1 - w, w, yu, 1 - u, yw] - 
 1/64 SB[w, 1 - w, w, yu, u, yv] + 1/64 SB[w, 1 - w, w, yu, u, yw] + 
 5/64 SB[w, 1 - w, w, yu, 1 - v, yu] + 
 3/64 SB[w, 1 - w, w, yu, 1 - v, yv] + 
 1/16 SB[w, 1 - w, w, yu, 1 - v, yw] - 
 5/64 SB[w, 1 - w, w, yu, v, yu] - 3/64 SB[w, 1 - w, w, yu, v, yv] - 
 1/16 SB[w, 1 - w, w, yu, v, yw] + 
 3/64 SB[w, 1 - w, w, yu, 1 - w, yu] + 
 1/16 SB[w, 1 - w, w, yu, 1 - w, yv] + 
 5/64 SB[w, 1 - w, w, yu, 1 - w, yw] - 
 3/64 SB[w, 1 - w, w, yu, w, yu] - 1/16 SB[w, 1 - w, w, yu, w, yv] - 
 5/64 SB[w, 1 - w, w, yu, w, yw] - 
 5/64 SB[w, 1 - w, w, yu, yu, v/(1 - v)] - 
 3/64 SB[w, 1 - w, w, yu, yu, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, yu, yv, u/(1 - u)] - 
 3/64 SB[w, 1 - w, w, yu, yv, v/(1 - v)] - 
 1/16 SB[w, 1 - w, w, yu, yv, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, yu, yw, u/(1 - u)] - 
 1/16 SB[w, 1 - w, w, yu, yw, v/(1 - v)] - 
 5/64 SB[w, 1 - w, w, yu, yw, w/(1 - w)] + 
 3/64 SB[w, 1 - w, w, yv, 1 - u, yu] + 
 5/64 SB[w, 1 - w, w, yv, 1 - u, yv] + 
 1/16 SB[w, 1 - w, w, yv, 1 - u, yw] - 
 3/64 SB[w, 1 - w, w, yv, u, yu] - 5/64 SB[w, 1 - w, w, yv, u, yv] - 
 1/16 SB[w, 1 - w, w, yv, u, yw] + 
 1/64 SB[w, 1 - w, w, yv, 1 - v, yu] - 
 1/64 SB[w, 1 - w, w, yv, 1 - v, yw] - 
 1/64 SB[w, 1 - w, w, yv, v, yu] + 1/64 SB[w, 1 - w, w, yv, v, yw] + 
 1/16 SB[w, 1 - w, w, yv, 1 - w, yu] + 
 3/64 SB[w, 1 - w, w, yv, 1 - w, yv] + 
 5/64 SB[w, 1 - w, w, yv, 1 - w, yw] - 
 1/16 SB[w, 1 - w, w, yv, w, yu] - 3/64 SB[w, 1 - w, w, yv, w, yv] - 
 5/64 SB[w, 1 - w, w, yv, w, yw] - 
 3/64 SB[w, 1 - w, w, yv, yu, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, yv, yu, v/(1 - v)] - 
 1/16 SB[w, 1 - w, w, yv, yu, w/(1 - w)] - 
 5/64 SB[w, 1 - w, w, yv, yv, u/(1 - u)] - 
 3/64 SB[w, 1 - w, w, yv, yv, w/(1 - w)] - 
 1/16 SB[w, 1 - w, w, yv, yw, u/(1 - u)] + 
 1/64 SB[w, 1 - w, w, yv, yw, v/(1 - v)] - 
 5/64 SB[w, 1 - w, w, yv, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, w, yw, 1 - u, yu] + 
 1/32 SB[w, 1 - w, w, yw, 1 - u, yv] + 
 1/64 SB[w, 1 - w, w, yw, 1 - u, yw] - 
 1/64 SB[w, 1 - w, w, yw, u, yu] - 1/32 SB[w, 1 - w, w, yw, u, yv] - 
 1/64 SB[w, 1 - w, w, yw, u, yw] + 
 1/32 SB[w, 1 - w, w, yw, 1 - v, yu] + 
 1/64 SB[w, 1 - w, w, yw, 1 - v, yv] + 
 1/64 SB[w, 1 - w, w, yw, 1 - v, yw] - 
 1/32 SB[w, 1 - w, w, yw, v, yu] - 1/64 SB[w, 1 - w, w, yw, v, yv] - 
 1/64 SB[w, 1 - w, w, yw, v, yw] + 
 5/64 SB[w, 1 - w, w, yw, 1 - w, yu] + 
 5/64 SB[w, 1 - w, w, yw, 1 - w, yv] + 
 3/32 SB[w, 1 - w, w, yw, 1 - w, yw] - 
 5/64 SB[w, 1 - w, w, yw, w, yu] - 5/64 SB[w, 1 - w, w, yw, w, yv] - 
 3/32 SB[w, 1 - w, w, yw, w, yw] - 
 1/64 SB[w, 1 - w, w, yw, yu, u/(1 - u)] - 
 1/32 SB[w, 1 - w, w, yw, yu, v/(1 - v)] - 
 5/64 SB[w, 1 - w, w, yw, yu, w/(1 - w)] - 
 1/32 SB[w, 1 - w, w, yw, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, yw, yv, v/(1 - v)] - 
 5/64 SB[w, 1 - w, w, yw, yv, w/(1 - w)] - 
 1/64 SB[w, 1 - w, w, yw, yw, u/(1 - u)] - 
 1/64 SB[w, 1 - w, w, yw, yw, v/(1 - v)] - 
 3/32 SB[w, 1 - w, w, yw, yw, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yu, 1 - u, 1 - u, yu] + 
 3/64 SB[w, 1 - w, yu, 1 - u, 1 - u, yv] + 
 3/64 SB[w, 1 - w, yu, 1 - u, 1 - u, yw] - 
 1/32 SB[w, 1 - w, yu, 1 - u, u, yu] - 
 3/64 SB[w, 1 - w, yu, 1 - u, u, yv] - 
 3/64 SB[w, 1 - w, yu, 1 - u, u, yw] - 
 1/64 SB[w, 1 - w, yu, 1 - u, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yu, 1 - u, 1 - v, yv] - 
 1/32 SB[w, 1 - w, yu, 1 - u, 1 - v, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - u, v, yu] + 
 1/64 SB[w, 1 - w, yu, 1 - u, v, yv] + 
 1/32 SB[w, 1 - w, yu, 1 - u, v, yw] - 
 1/64 SB[w, 1 - w, yu, 1 - u, 1 - w, yu] - 
 1/32 SB[w, 1 - w, yu, 1 - u, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yu, 1 - u, 1 - w, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - u, w, yu] + 
 1/32 SB[w, 1 - w, yu, 1 - u, w, yv] + 
 1/64 SB[w, 1 - w, yu, 1 - u, w, yw] - 
 1/32 SB[w, 1 - w, yu, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yu, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yu, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yu, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yu, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[w, 1 - w, yu, u, 1 - u, yu] + 
 5/64 SB[w, 1 - w, yu, u, 1 - u, yv] + 
 5/64 SB[w, 1 - w, yu, u, 1 - u, yw] - 
 3/32 SB[w, 1 - w, yu, u, u, yu] - 5/64 SB[w, 1 - w, yu, u, u, yv] - 
 5/64 SB[w, 1 - w, yu, u, u, yw] + 
 1/64 SB[w, 1 - w, yu, u, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yu, u, 1 - v, yv] + 
 1/32 SB[w, 1 - w, yu, u, 1 - v, yw] - 
 1/64 SB[w, 1 - w, yu, u, v, yu] - 1/64 SB[w, 1 - w, yu, u, v, yv] - 
 1/32 SB[w, 1 - w, yu, u, v, yw] + 
 1/64 SB[w, 1 - w, yu, u, 1 - w, yu] + 
 1/32 SB[w, 1 - w, yu, u, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yu, u, 1 - w, yw] - 
 1/64 SB[w, 1 - w, yu, u, w, yu] - 1/32 SB[w, 1 - w, yu, u, w, yv] - 
 1/64 SB[w, 1 - w, yu, u, w, yw] - 
 3/32 SB[w, 1 - w, yu, u, yu, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, u, yu, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, u, yu, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yu, u, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, u, yv, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, u, yv, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yu, u, yw, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, u, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, u, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, 1 - v, 1 - u, yu] - 
 1/64 SB[w, 1 - w, yu, 1 - v, 1 - u, yv] - 
 1/32 SB[w, 1 - w, yu, 1 - v, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - v, u, yu] + 
 1/64 SB[w, 1 - w, yu, 1 - v, u, yv] + 
 1/32 SB[w, 1 - w, yu, 1 - v, u, yw] + 
 3/64 SB[w, 1 - w, yu, 1 - v, 1 - v, yu] + 
 1/32 SB[w, 1 - w, yu, 1 - v, 1 - v, yv] + 
 3/64 SB[w, 1 - w, yu, 1 - v, 1 - v, yw] - 
 3/64 SB[w, 1 - w, yu, 1 - v, v, yu] - 
 1/32 SB[w, 1 - w, yu, 1 - v, v, yv] - 
 3/64 SB[w, 1 - w, yu, 1 - v, v, yw] - 
 1/32 SB[w, 1 - w, yu, 1 - v, 1 - w, yu] - 
 1/64 SB[w, 1 - w, yu, 1 - v, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yu, 1 - v, 1 - w, yw] + 
 1/32 SB[w, 1 - w, yu, 1 - v, w, yu] + 
 1/64 SB[w, 1 - w, yu, 1 - v, w, yv] + 
 1/64 SB[w, 1 - w, yu, 1 - v, w, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yu, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yu, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yu, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yu, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, v, 1 - u, yu] + 
 1/64 SB[w, 1 - w, yu, v, 1 - u, yv] + 
 1/32 SB[w, 1 - w, yu, v, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yu, v, u, yu] - 1/64 SB[w, 1 - w, yu, v, u, yv] - 
 1/32 SB[w, 1 - w, yu, v, u, yw] + 
 5/64 SB[w, 1 - w, yu, v, 1 - v, yu] + 
 3/32 SB[w, 1 - w, yu, v, 1 - v, yv] + 
 5/64 SB[w, 1 - w, yu, v, 1 - v, yw] - 
 5/64 SB[w, 1 - w, yu, v, v, yu] - 3/32 SB[w, 1 - w, yu, v, v, yv] - 
 5/64 SB[w, 1 - w, yu, v, v, yw] + 
 1/32 SB[w, 1 - w, yu, v, 1 - w, yu] + 
 1/64 SB[w, 1 - w, yu, v, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yu, v, 1 - w, yw] - 
 1/32 SB[w, 1 - w, yu, v, w, yu] - 1/64 SB[w, 1 - w, yu, v, w, yv] - 
 1/64 SB[w, 1 - w, yu, v, w, yw] - 
 1/64 SB[w, 1 - w, yu, v, yu, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yu, v, yu, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, v, yu, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, v, yv, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yu, v, yv, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, v, yv, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yu, v, yw, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yu, v, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, v, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, 1 - w, 1 - u, yu] - 
 1/32 SB[w, 1 - w, yu, 1 - w, 1 - u, yv] - 
 1/64 SB[w, 1 - w, yu, 1 - w, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - w, u, yu] + 
 1/32 SB[w, 1 - w, yu, 1 - w, u, yv] + 
 1/64 SB[w, 1 - w, yu, 1 - w, u, yw] - 
 1/32 SB[w, 1 - w, yu, 1 - w, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yu, 1 - w, 1 - v, yv] - 
 1/64 SB[w, 1 - w, yu, 1 - w, 1 - v, yw] + 
 1/32 SB[w, 1 - w, yu, 1 - w, v, yu] + 
 1/64 SB[w, 1 - w, yu, 1 - w, v, yv] + 
 1/64 SB[w, 1 - w, yu, 1 - w, v, yw] + 
 3/64 SB[w, 1 - w, yu, 1 - w, 1 - w, yu] + 
 3/64 SB[w, 1 - w, yu, 1 - w, 1 - w, yv] + 
 1/32 SB[w, 1 - w, yu, 1 - w, 1 - w, yw] - 
 3/64 SB[w, 1 - w, yu, 1 - w, w, yu] - 
 3/64 SB[w, 1 - w, yu, 1 - w, w, yv] - 
 1/32 SB[w, 1 - w, yu, 1 - w, w, yw] + 
 1/64 SB[w, 1 - w, yu, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yu, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yu, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yu, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yu, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, w, 1 - u, yu] + 
 1/32 SB[w, 1 - w, yu, w, 1 - u, yv] + 
 1/64 SB[w, 1 - w, yu, w, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yu, w, u, yu] - 1/32 SB[w, 1 - w, yu, w, u, yv] - 
 1/64 SB[w, 1 - w, yu, w, u, yw] + 
 1/32 SB[w, 1 - w, yu, w, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yu, w, 1 - v, yv] + 
 1/64 SB[w, 1 - w, yu, w, 1 - v, yw] - 
 1/32 SB[w, 1 - w, yu, w, v, yu] - 1/64 SB[w, 1 - w, yu, w, v, yv] - 
 1/64 SB[w, 1 - w, yu, w, v, yw] + 
 5/64 SB[w, 1 - w, yu, w, 1 - w, yu] + 
 5/64 SB[w, 1 - w, yu, w, 1 - w, yv] + 
 3/32 SB[w, 1 - w, yu, w, 1 - w, yw] - 
 5/64 SB[w, 1 - w, yu, w, w, yu] - 5/64 SB[w, 1 - w, yu, w, w, yv] - 
 3/32 SB[w, 1 - w, yu, w, w, yw] - 
 1/64 SB[w, 1 - w, yu, w, yu, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, w, yu, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yu, w, yu, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yu, w, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, w, yv, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yu, w, yv, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, w, yw, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, w, yw, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yu, w, yw, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yu, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[w, 1 - w, yu, yu, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, yu, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, yu, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yu, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yu, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, yu, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yu, yu, v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, yu, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yu, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yu, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, yu, w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, yu, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yu, yu, w, w/(1 - w)] + 
 9/32 SB[w, 1 - w, yu, yu, yu, yu] + 
 15/64 SB[w, 1 - w, yu, yu, yu, yv] + 
 15/64 SB[w, 1 - w, yu, yu, yu, yw] + 
 15/64 SB[w, 1 - w, yu, yu, yv, yu] + 
 15/64 SB[w, 1 - w, yu, yu, yv, yv] + 
 7/32 SB[w, 1 - w, yu, yu, yv, yw] + 
 15/64 SB[w, 1 - w, yu, yu, yw, yu] + 
 7/32 SB[w, 1 - w, yu, yu, yw, yv] + 
 15/64 SB[w, 1 - w, yu, yu, yw, yw] - 
 3/64 SB[w, 1 - w, yu, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yu, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yu, yv, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, yv, u, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, yv, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, yv, v, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yu, yv, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, yv, v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yu, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yu, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yu, yv, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, yv, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yu, yv, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yu, yv, yu, yu] + 
 15/64 SB[w, 1 - w, yu, yv, yu, yv] + 
 7/32 SB[w, 1 - w, yu, yv, yu, yw] + 
 15/64 SB[w, 1 - w, yu, yv, yv, yu] + 
 9/32 SB[w, 1 - w, yu, yv, yv, yv] + 
 15/64 SB[w, 1 - w, yu, yv, yv, yw] + 
 7/32 SB[w, 1 - w, yu, yv, yw, yu] + 
 15/64 SB[w, 1 - w, yu, yv, yw, yv] + 
 15/64 SB[w, 1 - w, yu, yv, yw, yw] - 
 3/64 SB[w, 1 - w, yu, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yu, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yu, yw, u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yu, yw, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, yw, u, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yu, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yu, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yu, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yu, yw, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yu, yw, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yu, yw, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yu, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yu, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yu, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yu, yw, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yu, yw, w, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yu, yw, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yu, yw, yu, yu] + 
 7/32 SB[w, 1 - w, yu, yw, yu, yv] + 
 15/64 SB[w, 1 - w, yu, yw, yu, yw] + 
 7/32 SB[w, 1 - w, yu, yw, yv, yu] + 
 15/64 SB[w, 1 - w, yu, yw, yv, yv] + 
 15/64 SB[w, 1 - w, yu, yw, yv, yw] + 
 15/64 SB[w, 1 - w, yu, yw, yw, yu] + 
 15/64 SB[w, 1 - w, yu, yw, yw, yv] + 
 9/32 SB[w, 1 - w, yu, yw, yw, yw] + 
 1/32 SB[w, 1 - w, yv, 1 - u, 1 - u, yu] + 
 3/64 SB[w, 1 - w, yv, 1 - u, 1 - u, yv] + 
 3/64 SB[w, 1 - w, yv, 1 - u, 1 - u, yw] - 
 1/32 SB[w, 1 - w, yv, 1 - u, u, yu] - 
 3/64 SB[w, 1 - w, yv, 1 - u, u, yv] - 
 3/64 SB[w, 1 - w, yv, 1 - u, u, yw] - 
 1/64 SB[w, 1 - w, yv, 1 - u, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yv, 1 - u, 1 - v, yv] - 
 1/32 SB[w, 1 - w, yv, 1 - u, 1 - v, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - u, v, yu] + 
 1/64 SB[w, 1 - w, yv, 1 - u, v, yv] + 
 1/32 SB[w, 1 - w, yv, 1 - u, v, yw] - 
 1/64 SB[w, 1 - w, yv, 1 - u, 1 - w, yu] - 
 1/32 SB[w, 1 - w, yv, 1 - u, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yv, 1 - u, 1 - w, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - u, w, yu] + 
 1/32 SB[w, 1 - w, yv, 1 - u, w, yv] + 
 1/64 SB[w, 1 - w, yv, 1 - u, w, yw] - 
 1/32 SB[w, 1 - w, yv, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yv, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yv, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yv, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yv, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[w, 1 - w, yv, u, 1 - u, yu] + 
 5/64 SB[w, 1 - w, yv, u, 1 - u, yv] + 
 5/64 SB[w, 1 - w, yv, u, 1 - u, yw] - 
 3/32 SB[w, 1 - w, yv, u, u, yu] - 5/64 SB[w, 1 - w, yv, u, u, yv] - 
 5/64 SB[w, 1 - w, yv, u, u, yw] + 
 1/64 SB[w, 1 - w, yv, u, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yv, u, 1 - v, yv] + 
 1/32 SB[w, 1 - w, yv, u, 1 - v, yw] - 
 1/64 SB[w, 1 - w, yv, u, v, yu] - 1/64 SB[w, 1 - w, yv, u, v, yv] - 
 1/32 SB[w, 1 - w, yv, u, v, yw] + 
 1/64 SB[w, 1 - w, yv, u, 1 - w, yu] + 
 1/32 SB[w, 1 - w, yv, u, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yv, u, 1 - w, yw] - 
 1/64 SB[w, 1 - w, yv, u, w, yu] - 1/32 SB[w, 1 - w, yv, u, w, yv] - 
 1/64 SB[w, 1 - w, yv, u, w, yw] - 
 3/32 SB[w, 1 - w, yv, u, yu, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, u, yu, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, u, yu, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yv, u, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, u, yv, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, u, yv, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yv, u, yw, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, u, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, u, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, 1 - v, 1 - u, yu] - 
 1/64 SB[w, 1 - w, yv, 1 - v, 1 - u, yv] - 
 1/32 SB[w, 1 - w, yv, 1 - v, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - v, u, yu] + 
 1/64 SB[w, 1 - w, yv, 1 - v, u, yv] + 
 1/32 SB[w, 1 - w, yv, 1 - v, u, yw] + 
 3/64 SB[w, 1 - w, yv, 1 - v, 1 - v, yu] + 
 1/32 SB[w, 1 - w, yv, 1 - v, 1 - v, yv] + 
 3/64 SB[w, 1 - w, yv, 1 - v, 1 - v, yw] - 
 3/64 SB[w, 1 - w, yv, 1 - v, v, yu] - 
 1/32 SB[w, 1 - w, yv, 1 - v, v, yv] - 
 3/64 SB[w, 1 - w, yv, 1 - v, v, yw] - 
 1/32 SB[w, 1 - w, yv, 1 - v, 1 - w, yu] - 
 1/64 SB[w, 1 - w, yv, 1 - v, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yv, 1 - v, 1 - w, yw] + 
 1/32 SB[w, 1 - w, yv, 1 - v, w, yu] + 
 1/64 SB[w, 1 - w, yv, 1 - v, w, yv] + 
 1/64 SB[w, 1 - w, yv, 1 - v, w, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yv, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yv, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yv, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yv, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, v, 1 - u, yu] + 
 1/64 SB[w, 1 - w, yv, v, 1 - u, yv] + 
 1/32 SB[w, 1 - w, yv, v, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yv, v, u, yu] - 1/64 SB[w, 1 - w, yv, v, u, yv] - 
 1/32 SB[w, 1 - w, yv, v, u, yw] + 
 5/64 SB[w, 1 - w, yv, v, 1 - v, yu] + 
 3/32 SB[w, 1 - w, yv, v, 1 - v, yv] + 
 5/64 SB[w, 1 - w, yv, v, 1 - v, yw] - 
 5/64 SB[w, 1 - w, yv, v, v, yu] - 3/32 SB[w, 1 - w, yv, v, v, yv] - 
 5/64 SB[w, 1 - w, yv, v, v, yw] + 
 1/32 SB[w, 1 - w, yv, v, 1 - w, yu] + 
 1/64 SB[w, 1 - w, yv, v, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yv, v, 1 - w, yw] - 
 1/32 SB[w, 1 - w, yv, v, w, yu] - 1/64 SB[w, 1 - w, yv, v, w, yv] - 
 1/64 SB[w, 1 - w, yv, v, w, yw] - 
 1/64 SB[w, 1 - w, yv, v, yu, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yv, v, yu, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, v, yu, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, v, yv, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yv, v, yv, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, v, yv, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yv, v, yw, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yv, v, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, v, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, 1 - w, 1 - u, yu] - 
 1/32 SB[w, 1 - w, yv, 1 - w, 1 - u, yv] - 
 1/64 SB[w, 1 - w, yv, 1 - w, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - w, u, yu] + 
 1/32 SB[w, 1 - w, yv, 1 - w, u, yv] + 
 1/64 SB[w, 1 - w, yv, 1 - w, u, yw] - 
 1/32 SB[w, 1 - w, yv, 1 - w, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yv, 1 - w, 1 - v, yv] - 
 1/64 SB[w, 1 - w, yv, 1 - w, 1 - v, yw] + 
 1/32 SB[w, 1 - w, yv, 1 - w, v, yu] + 
 1/64 SB[w, 1 - w, yv, 1 - w, v, yv] + 
 1/64 SB[w, 1 - w, yv, 1 - w, v, yw] + 
 3/64 SB[w, 1 - w, yv, 1 - w, 1 - w, yu] + 
 3/64 SB[w, 1 - w, yv, 1 - w, 1 - w, yv] + 
 1/32 SB[w, 1 - w, yv, 1 - w, 1 - w, yw] - 
 3/64 SB[w, 1 - w, yv, 1 - w, w, yu] - 
 3/64 SB[w, 1 - w, yv, 1 - w, w, yv] - 
 1/32 SB[w, 1 - w, yv, 1 - w, w, yw] + 
 1/64 SB[w, 1 - w, yv, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yv, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yv, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yv, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yv, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, w, 1 - u, yu] + 
 1/32 SB[w, 1 - w, yv, w, 1 - u, yv] + 
 1/64 SB[w, 1 - w, yv, w, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yv, w, u, yu] - 1/32 SB[w, 1 - w, yv, w, u, yv] - 
 1/64 SB[w, 1 - w, yv, w, u, yw] + 
 1/32 SB[w, 1 - w, yv, w, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yv, w, 1 - v, yv] + 
 1/64 SB[w, 1 - w, yv, w, 1 - v, yw] - 
 1/32 SB[w, 1 - w, yv, w, v, yu] - 1/64 SB[w, 1 - w, yv, w, v, yv] - 
 1/64 SB[w, 1 - w, yv, w, v, yw] + 
 5/64 SB[w, 1 - w, yv, w, 1 - w, yu] + 
 5/64 SB[w, 1 - w, yv, w, 1 - w, yv] + 
 3/32 SB[w, 1 - w, yv, w, 1 - w, yw] - 
 5/64 SB[w, 1 - w, yv, w, w, yu] - 5/64 SB[w, 1 - w, yv, w, w, yv] - 
 3/32 SB[w, 1 - w, yv, w, w, yw] - 
 1/64 SB[w, 1 - w, yv, w, yu, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, w, yu, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yv, w, yu, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yv, w, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, w, yv, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yv, w, yv, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, w, yw, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, w, yw, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yv, w, yw, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yv, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[w, 1 - w, yv, yu, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, yu, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, yu, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yv, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yv, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, yu, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yv, yu, v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, yu, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yv, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yv, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, yu, w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, yu, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yv, yu, w, w/(1 - w)] + 
 9/32 SB[w, 1 - w, yv, yu, yu, yu] + 
 15/64 SB[w, 1 - w, yv, yu, yu, yv] + 
 15/64 SB[w, 1 - w, yv, yu, yu, yw] + 
 15/64 SB[w, 1 - w, yv, yu, yv, yu] + 
 15/64 SB[w, 1 - w, yv, yu, yv, yv] + 
 7/32 SB[w, 1 - w, yv, yu, yv, yw] + 
 15/64 SB[w, 1 - w, yv, yu, yw, yu] + 
 7/32 SB[w, 1 - w, yv, yu, yw, yv] + 
 15/64 SB[w, 1 - w, yv, yu, yw, yw] - 
 3/64 SB[w, 1 - w, yv, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yv, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yv, yv, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, yv, u, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, yv, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, yv, v, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yv, yv, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, yv, v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yv, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yv, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yv, yv, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, yv, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yv, yv, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yv, yv, yu, yu] + 
 15/64 SB[w, 1 - w, yv, yv, yu, yv] + 
 7/32 SB[w, 1 - w, yv, yv, yu, yw] + 
 15/64 SB[w, 1 - w, yv, yv, yv, yu] + 
 9/32 SB[w, 1 - w, yv, yv, yv, yv] + 
 15/64 SB[w, 1 - w, yv, yv, yv, yw] + 
 7/32 SB[w, 1 - w, yv, yv, yw, yu] + 
 15/64 SB[w, 1 - w, yv, yv, yw, yv] + 
 15/64 SB[w, 1 - w, yv, yv, yw, yw] - 
 3/64 SB[w, 1 - w, yv, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yv, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yv, yw, u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yv, yw, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, yw, u, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yv, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yv, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yv, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yv, yw, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yv, yw, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yv, yw, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yv, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yv, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yv, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yv, yw, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yv, yw, w, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yv, yw, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yv, yw, yu, yu] + 
 7/32 SB[w, 1 - w, yv, yw, yu, yv] + 
 15/64 SB[w, 1 - w, yv, yw, yu, yw] + 
 7/32 SB[w, 1 - w, yv, yw, yv, yu] + 
 15/64 SB[w, 1 - w, yv, yw, yv, yv] + 
 15/64 SB[w, 1 - w, yv, yw, yv, yw] + 
 15/64 SB[w, 1 - w, yv, yw, yw, yu] + 
 15/64 SB[w, 1 - w, yv, yw, yw, yv] + 
 9/32 SB[w, 1 - w, yv, yw, yw, yw] + 
 1/32 SB[w, 1 - w, yw, 1 - u, 1 - u, yu] + 
 3/64 SB[w, 1 - w, yw, 1 - u, 1 - u, yv] + 
 3/64 SB[w, 1 - w, yw, 1 - u, 1 - u, yw] - 
 1/32 SB[w, 1 - w, yw, 1 - u, u, yu] - 
 3/64 SB[w, 1 - w, yw, 1 - u, u, yv] - 
 3/64 SB[w, 1 - w, yw, 1 - u, u, yw] - 
 1/64 SB[w, 1 - w, yw, 1 - u, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yw, 1 - u, 1 - v, yv] - 
 1/32 SB[w, 1 - w, yw, 1 - u, 1 - v, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - u, v, yu] + 
 1/64 SB[w, 1 - w, yw, 1 - u, v, yv] + 
 1/32 SB[w, 1 - w, yw, 1 - u, v, yw] - 
 1/64 SB[w, 1 - w, yw, 1 - u, 1 - w, yu] - 
 1/32 SB[w, 1 - w, yw, 1 - u, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yw, 1 - u, 1 - w, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - u, w, yu] + 
 1/32 SB[w, 1 - w, yw, 1 - u, w, yv] + 
 1/64 SB[w, 1 - w, yw, 1 - u, w, yw] - 
 1/32 SB[w, 1 - w, yw, 1 - u, yu, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, 1 - u, yu, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, 1 - u, yu, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yw, 1 - u, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, 1 - u, yv, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yw, 1 - u, yv, w/(1 - w)] - 
 3/64 SB[w, 1 - w, yw, 1 - u, yw, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yw, 1 - u, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, 1 - u, yw, w/(1 - w)] + 
 3/32 SB[w, 1 - w, yw, u, 1 - u, yu] + 
 5/64 SB[w, 1 - w, yw, u, 1 - u, yv] + 
 5/64 SB[w, 1 - w, yw, u, 1 - u, yw] - 
 3/32 SB[w, 1 - w, yw, u, u, yu] - 5/64 SB[w, 1 - w, yw, u, u, yv] - 
 5/64 SB[w, 1 - w, yw, u, u, yw] + 
 1/64 SB[w, 1 - w, yw, u, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yw, u, 1 - v, yv] + 
 1/32 SB[w, 1 - w, yw, u, 1 - v, yw] - 
 1/64 SB[w, 1 - w, yw, u, v, yu] - 1/64 SB[w, 1 - w, yw, u, v, yv] - 
 1/32 SB[w, 1 - w, yw, u, v, yw] + 
 1/64 SB[w, 1 - w, yw, u, 1 - w, yu] + 
 1/32 SB[w, 1 - w, yw, u, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yw, u, 1 - w, yw] - 
 1/64 SB[w, 1 - w, yw, u, w, yu] - 1/32 SB[w, 1 - w, yw, u, w, yv] - 
 1/64 SB[w, 1 - w, yw, u, w, yw] - 
 3/32 SB[w, 1 - w, yw, u, yu, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, u, yu, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, u, yu, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yw, u, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, u, yv, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, u, yv, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yw, u, yw, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, u, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, u, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, 1 - v, 1 - u, yu] - 
 1/64 SB[w, 1 - w, yw, 1 - v, 1 - u, yv] - 
 1/32 SB[w, 1 - w, yw, 1 - v, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - v, u, yu] + 
 1/64 SB[w, 1 - w, yw, 1 - v, u, yv] + 
 1/32 SB[w, 1 - w, yw, 1 - v, u, yw] + 
 3/64 SB[w, 1 - w, yw, 1 - v, 1 - v, yu] + 
 1/32 SB[w, 1 - w, yw, 1 - v, 1 - v, yv] + 
 3/64 SB[w, 1 - w, yw, 1 - v, 1 - v, yw] - 
 3/64 SB[w, 1 - w, yw, 1 - v, v, yu] - 
 1/32 SB[w, 1 - w, yw, 1 - v, v, yv] - 
 3/64 SB[w, 1 - w, yw, 1 - v, v, yw] - 
 1/32 SB[w, 1 - w, yw, 1 - v, 1 - w, yu] - 
 1/64 SB[w, 1 - w, yw, 1 - v, 1 - w, yv] - 
 1/64 SB[w, 1 - w, yw, 1 - v, 1 - w, yw] + 
 1/32 SB[w, 1 - w, yw, 1 - v, w, yu] + 
 1/64 SB[w, 1 - w, yw, 1 - v, w, yv] + 
 1/64 SB[w, 1 - w, yw, 1 - v, w, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - v, yu, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yw, 1 - v, yu, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yw, 1 - v, yu, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, 1 - v, yv, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, 1 - v, yv, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, 1 - v, yv, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yw, 1 - v, yw, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yw, 1 - v, yw, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, 1 - v, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, v, 1 - u, yu] + 
 1/64 SB[w, 1 - w, yw, v, 1 - u, yv] + 
 1/32 SB[w, 1 - w, yw, v, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yw, v, u, yu] - 1/64 SB[w, 1 - w, yw, v, u, yv] - 
 1/32 SB[w, 1 - w, yw, v, u, yw] + 
 5/64 SB[w, 1 - w, yw, v, 1 - v, yu] + 
 3/32 SB[w, 1 - w, yw, v, 1 - v, yv] + 
 5/64 SB[w, 1 - w, yw, v, 1 - v, yw] - 
 5/64 SB[w, 1 - w, yw, v, v, yu] - 3/32 SB[w, 1 - w, yw, v, v, yv] - 
 5/64 SB[w, 1 - w, yw, v, v, yw] + 
 1/32 SB[w, 1 - w, yw, v, 1 - w, yu] + 
 1/64 SB[w, 1 - w, yw, v, 1 - w, yv] + 
 1/64 SB[w, 1 - w, yw, v, 1 - w, yw] - 
 1/32 SB[w, 1 - w, yw, v, w, yu] - 1/64 SB[w, 1 - w, yw, v, w, yv] - 
 1/64 SB[w, 1 - w, yw, v, w, yw] - 
 1/64 SB[w, 1 - w, yw, v, yu, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yw, v, yu, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, v, yu, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, v, yv, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yw, v, yv, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, v, yv, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yw, v, yw, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yw, v, yw, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, v, yw, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, 1 - w, 1 - u, yu] - 
 1/32 SB[w, 1 - w, yw, 1 - w, 1 - u, yv] - 
 1/64 SB[w, 1 - w, yw, 1 - w, 1 - u, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - w, u, yu] + 
 1/32 SB[w, 1 - w, yw, 1 - w, u, yv] + 
 1/64 SB[w, 1 - w, yw, 1 - w, u, yw] - 
 1/32 SB[w, 1 - w, yw, 1 - w, 1 - v, yu] - 
 1/64 SB[w, 1 - w, yw, 1 - w, 1 - v, yv] - 
 1/64 SB[w, 1 - w, yw, 1 - w, 1 - v, yw] + 
 1/32 SB[w, 1 - w, yw, 1 - w, v, yu] + 
 1/64 SB[w, 1 - w, yw, 1 - w, v, yv] + 
 1/64 SB[w, 1 - w, yw, 1 - w, v, yw] + 
 3/64 SB[w, 1 - w, yw, 1 - w, 1 - w, yu] + 
 3/64 SB[w, 1 - w, yw, 1 - w, 1 - w, yv] + 
 1/32 SB[w, 1 - w, yw, 1 - w, 1 - w, yw] - 
 3/64 SB[w, 1 - w, yw, 1 - w, w, yu] - 
 3/64 SB[w, 1 - w, yw, 1 - w, w, yv] - 
 1/32 SB[w, 1 - w, yw, 1 - w, w, yw] + 
 1/64 SB[w, 1 - w, yw, 1 - w, yu, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yw, 1 - w, yu, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yw, 1 - w, yu, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yw, 1 - w, yv, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, 1 - w, yv, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yw, 1 - w, yv, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, 1 - w, yw, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, 1 - w, yw, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, 1 - w, yw, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, w, 1 - u, yu] + 
 1/32 SB[w, 1 - w, yw, w, 1 - u, yv] + 
 1/64 SB[w, 1 - w, yw, w, 1 - u, yw] - 
 1/64 SB[w, 1 - w, yw, w, u, yu] - 1/32 SB[w, 1 - w, yw, w, u, yv] - 
 1/64 SB[w, 1 - w, yw, w, u, yw] + 
 1/32 SB[w, 1 - w, yw, w, 1 - v, yu] + 
 1/64 SB[w, 1 - w, yw, w, 1 - v, yv] + 
 1/64 SB[w, 1 - w, yw, w, 1 - v, yw] - 
 1/32 SB[w, 1 - w, yw, w, v, yu] - 1/64 SB[w, 1 - w, yw, w, v, yv] - 
 1/64 SB[w, 1 - w, yw, w, v, yw] + 
 5/64 SB[w, 1 - w, yw, w, 1 - w, yu] + 
 5/64 SB[w, 1 - w, yw, w, 1 - w, yv] + 
 3/32 SB[w, 1 - w, yw, w, 1 - w, yw] - 
 5/64 SB[w, 1 - w, yw, w, w, yu] - 5/64 SB[w, 1 - w, yw, w, w, yv] - 
 3/32 SB[w, 1 - w, yw, w, w, yw] - 
 1/64 SB[w, 1 - w, yw, w, yu, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, w, yu, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yw, w, yu, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yw, w, yv, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, w, yv, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yw, w, yv, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, w, yw, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, w, yw, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yw, w, yw, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yw, yu, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, yu, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, yu, 1 - u, w/(1 - w)] - 
 3/32 SB[w, 1 - w, yw, yu, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, yu, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, yu, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, yu, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yw, yu, 1 - v, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yw, yu, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, yu, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yw, yu, v, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, yu, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, yu, 1 - w, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yw, yu, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yw, yu, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, yu, w, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, yu, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yw, yu, w, w/(1 - w)] + 
 9/32 SB[w, 1 - w, yw, yu, yu, yu] + 
 15/64 SB[w, 1 - w, yw, yu, yu, yv] + 
 15/64 SB[w, 1 - w, yw, yu, yu, yw] + 
 15/64 SB[w, 1 - w, yw, yu, yv, yu] + 
 15/64 SB[w, 1 - w, yw, yu, yv, yv] + 
 7/32 SB[w, 1 - w, yw, yu, yv, yw] + 
 15/64 SB[w, 1 - w, yw, yu, yw, yu] + 
 7/32 SB[w, 1 - w, yw, yu, yw, yv] + 
 15/64 SB[w, 1 - w, yw, yu, yw, yw] - 
 3/64 SB[w, 1 - w, yw, yv, 1 - u, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, yv, 1 - u, v/(1 - v)] + 
 1/32 SB[w, 1 - w, yw, yv, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yw, yv, u, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, yv, u, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, yv, u, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, yv, 1 - v, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, yv, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, yv, 1 - v, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, yv, v, u/(1 - u)] - 
 3/32 SB[w, 1 - w, yw, yv, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, yv, v, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yw, yv, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, yv, 1 - w, v/(1 - v)] - 
 3/64 SB[w, 1 - w, yw, yv, 1 - w, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yw, yv, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, yv, w, v/(1 - v)] - 
 5/64 SB[w, 1 - w, yw, yv, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yw, yv, yu, yu] + 
 15/64 SB[w, 1 - w, yw, yv, yu, yv] + 
 7/32 SB[w, 1 - w, yw, yv, yu, yw] + 
 15/64 SB[w, 1 - w, yw, yv, yv, yu] + 
 9/32 SB[w, 1 - w, yw, yv, yv, yv] + 
 15/64 SB[w, 1 - w, yw, yv, yv, yw] + 
 7/32 SB[w, 1 - w, yw, yv, yw, yu] + 
 15/64 SB[w, 1 - w, yw, yv, yw, yv] + 
 15/64 SB[w, 1 - w, yw, yv, yw, yw] - 
 3/64 SB[w, 1 - w, yw, yw, 1 - u, u/(1 - u)] + 
 1/32 SB[w, 1 - w, yw, yw, 1 - u, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, yw, 1 - u, w/(1 - w)] - 
 5/64 SB[w, 1 - w, yw, yw, u, u/(1 - u)] - 
 1/32 SB[w, 1 - w, yw, yw, u, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, yw, u, w/(1 - w)] + 
 1/32 SB[w, 1 - w, yw, yw, 1 - v, u/(1 - u)] - 
 3/64 SB[w, 1 - w, yw, yw, 1 - v, v/(1 - v)] + 
 1/64 SB[w, 1 - w, yw, yw, 1 - v, w/(1 - w)] - 
 1/32 SB[w, 1 - w, yw, yw, v, u/(1 - u)] - 
 5/64 SB[w, 1 - w, yw, yw, v, v/(1 - v)] - 
 1/64 SB[w, 1 - w, yw, yw, v, w/(1 - w)] + 
 1/64 SB[w, 1 - w, yw, yw, 1 - w, u/(1 - u)] + 
 1/64 SB[w, 1 - w, yw, yw, 1 - w, v/(1 - v)] - 
 1/32 SB[w, 1 - w, yw, yw, 1 - w, w/(1 - w)] - 
 1/64 SB[w, 1 - w, yw, yw, w, u/(1 - u)] - 
 1/64 SB[w, 1 - w, yw, yw, w, v/(1 - v)] - 
 3/32 SB[w, 1 - w, yw, yw, w, w/(1 - w)] + 
 15/64 SB[w, 1 - w, yw, yw, yu, yu] + 
 7/32 SB[w, 1 - w, yw, yw, yu, yv] + 
 15/64 SB[w, 1 - w, yw, yw, yu, yw] + 
 7/32 SB[w, 1 - w, yw, yw, yv, yu] + 
 15/64 SB[w, 1 - w, yw, yw, yv, yv] + 
 15/64 SB[w, 1 - w, yw, yw, yv, yw] + 
 15/64 SB[w, 1 - w, yw, yw, yw, yu] + 
 15/64 SB[w, 1 - w, yw, yw, yw, yv] + 
 9/32 SB[w, 1 - w, yw, yw, yw, yw] + 
 1/32 SB[w, w, u, 1 - u, 1 - u, u/(1 - u)] - 
 1/32 SB[w, w, u, 1 - u, 1 - u, w/(1 - w)] - 
 5/32 SB[w, w, u, 1 - u, u, u/(1 - u)] - 
 1/16 SB[w, w, u, 1 - u, u, v/(1 - v)] - 
 1/32 SB[w, w, u, 1 - u, u, w/(1 - w)] - 
 1/32 SB[w, w, u, 1 - u, 1 - v, v/(1 - v)] + 
 1/32 SB[w, w, u, 1 - u, 1 - v, w/(1 - w)] - 
 1/32 SB[w, w, u, 1 - u, v, v/(1 - v)] + 
 1/32 SB[w, w, u, 1 - u, v, w/(1 - w)] - 
 1/32 SB[w, w, u, 1 - u, 1 - w, u/(1 - u)] + 
 1/32 SB[w, w, u, 1 - u, 1 - w, v/(1 - v)] - 
 1/4 SB[w, w, u, 1 - u, 1 - w, w/(1 - w)] + 
 1/32 SB[w, w, u, 1 - u, w, u/(1 - u)] + 
 1/32 SB[w, w, u, 1 - u, w, v/(1 - v)] + 
 3/16 SB[w, w, u, 1 - u, w, w/(1 - w)] + 
 7/32 SB[w, w, u, 1 - u, yu, yu] + 3/16 SB[w, w, u, 1 - u, yu, yv] + 
 7/32 SB[w, w, u, 1 - u, yu, yw] + 1/8 SB[w, w, u, 1 - u, yv, yu] + 
 3/32 SB[w, w, u, 1 - u, yv, yv] + 5/32 SB[w, w, u, 1 - u, yv, yw] + 
 5/32 SB[w, w, u, 1 - u, yw, yu] + 5/32 SB[w, w, u, 1 - u, yw, yv] + 
 3/16 SB[w, w, u, 1 - u, yw, yw] - 
 1/16 SB[w, w, u, u, 1 - u, u/(1 - u)] + 
 1/16 SB[w, w, u, u, 1 - u, w/(1 - w)] - 
 1/16 SB[w, w, u, u, v, u/(1 - u)] - 
 1/8 SB[w, w, u, u, v, v/(1 - v)] - 
 1/16 SB[w, w, u, u, v, w/(1 - w)] + 
 1/16 SB[w, w, u, u, 1 - w, u/(1 - u)] - 
 1/16 SB[w, w, u, u, 1 - w, w/(1 - w)] + 
 1/16 SB[w, w, u, u, yv, yu] + 1/8 SB[w, w, u, u, yv, yv] + 
 1/16 SB[w, w, u, u, yv, yw] + 
 1/32 SB[w, w, u, v, 1 - u, u/(1 - u)] + 
 7/32 SB[w, w, u, v, 1 - u, w/(1 - w)] - 
 3/32 SB[w, w, u, v, u, u/(1 - u)] - 
 3/16 SB[w, w, u, v, u, v/(1 - v)] - 
 7/32 SB[w, w, u, v, u, w/(1 - w)] + 
 1/32 SB[w, w, u, v, 1 - v, v/(1 - v)] + 
 7/32 SB[w, w, u, v, 1 - v, w/(1 - w)] - 
 3/16 SB[w, w, u, v, v, u/(1 - u)] - 
 3/32 SB[w, w, u, v, v, v/(1 - v)] - 
 7/32 SB[w, w, u, v, v, w/(1 - w)] + 
 7/32 SB[w, w, u, v, 1 - w, u/(1 - u)] + 
 7/32 SB[w, w, u, v, 1 - w, v/(1 - v)] + 
 5/16 SB[w, w, u, v, 1 - w, w/(1 - w)] - 
 1/32 SB[w, w, u, v, w, u/(1 - u)] - 
 1/32 SB[w, w, u, v, w, v/(1 - v)] - 
 3/16 SB[w, w, u, v, w, w/(1 - w)] + 1/32 SB[w, w, u, v, yu, yu] + 
 1/16 SB[w, w, u, v, yu, yv] + 1/32 SB[w, w, u, v, yu, yw] + 
 1/16 SB[w, w, u, v, yv, yu] + 1/32 SB[w, w, u, v, yv, yv] + 
 1/32 SB[w, w, u, v, yv, yw] - 5/32 SB[w, w, u, v, yw, yu] - 
 5/32 SB[w, w, u, v, yw, yv] - 3/16 SB[w, w, u, v, yw, yw] - 
 1/32 SB[w, w, u, 1 - w, 1 - u, u/(1 - u)] - 
 7/32 SB[w, w, u, 1 - w, 1 - u, w/(1 - w)] + 
 3/32 SB[w, w, u, 1 - w, u, u/(1 - u)] + 
 1/16 SB[w, w, u, 1 - w, u, v/(1 - v)] + 
 3/32 SB[w, w, u, 1 - w, u, w/(1 - w)] + 
 1/32 SB[w, w, u, 1 - w, 1 - v, v/(1 - v)] - 
 1/32 SB[w, w, u, 1 - w, 1 - v, w/(1 - w)] + 
 3/16 SB[w, w, u, 1 - w, v, u/(1 - u)] + 
 5/32 SB[w, w, u, 1 - w, v, v/(1 - v)] + 
 5/32 SB[w, w, u, 1 - w, v, w/(1 - w)] - 
 7/32 SB[w, w, u, 1 - w, 1 - w, u/(1 - u)] - 
 1/32 SB[w, w, u, 1 - w, 1 - w, v/(1 - v)] + 
 1/32 SB[w, w, u, 1 - w, w, u/(1 - u)] - 
 1/32 SB[w, w, u, 1 - w, w, v/(1 - v)] - 
 1/32 SB[w, w, u, 1 - w, yu, yu] - 1/16 SB[w, w, u, 1 - w, yu, yv] - 
 1/32 SB[w, w, u, 1 - w, yu, yw] - 3/16 SB[w, w, u, 1 - w, yv, yu] - 
 7/32 SB[w, w, u, 1 - w, yv, yv] - 7/32 SB[w, w, u, 1 - w, yv, yw] + 
 1/32 SB[w, w, u, 1 - w, yw, yu] - 1/32 SB[w, w, u, 1 - w, yw, yv] - 
 1/32 SB[w, w, u, yv, 1 - u, yu] - 1/16 SB[w, w, u, yv, 1 - u, yv] - 
 1/32 SB[w, w, u, yv, 1 - u, yw] + 1/32 SB[w, w, u, yv, u, yu] + 
 1/16 SB[w, w, u, yv, u, yv] + 1/32 SB[w, w, u, yv, u, yw] - 
 1/16 SB[w, w, u, yv, 1 - v, yu] - 1/32 SB[w, w, u, yv, 1 - v, yv] - 
 1/32 SB[w, w, u, yv, 1 - v, yw] + 1/16 SB[w, w, u, yv, v, yu] + 
 1/32 SB[w, w, u, yv, v, yv] + 1/32 SB[w, w, u, yv, v, yw] - 
 5/32 SB[w, w, u, yv, 1 - w, yu] - 5/32 SB[w, w, u, yv, 1 - w, yv] - 
 3/16 SB[w, w, u, yv, 1 - w, yw] + 5/32 SB[w, w, u, yv, w, yu] + 
 5/32 SB[w, w, u, yv, w, yv] + 3/16 SB[w, w, u, yv, w, yw] + 
 1/32 SB[w, w, u, yv, yu, u/(1 - u)] + 
 1/16 SB[w, w, u, yv, yu, v/(1 - v)] + 
 5/32 SB[w, w, u, yv, yu, w/(1 - w)] + 
 1/16 SB[w, w, u, yv, yv, u/(1 - u)] + 
 1/32 SB[w, w, u, yv, yv, v/(1 - v)] + 
 5/32 SB[w, w, u, yv, yv, w/(1 - w)] + 
 1/32 SB[w, w, u, yv, yw, u/(1 - u)] + 
 1/32 SB[w, w, u, yv, yw, v/(1 - v)] + 
 3/16 SB[w, w, u, yv, yw, w/(1 - w)] + 
 1/32 SB[w, w, v, u, 1 - u, u/(1 - u)] + 
 7/32 SB[w, w, v, u, 1 - u, w/(1 - w)] - 
 3/32 SB[w, w, v, u, u, u/(1 - u)] - 
 3/16 SB[w, w, v, u, u, v/(1 - v)] - 
 7/32 SB[w, w, v, u, u, w/(1 - w)] + 
 1/32 SB[w, w, v, u, 1 - v, v/(1 - v)] + 
 7/32 SB[w, w, v, u, 1 - v, w/(1 - w)] - 
 3/16 SB[w, w, v, u, v, u/(1 - u)] - 
 3/32 SB[w, w, v, u, v, v/(1 - v)] - 
 7/32 SB[w, w, v, u, v, w/(1 - w)] + 
 7/32 SB[w, w, v, u, 1 - w, u/(1 - u)] + 
 7/32 SB[w, w, v, u, 1 - w, v/(1 - v)] + 
 5/16 SB[w, w, v, u, 1 - w, w/(1 - w)] - 
 1/32 SB[w, w, v, u, w, u/(1 - u)] - 
 1/32 SB[w, w, v, u, w, v/(1 - v)] - 
 3/16 SB[w, w, v, u, w, w/(1 - w)] + 1/32 SB[w, w, v, u, yu, yu] + 
 1/16 SB[w, w, v, u, yu, yv] + 1/32 SB[w, w, v, u, yu, yw] + 
 1/16 SB[w, w, v, u, yv, yu] + 1/32 SB[w, w, v, u, yv, yv] + 
 1/32 SB[w, w, v, u, yv, yw] - 5/32 SB[w, w, v, u, yw, yu] - 
 5/32 SB[w, w, v, u, yw, yv] - 3/16 SB[w, w, v, u, yw, yw] - 
 1/32 SB[w, w, v, 1 - v, 1 - u, u/(1 - u)] + 
 1/32 SB[w, w, v, 1 - v, 1 - u, w/(1 - w)] - 
 1/32 SB[w, w, v, 1 - v, u, u/(1 - u)] + 
 1/32 SB[w, w, v, 1 - v, u, w/(1 - w)] + 
 1/32 SB[w, w, v, 1 - v, 1 - v, v/(1 - v)] - 
 1/32 SB[w, w, v, 1 - v, 1 - v, w/(1 - w)] - 
 1/16 SB[w, w, v, 1 - v, v, u/(1 - u)] - 
 5/32 SB[w, w, v, 1 - v, v, v/(1 - v)] - 
 1/32 SB[w, w, v, 1 - v, v, w/(1 - w)] + 
 1/32 SB[w, w, v, 1 - v, 1 - w, u/(1 - u)] - 
 1/32 SB[w, w, v, 1 - v, 1 - w, v/(1 - v)] - 
 1/4 SB[w, w, v, 1 - v, 1 - w, w/(1 - w)] + 
 1/32 SB[w, w, v, 1 - v, w, u/(1 - u)] + 
 1/32 SB[w, w, v, 1 - v, w, v/(1 - v)] + 
 3/16 SB[w, w, v, 1 - v, w, w/(1 - w)] + 
 3/32 SB[w, w, v, 1 - v, yu, yu] + 1/8 SB[w, w, v, 1 - v, yu, yv] + 
 5/32 SB[w, w, v, 1 - v, yu, yw] + 3/16 SB[w, w, v, 1 - v, yv, yu] + 
 7/32 SB[w, w, v, 1 - v, yv, yv] + 7/32 SB[w, w, v, 1 - v, yv, yw] + 
 5/32 SB[w, w, v, 1 - v, yw, yu] + 5/32 SB[w, w, v, 1 - v, yw, yv] + 
 3/16 SB[w, w, v, 1 - v, yw, yw] - 1/8 SB[w, w, v, v, u, u/(1 - u)] - 
 1/16 SB[w, w, v, v, u, v/(1 - v)] - 
 1/16 SB[w, w, v, v, u, w/(1 - w)] - 
 1/16 SB[w, w, v, v, 1 - v, v/(1 - v)] + 
 1/16 SB[w, w, v, v, 1 - v, w/(1 - w)] + 
 1/16 SB[w, w, v, v, 1 - w, v/(1 - v)] - 
 1/16 SB[w, w, v, v, 1 - w, w/(1 - w)] + 1/8 SB[w, w, v, v, yu, yu] + 
 1/16 SB[w, w, v, v, yu, yv] + 1/16 SB[w, w, v, v, yu, yw] + 
 1/32 SB[w, w, v, 1 - w, 1 - u, u/(1 - u)] - 
 1/32 SB[w, w, v, 1 - w, 1 - u, w/(1 - w)] + 
 5/32 SB[w, w, v, 1 - w, u, u/(1 - u)] + 
 3/16 SB[w, w, v, 1 - w, u, v/(1 - v)] + 
 5/32 SB[w, w, v, 1 - w, u, w/(1 - w)] - 
 1/32 SB[w, w, v, 1 - w, 1 - v, v/(1 - v)] - 
 7/32 SB[w, w, v, 1 - w, 1 - v, w/(1 - w)] + 
 1/16 SB[w, w, v, 1 - w, v, u/(1 - u)] + 
 3/32 SB[w, w, v, 1 - w, v, v/(1 - v)] + 
 3/32 SB[w, w, v, 1 - w, v, w/(1 - w)] - 
 1/32 SB[w, w, v, 1 - w, 1 - w, u/(1 - u)] - 
 7/32 SB[w, w, v, 1 - w, 1 - w, v/(1 - v)] - 
 1/32 SB[w, w, v, 1 - w, w, u/(1 - u)] + 
 1/32 SB[w, w, v, 1 - w, w, v/(1 - v)] - 
 7/32 SB[w, w, v, 1 - w, yu, yu] - 3/16 SB[w, w, v, 1 - w, yu, yv] - 
 7/32 SB[w, w, v, 1 - w, yu, yw] - 1/16 SB[w, w, v, 1 - w, yv, yu] - 
 1/32 SB[w, w, v, 1 - w, yv, yv] - 1/32 SB[w, w, v, 1 - w, yv, yw] - 
 1/32 SB[w, w, v, 1 - w, yw, yu] + 1/32 SB[w, w, v, 1 - w, yw, yv] - 
 1/32 SB[w, w, v, yu, 1 - u, yu] - 1/16 SB[w, w, v, yu, 1 - u, yv] - 
 1/32 SB[w, w, v, yu, 1 - u, yw] + 1/32 SB[w, w, v, yu, u, yu] + 
 1/16 SB[w, w, v, yu, u, yv] + 1/32 SB[w, w, v, yu, u, yw] - 
 1/16 SB[w, w, v, yu, 1 - v, yu] - 1/32 SB[w, w, v, yu, 1 - v, yv] - 
 1/32 SB[w, w, v, yu, 1 - v, yw] + 1/16 SB[w, w, v, yu, v, yu] + 
 1/32 SB[w, w, v, yu, v, yv] + 1/32 SB[w, w, v, yu, v, yw] - 
 5/32 SB[w, w, v, yu, 1 - w, yu] - 5/32 SB[w, w, v, yu, 1 - w, yv] - 
 3/16 SB[w, w, v, yu, 1 - w, yw] + 5/32 SB[w, w, v, yu, w, yu] + 
 5/32 SB[w, w, v, yu, w, yv] + 3/16 SB[w, w, v, yu, w, yw] + 
 1/32 SB[w, w, v, yu, yu, u/(1 - u)] + 
 1/16 SB[w, w, v, yu, yu, v/(1 - v)] + 
 5/32 SB[w, w, v, yu, yu, w/(1 - w)] + 
 1/16 SB[w, w, v, yu, yv, u/(1 - u)] + 
 1/32 SB[w, w, v, yu, yv, v/(1 - v)] + 
 5/32 SB[w, w, v, yu, yv, w/(1 - w)] + 
 1/32 SB[w, w, v, yu, yw, u/(1 - u)] + 
 1/32 SB[w, w, v, yu, yw, v/(1 - v)] + 
 3/16 SB[w, w, v, yu, yw, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, u, 1 - u, u/(1 - u)] - 
 7/32 SB[w, w, 1 - w, u, 1 - u, w/(1 - w)] + 
 3/32 SB[w, w, 1 - w, u, u, u/(1 - u)] + 
 1/16 SB[w, w, 1 - w, u, u, v/(1 - v)] + 
 3/32 SB[w, w, 1 - w, u, u, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, u, 1 - v, v/(1 - v)] - 
 1/32 SB[w, w, 1 - w, u, 1 - v, w/(1 - w)] + 
 3/16 SB[w, w, 1 - w, u, v, u/(1 - u)] + 
 5/32 SB[w, w, 1 - w, u, v, v/(1 - v)] + 
 5/32 SB[w, w, 1 - w, u, v, w/(1 - w)] - 
 7/32 SB[w, w, 1 - w, u, 1 - w, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, u, 1 - w, v/(1 - v)] + 
 1/32 SB[w, w, 1 - w, u, w, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, u, w, v/(1 - v)] - 
 1/32 SB[w, w, 1 - w, u, yu, yu] - 1/16 SB[w, w, 1 - w, u, yu, yv] - 
 1/32 SB[w, w, 1 - w, u, yu, yw] - 3/16 SB[w, w, 1 - w, u, yv, yu] - 
 7/32 SB[w, w, 1 - w, u, yv, yv] - 7/32 SB[w, w, 1 - w, u, yv, yw] + 
 1/32 SB[w, w, 1 - w, u, yw, yu] - 1/32 SB[w, w, 1 - w, u, yw, yv] + 
 1/32 SB[w, w, 1 - w, v, 1 - u, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, v, 1 - u, w/(1 - w)] + 
 5/32 SB[w, w, 1 - w, v, u, u/(1 - u)] + 
 3/16 SB[w, w, 1 - w, v, u, v/(1 - v)] + 
 5/32 SB[w, w, 1 - w, v, u, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, v, 1 - v, v/(1 - v)] - 
 7/32 SB[w, w, 1 - w, v, 1 - v, w/(1 - w)] + 
 1/16 SB[w, w, 1 - w, v, v, u/(1 - u)] + 
 3/32 SB[w, w, 1 - w, v, v, v/(1 - v)] + 
 3/32 SB[w, w, 1 - w, v, v, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, v, 1 - w, u/(1 - u)] - 
 7/32 SB[w, w, 1 - w, v, 1 - w, v/(1 - v)] - 
 1/32 SB[w, w, 1 - w, v, w, u/(1 - u)] + 
 1/32 SB[w, w, 1 - w, v, w, v/(1 - v)] - 
 7/32 SB[w, w, 1 - w, v, yu, yu] - 3/16 SB[w, w, 1 - w, v, yu, yv] - 
 7/32 SB[w, w, 1 - w, v, yu, yw] - 1/16 SB[w, w, 1 - w, v, yv, yu] - 
 1/32 SB[w, w, 1 - w, v, yv, yv] - 1/32 SB[w, w, 1 - w, v, yv, yw] - 
 1/32 SB[w, w, 1 - w, v, yw, yu] + 1/32 SB[w, w, 1 - w, v, yw, yv] - 
 3/16 SB[w, w, 1 - w, 1 - w, u, u/(1 - u)] - 
 1/16 SB[w, w, 1 - w, 1 - w, u, v/(1 - v)] - 
 1/16 SB[w, w, 1 - w, 1 - w, v, u/(1 - u)] - 
 3/16 SB[w, w, 1 - w, 1 - w, v, v/(1 - v)] - 
 1/2 SB[w, w, 1 - w, 1 - w, 1 - w, w/(1 - w)] + 
 1/16 SB[w, w, 1 - w, 1 - w, w, u/(1 - u)] + 
 1/16 SB[w, w, 1 - w, 1 - w, w, v/(1 - v)] + 
 3/8 SB[w, w, 1 - w, 1 - w, w, w/(1 - w)] + 
 5/16 SB[w, w, 1 - w, 1 - w, yu, yu] + 
 5/16 SB[w, w, 1 - w, 1 - w, yu, yv] + 
 3/8 SB[w, w, 1 - w, 1 - w, yu, yw] + 
 5/16 SB[w, w, 1 - w, 1 - w, yv, yu] + 
 5/16 SB[w, w, 1 - w, 1 - w, yv, yv] + 
 3/8 SB[w, w, 1 - w, 1 - w, yv, yw] + 
 5/16 SB[w, w, 1 - w, 1 - w, yw, yu] + 
 5/16 SB[w, w, 1 - w, 1 - w, yw, yv] + 
 3/8 SB[w, w, 1 - w, 1 - w, yw, yw] - 
 1/32 SB[w, w, 1 - w, w, 1 - u, u/(1 - u)] + 
 1/32 SB[w, w, 1 - w, w, 1 - u, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, w, u, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, w, u, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, w, 1 - v, v/(1 - v)] + 
 1/32 SB[w, w, 1 - w, w, 1 - v, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, w, v, v/(1 - v)] - 
 1/32 SB[w, w, 1 - w, w, v, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, w, 1 - w, u/(1 - u)] + 
 1/32 SB[w, w, 1 - w, w, 1 - w, v/(1 - v)] + 
 3/16 SB[w, w, 1 - w, w, 1 - w, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, w, w, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, w, w, v/(1 - v)] - 
 3/16 SB[w, w, 1 - w, w, w, w/(1 - w)] - 
 3/32 SB[w, w, 1 - w, w, yu, yu] - 1/8 SB[w, w, 1 - w, w, yu, yv] - 
 5/32 SB[w, w, 1 - w, w, yu, yw] - 1/8 SB[w, w, 1 - w, w, yv, yu] - 
 3/32 SB[w, w, 1 - w, w, yv, yv] - 5/32 SB[w, w, 1 - w, w, yv, yw] - 
 5/32 SB[w, w, 1 - w, w, yw, yu] - 5/32 SB[w, w, 1 - w, w, yw, yv] - 
 3/16 SB[w, w, 1 - w, w, yw, yw] + 
 1/32 SB[w, w, 1 - w, yu, 1 - u, yu] + 
 1/16 SB[w, w, 1 - w, yu, 1 - u, yv] + 
 1/32 SB[w, w, 1 - w, yu, 1 - u, yw] - 
 1/32 SB[w, w, 1 - w, yu, u, yu] - 1/16 SB[w, w, 1 - w, yu, u, yv] - 
 1/32 SB[w, w, 1 - w, yu, u, yw] + 
 1/16 SB[w, w, 1 - w, yu, 1 - v, yu] + 
 1/32 SB[w, w, 1 - w, yu, 1 - v, yv] + 
 1/32 SB[w, w, 1 - w, yu, 1 - v, yw] - 
 1/16 SB[w, w, 1 - w, yu, v, yu] - 1/32 SB[w, w, 1 - w, yu, v, yv] - 
 1/32 SB[w, w, 1 - w, yu, v, yw] + 
 5/32 SB[w, w, 1 - w, yu, 1 - w, yu] + 
 5/32 SB[w, w, 1 - w, yu, 1 - w, yv] + 
 3/16 SB[w, w, 1 - w, yu, 1 - w, yw] - 
 5/32 SB[w, w, 1 - w, yu, w, yu] - 5/32 SB[w, w, 1 - w, yu, w, yv] - 
 3/16 SB[w, w, 1 - w, yu, w, yw] - 
 1/32 SB[w, w, 1 - w, yu, yu, u/(1 - u)] - 
 1/16 SB[w, w, 1 - w, yu, yu, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yu, yu, w/(1 - w)] - 
 1/16 SB[w, w, 1 - w, yu, yv, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yu, yv, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yu, yv, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, yu, yw, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yu, yw, v/(1 - v)] - 
 3/16 SB[w, w, 1 - w, yu, yw, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, yv, 1 - u, yu] + 
 1/16 SB[w, w, 1 - w, yv, 1 - u, yv] + 
 1/32 SB[w, w, 1 - w, yv, 1 - u, yw] - 
 1/32 SB[w, w, 1 - w, yv, u, yu] - 1/16 SB[w, w, 1 - w, yv, u, yv] - 
 1/32 SB[w, w, 1 - w, yv, u, yw] + 
 1/16 SB[w, w, 1 - w, yv, 1 - v, yu] + 
 1/32 SB[w, w, 1 - w, yv, 1 - v, yv] + 
 1/32 SB[w, w, 1 - w, yv, 1 - v, yw] - 
 1/16 SB[w, w, 1 - w, yv, v, yu] - 1/32 SB[w, w, 1 - w, yv, v, yv] - 
 1/32 SB[w, w, 1 - w, yv, v, yw] + 
 5/32 SB[w, w, 1 - w, yv, 1 - w, yu] + 
 5/32 SB[w, w, 1 - w, yv, 1 - w, yv] + 
 3/16 SB[w, w, 1 - w, yv, 1 - w, yw] - 
 5/32 SB[w, w, 1 - w, yv, w, yu] - 5/32 SB[w, w, 1 - w, yv, w, yv] - 
 3/16 SB[w, w, 1 - w, yv, w, yw] - 
 1/32 SB[w, w, 1 - w, yv, yu, u/(1 - u)] - 
 1/16 SB[w, w, 1 - w, yv, yu, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yv, yu, w/(1 - w)] - 
 1/16 SB[w, w, 1 - w, yv, yv, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yv, yv, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yv, yv, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, yv, yw, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yv, yw, v/(1 - v)] - 
 3/16 SB[w, w, 1 - w, yv, yw, w/(1 - w)] + 
 1/32 SB[w, w, 1 - w, yw, 1 - u, yu] + 
 1/16 SB[w, w, 1 - w, yw, 1 - u, yv] + 
 1/32 SB[w, w, 1 - w, yw, 1 - u, yw] - 
 1/32 SB[w, w, 1 - w, yw, u, yu] - 1/16 SB[w, w, 1 - w, yw, u, yv] - 
 1/32 SB[w, w, 1 - w, yw, u, yw] + 
 1/16 SB[w, w, 1 - w, yw, 1 - v, yu] + 
 1/32 SB[w, w, 1 - w, yw, 1 - v, yv] + 
 1/32 SB[w, w, 1 - w, yw, 1 - v, yw] - 
 1/16 SB[w, w, 1 - w, yw, v, yu] - 1/32 SB[w, w, 1 - w, yw, v, yv] - 
 1/32 SB[w, w, 1 - w, yw, v, yw] + 
 5/32 SB[w, w, 1 - w, yw, 1 - w, yu] + 
 5/32 SB[w, w, 1 - w, yw, 1 - w, yv] + 
 3/16 SB[w, w, 1 - w, yw, 1 - w, yw] - 
 5/32 SB[w, w, 1 - w, yw, w, yu] - 5/32 SB[w, w, 1 - w, yw, w, yv] - 
 3/16 SB[w, w, 1 - w, yw, w, yw] - 
 1/32 SB[w, w, 1 - w, yw, yu, u/(1 - u)] - 
 1/16 SB[w, w, 1 - w, yw, yu, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yw, yu, w/(1 - w)] - 
 1/16 SB[w, w, 1 - w, yw, yv, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yw, yv, v/(1 - v)] - 
 5/32 SB[w, w, 1 - w, yw, yv, w/(1 - w)] - 
 1/32 SB[w, w, 1 - w, yw, yw, u/(1 - u)] - 
 1/32 SB[w, w, 1 - w, yw, yw, v/(1 - v)] - 
 3/16 SB[w, w, 1 - w, yw, yw, w/(1 - w)]

==> anc/f1symbol.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     30941,        950]
NotebookOptionsPosition[     30685,        937]
NotebookOutlinePosition[     31027,        952]
CellTagsIndexPosition[     30984,        949]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", "u", ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", "v", ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", "w", ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}]}]], "Output",
 CellChangeTimes->{3.522396854061372*^9}]
},
WindowSize->{1432, 789},
WindowMargins->{{110, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 30136, 915, 861, "Output"]
}
]
*)

(* End of internal cache information *)


==> anc/f1symboltext.txt <==
-3 SB[u, 1 - u, 1 - u, 1 - u, u, u/(1 - u)] - 
 4 SB[u, 1 - u, 1 - u, u, 1 - u, u/(1 - u)] + 
 6 SB[u, 1 - u, 1 - u, u, u, u/(1 - u)] - 
 SB[u, 1 - u, 1 - u, v, 1 - v, v/(1 - v)] - 
 SB[u, 1 - u, 1 - u, w, 1 - w, w/(1 - w)] - 
 3 SB[u, 1 - u, u, 1 - u, 1 - u, u/(1 - u)] + 
 3 SB[u, 1 - u, u, 1 - u, u, u/(1 - u)] + 
 SB[u, 1 - u, u, u, 1 - u, u/(1 - u)] + 
 SB[u, 1 - u, u, v, 1 - v, v/(1 - v)] + 
 SB[u, 1 - u, u, w, 1 - w, w/(1 - w)] - 
 SB[u, 1 - u, v, 1 - u, 1 - v, v/(1 - v)] + 
 SB[u, 1 - u, v, u, 1 - v, v/(1 - v)] - 
 SB[u, 1 - u, v, 1 - v, 1 - u, v/(1 - v)] + 
 SB[u, 1 - u, v, 1 - v, u, v/(1 - v)] - 
 SB[u, 1 - u, v, 1 - v, 1 - v, u/(1 - u)] + 
 SB[u, 1 - u, v, 1 - v, v, u/(1 - u)] - 
 SB[u, 1 - u, w, 1 - u, 1 - w, w/(1 - w)] + 
 SB[u, 1 - u, w, u, 1 - w, w/(1 - w)] - 
 SB[u, 1 - u, w, 1 - w, 1 - u, w/(1 - w)] + 
 SB[u, 1 - u, w, 1 - w, u, w/(1 - w)] - 
 SB[u, 1 - u, w, 1 - w, 1 - w, u/(1 - u)] + 
 SB[u, 1 - u, w, 1 - w, w, u/(1 - u)] - 
 SB[u, v, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 SB[u, v, 1 - u, u, 1 - v, v/(1 - v)] - 
 SB[u, v, 1 - u, 1 - v, 1 - u, v/(1 - v)] + 
 SB[u, v, 1 - u, 1 - v, u, v/(1 - v)] - 
 SB[u, v, 1 - u, 1 - v, 1 - v, u/(1 - u)] + 
 SB[u, v, 1 - u, 1 - v, v, u/(1 - u)] - 
 SB[u, v, 1 - v, 1 - u, 1 - u, v/(1 - v)] + 
 SB[u, v, 1 - v, 1 - u, u, v/(1 - v)] - 
 SB[u, v, 1 - v, 1 - u, 1 - v, u/(1 - u)] + 
 SB[u, v, 1 - v, 1 - u, v, u/(1 - u)] - 
 SB[u, v, 1 - v, 1 - v, 1 - u, u/(1 - u)] + 
 SB[u, v, 1 - v, v, 1 - u, u/(1 - u)] - 
 SB[u, w, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 SB[u, w, 1 - u, u, 1 - w, w/(1 - w)] - 
 SB[u, w, 1 - u, 1 - w, 1 - u, w/(1 - w)] + 
 SB[u, w, 1 - u, 1 - w, u, w/(1 - w)] - 
 SB[u, w, 1 - u, 1 - w, 1 - w, u/(1 - u)] + 
 SB[u, w, 1 - u, 1 - w, w, u/(1 - u)] - 
 SB[u, w, 1 - w, 1 - u, 1 - u, w/(1 - w)] + 
 SB[u, w, 1 - w, 1 - u, u, w/(1 - w)] - 
 SB[u, w, 1 - w, 1 - u, 1 - w, u/(1 - u)] + 
 SB[u, w, 1 - w, 1 - u, w, u/(1 - u)] - 
 SB[u, w, 1 - w, 1 - w, 1 - u, u/(1 - u)] + 
 SB[u, w, 1 - w, w, 1 - u, u/(1 - u)] - 
 SB[v, u, 1 - u, 1 - u, 1 - v, v/(1 - v)] + 
 SB[v, u, 1 - u, u, 1 - v, v/(1 - v)] - 
 SB[v, u, 1 - u, 1 - v, 1 - u, v/(1 - v)] + 
 SB[v, u, 1 - u, 1 - v, u, v/(1 - v)] - 
 SB[v, u, 1 - u, 1 - v, 1 - v, u/(1 - u)] + 
 SB[v, u, 1 - u, 1 - v, v, u/(1 - u)] - 
 SB[v, u, 1 - v, 1 - u, 1 - u, v/(1 - v)] + 
 SB[v, u, 1 - v, 1 - u, u, v/(1 - v)] - 
 SB[v, u, 1 - v, 1 - u, 1 - v, u/(1 - u)] + 
 SB[v, u, 1 - v, 1 - u, v, u/(1 - u)] - 
 SB[v, u, 1 - v, 1 - v, 1 - u, u/(1 - u)] + 
 SB[v, u, 1 - v, v, 1 - u, u/(1 - u)] - 
 SB[v, 1 - v, u, 1 - u, 1 - u, v/(1 - v)] + 
 SB[v, 1 - v, u, 1 - u, u, v/(1 - v)] - 
 SB[v, 1 - v, u, 1 - u, 1 - v, u/(1 - u)] + 
 SB[v, 1 - v, u, 1 - u, v, u/(1 - u)] - 
 SB[v, 1 - v, u, 1 - v, 1 - u, u/(1 - u)] + 
 SB[v, 1 - v, u, v, 1 - u, u/(1 - u)] - 
 SB[v, 1 - v, 1 - v, u, 1 - u, u/(1 - u)] - 
 3 SB[v, 1 - v, 1 - v, 1 - v, v, v/(1 - v)] - 
 4 SB[v, 1 - v, 1 - v, v, 1 - v, v/(1 - v)] + 
 6 SB[v, 1 - v, 1 - v, v, v, v/(1 - v)] - 
 SB[v, 1 - v, 1 - v, w, 1 - w, w/(1 - w)] + 
 SB[v, 1 - v, v, u, 1 - u, u/(1 - u)] - 
 3 SB[v, 1 - v, v, 1 - v, 1 - v, v/(1 - v)] + 
 3 SB[v, 1 - v, v, 1 - v, v, v/(1 - v)] + 
 SB[v, 1 - v, v, v, 1 - v, v/(1 - v)] + 
 SB[v, 1 - v, v, w, 1 - w, w/(1 - w)] - 
 SB[v, 1 - v, w, 1 - v, 1 - w, w/(1 - w)] + 
 SB[v, 1 - v, w, v, 1 - w, w/(1 - w)] - 
 SB[v, 1 - v, w, 1 - w, 1 - v, w/(1 - w)] + 
 SB[v, 1 - v, w, 1 - w, v, w/(1 - w)] - 
 SB[v, 1 - v, w, 1 - w, 1 - w, v/(1 - v)] + 
 SB[v, 1 - v, w, 1 - w, w, v/(1 - v)] - 
 SB[v, w, 1 - v, 1 - v, 1 - w, w/(1 - w)] + 
 SB[v, w, 1 - v, v, 1 - w, w/(1 - w)] - 
 SB[v, w, 1 - v, 1 - w, 1 - v, w/(1 - w)] + 
 SB[v, w, 1 - v, 1 - w, v, w/(1 - w)] - 
 SB[v, w, 1 - v, 1 - w, 1 - w, v/(1 - v)] + 
 SB[v, w, 1 - v, 1 - w, w, v/(1 - v)] - 
 SB[v, w, 1 - w, 1 - v, 1 - v, w/(1 - w)] + 
 SB[v, w, 1 - w, 1 - v, v, w/(1 - w)] - 
 SB[v, w, 1 - w, 1 - v, 1 - w, v/(1 - v)] + 
 SB[v, w, 1 - w, 1 - v, w, v/(1 - v)] - 
 SB[v, w, 1 - w, 1 - w, 1 - v, v/(1 - v)] + 
 SB[v, w, 1 - w, w, 1 - v, v/(1 - v)] - 
 SB[w, u, 1 - u, 1 - u, 1 - w, w/(1 - w)] + 
 SB[w, u, 1 - u, u, 1 - w, w/(1 - w)] - 
 SB[w, u, 1 - u, 1 - w, 1 - u, w/(1 - w)] + 
 SB[w, u, 1 - u, 1 - w, u, w/(1 - w)] - 
 SB[w, u, 1 - u, 1 - w, 1 - w, u/(1 - u)] + 
 SB[w, u, 1 - u, 1 - w, w, u/(1 - u)] - 
 SB[w, u, 1 - w, 1 - u, 1 - u, w/(1 - w)] + 
 SB[w, u, 1 - w, 1 - u, u, w/(1 - w)] - 
 SB[w, u, 1 - w, 1 - u, 1 - w, u/(1 - u)] + 
 SB[w, u, 1 - w, 1 - u, w, u/(1 - u)] - 
 SB[w, u, 1 - w, 1 - w, 1 - u, u/(1 - u)] + 
 SB[w, u, 1 - w, w, 1 - u, u/(1 - u)] - 
 SB[w, v, 1 - v, 1 - v, 1 - w, w/(1 - w)] + 
 SB[w, v, 1 - v, v, 1 - w, w/(1 - w)] - 
 SB[w, v, 1 - v, 1 - w, 1 - v, w/(1 - w)] + 
 SB[w, v, 1 - v, 1 - w, v, w/(1 - w)] - 
 SB[w, v, 1 - v, 1 - w, 1 - w, v/(1 - v)] + 
 SB[w, v, 1 - v, 1 - w, w, v/(1 - v)] - 
 SB[w, v, 1 - w, 1 - v, 1 - v, w/(1 - w)] + 
 SB[w, v, 1 - w, 1 - v, v, w/(1 - w)] - 
 SB[w, v, 1 - w, 1 - v, 1 - w, v/(1 - v)] + 
 SB[w, v, 1 - w, 1 - v, w, v/(1 - v)] - 
 SB[w, v, 1 - w, 1 - w, 1 - v, v/(1 - v)] + 
 SB[w, v, 1 - w, w, 1 - v, v/(1 - v)] - 
 SB[w, 1 - w, u, 1 - u, 1 - u, w/(1 - w)] + 
 SB[w, 1 - w, u, 1 - u, u, w/(1 - w)] - 
 SB[w, 1 - w, u, 1 - u, 1 - w, u/(1 - u)] + 
 SB[w, 1 - w, u, 1 - u, w, u/(1 - u)] - 
 SB[w, 1 - w, u, 1 - w, 1 - u, u/(1 - u)] + 
 SB[w, 1 - w, u, w, 1 - u, u/(1 - u)] - 
 SB[w, 1 - w, v, 1 - v, 1 - v, w/(1 - w)] + 
 SB[w, 1 - w, v, 1 - v, v, w/(1 - w)] - 
 SB[w, 1 - w, v, 1 - v, 1 - w, v/(1 - v)] + 
 SB[w, 1 - w, v, 1 - v, w, v/(1 - v)] - 
 SB[w, 1 - w, v, 1 - w, 1 - v, v/(1 - v)] + 
 SB[w, 1 - w, v, w, 1 - v, v/(1 - v)] - 
 SB[w, 1 - w, 1 - w, u, 1 - u, u/(1 - u)] - 
 SB[w, 1 - w, 1 - w, v, 1 - v, v/(1 - v)] - 
 3 SB[w, 1 - w, 1 - w, 1 - w, w, w/(1 - w)] - 
 4 SB[w, 1 - w, 1 - w, w, 1 - w, w/(1 - w)] + 
 6 SB[w, 1 - w, 1 - w, w, w, w/(1 - w)] + 
 SB[w, 1 - w, w, u, 1 - u, u/(1 - u)] + 
 SB[w, 1 - w, w, v, 1 - v, v/(1 - v)] - 
 3 SB[w, 1 - w, w, 1 - w, 1 - w, w/(1 - w)] + 
 3 SB[w, 1 - w, w, 1 - w, w, w/(1 - w)] + 
 SB[w, 1 - w, w, w, 1 - w, w/(1 - w)]

==> anc/f2symbol.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    124957,       3458]
NotebookOptionsPosition[    124699,       3445]
NotebookOutlinePosition[    125040,       3460]
CellTagsIndexPosition[    124997,       3457]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", "u", ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", 
     RowBox[{"1", "-", "u"}], ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     RowBox[{"1", "-", "u"}], ",", "u", ",", 
     FractionBox["u", 
      RowBox[{"1", "-", "u"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", "yv", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "w", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", "yv", ",", "yw"}], 
   "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "v", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "w", ",", "yv", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", "v", ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", 
     RowBox[{"1", "-", "v"}], ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     RowBox[{"1", "-", "v"}], ",", "v", ",", 
     FractionBox["v", 
      RowBox[{"1", "-", "v"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "w", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "u", ",", "yv", ",", "yw"}], 
   "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", "v", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yu"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yv"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "yu", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", "yw", ",", "yw"}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "v", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", "w", ",", "yv", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "yw", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "yw", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "u", ",", "yw", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "w", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", "yw", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", "w", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", "w", ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "u"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "v", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "yv", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "yv", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "u", ",", "yv", ",", "yw"}], 
   "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "u", ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "v"}], ",", 
    FractionBox["w", 
     RowBox[{"1", "-", "w"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", 
    RowBox[{"1", "-", "w"}], ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "yu", ",", "yu"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "yu", ",", "yv"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", "v", ",", "yu", ",", "yw"}], 
   "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "u", ",", 
    FractionBox["u", 
     RowBox[{"1", "-", "u"}]]}], "]"}], "-", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "v", ",", 
    FractionBox["v", 
     RowBox[{"1", "-", "v"}]]}], "]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", 
     RowBox[{"1", "-", "w"}], ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     RowBox[{"1", "-", "w"}], ",", "w", ",", 
     FractionBox["w", 
      RowBox[{"1", "-", "w"}]]}], "]"}]}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yu", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yv", ",", "yw"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yu"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yv"}], "]"}], "+", 
  RowBox[{"SB", "[", 
   RowBox[{"w", ",", 
    RowBox[{"1", "-", "w"}], ",", "w", ",", 
    RowBox[{"1", "-", "w"}], ",", "yw", ",", "yw"}], "]"}]}]], "Output",
 CellChangeTimes->{3.521892959621277*^9}]
},
WindowSize->{1616, 741},
WindowMargins->{{36, Automatic}, {Automatic, 84}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 124150, 3423, 3382, "Output"]
}
]
*)

(* End of internal cache information *)


==> anc/f2symboltext.txt <==
-4 SB[u, 1 - u, 1 - u, u, 1 - u, u/(1 - u)] + 
 4 SB[u, 1 - u, 1 - u, u, u, u/(1 - u)] - 
 4 SB[u, 1 - u, u, 1 - u, 1 - u, u/(1 - u)] + 
 3 SB[u, 1 - u, u, 1 - u, u, u/(1 - u)] - 
 SB[u, 1 - u, u, 1 - u, v, v/(1 - v)] - 
 SB[u, 1 - u, u, 1 - u, w, w/(1 - w)] + 
 SB[u, 1 - u, u, 1 - u, yu, yu] + SB[u, 1 - u, u, 1 - u, yu, yv] + 
 SB[u, 1 - u, u, 1 - u, yu, yw] + SB[u, 1 - u, u, 1 - u, yv, yu] + 
 SB[u, 1 - u, u, 1 - u, yv, yv] + SB[u, 1 - u, u, 1 - u, yv, yw] + 
 SB[u, 1 - u, u, 1 - u, yw, yu] + SB[u, 1 - u, u, 1 - u, yw, yv] + 
 SB[u, 1 - u, u, 1 - u, yw, yw] - 
 SB[u, 1 - u, u, v, 1 - u, v/(1 - v)] - 
 SB[u, 1 - u, u, v, 1 - v, u/(1 - u)] + 
 SB[u, 1 - u, u, v, w, u/(1 - u)] + SB[u, 1 - u, u, v, w, v/(1 - v)] +
  SB[u, 1 - u, u, v, w, w/(1 - w)] - SB[u, 1 - u, u, v, yw, yu] - 
 SB[u, 1 - u, u, v, yw, yv] - SB[u, 1 - u, u, v, yw, yw] - 
 SB[u, 1 - u, u, w, 1 - u, w/(1 - w)] + 
 SB[u, 1 - u, u, w, v, u/(1 - u)] + SB[u, 1 - u, u, w, v, v/(1 - v)] +
  SB[u, 1 - u, u, w, v, w/(1 - w)] - 
 SB[u, 1 - u, u, w, 1 - w, u/(1 - u)] - SB[u, 1 - u, u, w, yv, yu] - 
 SB[u, 1 - u, u, w, yv, yv] - SB[u, 1 - u, u, w, yv, yw] - 
 SB[u, 1 - u, v, u, 1 - u, v/(1 - v)] - 
 SB[u, 1 - u, v, u, 1 - v, u/(1 - u)] + 
 SB[u, 1 - u, v, u, w, u/(1 - u)] + SB[u, 1 - u, v, u, w, v/(1 - v)] +
  SB[u, 1 - u, v, u, w, w/(1 - w)] - SB[u, 1 - u, v, u, yw, yu] - 
 SB[u, 1 - u, v, u, yw, yv] - SB[u, 1 - u, v, u, yw, yw] - 
 SB[u, 1 - u, v, 1 - v, u, u/(1 - u)] - 
 SB[u, 1 - u, v, 1 - v, v, v/(1 - v)] - 
 SB[u, 1 - u, v, 1 - v, w, w/(1 - w)] + 
 SB[u, 1 - u, v, 1 - v, yu, yu] + SB[u, 1 - u, v, 1 - v, yu, yv] + 
 SB[u, 1 - u, v, 1 - v, yu, yw] + SB[u, 1 - u, v, 1 - v, yv, yu] + 
 SB[u, 1 - u, v, 1 - v, yv, yv] + SB[u, 1 - u, v, 1 - v, yv, yw] + 
 SB[u, 1 - u, v, 1 - v, yw, yu] + SB[u, 1 - u, v, 1 - v, yw, yv] + 
 SB[u, 1 - u, v, 1 - v, yw, yw] + SB[u, 1 - u, v, w, u, u/(1 - u)] + 
 SB[u, 1 - u, v, w, u, v/(1 - v)] + SB[u, 1 - u, v, w, u, w/(1 - w)] -
  SB[u, 1 - u, v, w, 1 - v, w/(1 - w)] - 
 SB[u, 1 - u, v, w, 1 - w, v/(1 - v)] - SB[u, 1 - u, v, w, yu, yu] - 
 SB[u, 1 - u, v, w, yu, yv] - SB[u, 1 - u, v, w, yu, yw] - 
 SB[u, 1 - u, w, u, 1 - u, w/(1 - w)] + 
 SB[u, 1 - u, w, u, v, u/(1 - u)] + SB[u, 1 - u, w, u, v, v/(1 - v)] +
  SB[u, 1 - u, w, u, v, w/(1 - w)] - 
 SB[u, 1 - u, w, u, 1 - w, u/(1 - u)] - SB[u, 1 - u, w, u, yv, yu] - 
 SB[u, 1 - u, w, u, yv, yv] - SB[u, 1 - u, w, u, yv, yw] + 
 SB[u, 1 - u, w, v, u, u/(1 - u)] + SB[u, 1 - u, w, v, u, v/(1 - v)] +
  SB[u, 1 - u, w, v, u, w/(1 - w)] - 
 SB[u, 1 - u, w, v, 1 - v, w/(1 - w)] - 
 SB[u, 1 - u, w, v, 1 - w, v/(1 - v)] - SB[u, 1 - u, w, v, yu, yu] - 
 SB[u, 1 - u, w, v, yu, yv] - SB[u, 1 - u, w, v, yu, yw] - 
 SB[u, 1 - u, w, 1 - w, u, u/(1 - u)] - 
 SB[u, 1 - u, w, 1 - w, v, v/(1 - v)] - 
 SB[u, 1 - u, w, 1 - w, w, w/(1 - w)] + 
 SB[u, 1 - u, w, 1 - w, yu, yu] + SB[u, 1 - u, w, 1 - w, yu, yv] + 
 SB[u, 1 - u, w, 1 - w, yu, yw] + SB[u, 1 - u, w, 1 - w, yv, yu] + 
 SB[u, 1 - u, w, 1 - w, yv, yv] + SB[u, 1 - u, w, 1 - w, yv, yw] + 
 SB[u, 1 - u, w, 1 - w, yw, yu] + SB[u, 1 - u, w, 1 - w, yw, yv] + 
 SB[u, 1 - u, w, 1 - w, yw, yw] - 
 SB[u, v, 1 - u, u, 1 - u, v/(1 - v)] - 
 SB[u, v, 1 - u, u, 1 - v, u/(1 - u)] + 
 SB[u, v, 1 - u, u, w, u/(1 - u)] + SB[u, v, 1 - u, u, w, v/(1 - v)] +
  SB[u, v, 1 - u, u, w, w/(1 - w)] - SB[u, v, 1 - u, u, yw, yu] - 
 SB[u, v, 1 - u, u, yw, yv] - SB[u, v, 1 - u, u, yw, yw] - 
 SB[u, v, 1 - u, 1 - v, u, u/(1 - u)] - 
 SB[u, v, 1 - u, 1 - v, v, v/(1 - v)] - 
 SB[u, v, 1 - u, 1 - v, w, w/(1 - w)] + 
 SB[u, v, 1 - u, 1 - v, yu, yu] + SB[u, v, 1 - u, 1 - v, yu, yv] + 
 SB[u, v, 1 - u, 1 - v, yu, yw] + SB[u, v, 1 - u, 1 - v, yv, yu] + 
 SB[u, v, 1 - u, 1 - v, yv, yv] + SB[u, v, 1 - u, 1 - v, yv, yw] + 
 SB[u, v, 1 - u, 1 - v, yw, yu] + SB[u, v, 1 - u, 1 - v, yw, yv] + 
 SB[u, v, 1 - u, 1 - v, yw, yw] + SB[u, v, 1 - u, w, u, u/(1 - u)] + 
 SB[u, v, 1 - u, w, u, v/(1 - v)] + SB[u, v, 1 - u, w, u, w/(1 - w)] -
  SB[u, v, 1 - u, w, 1 - v, w/(1 - w)] - 
 SB[u, v, 1 - u, w, 1 - w, v/(1 - v)] - SB[u, v, 1 - u, w, yu, yu] - 
 SB[u, v, 1 - u, w, yu, yv] - SB[u, v, 1 - u, w, yu, yw] - 
 SB[u, v, 1 - v, 1 - u, u, u/(1 - u)] - 
 SB[u, v, 1 - v, 1 - u, v, v/(1 - v)] - 
 SB[u, v, 1 - v, 1 - u, w, w/(1 - w)] + 
 SB[u, v, 1 - v, 1 - u, yu, yu] + SB[u, v, 1 - v, 1 - u, yu, yv] + 
 SB[u, v, 1 - v, 1 - u, yu, yw] + SB[u, v, 1 - v, 1 - u, yv, yu] + 
 SB[u, v, 1 - v, 1 - u, yv, yv] + SB[u, v, 1 - v, 1 - u, yv, yw] + 
 SB[u, v, 1 - v, 1 - u, yw, yu] + SB[u, v, 1 - v, 1 - u, yw, yv] + 
 SB[u, v, 1 - v, 1 - u, yw, yw] - 
 SB[u, v, 1 - v, v, 1 - u, v/(1 - v)] - 
 SB[u, v, 1 - v, v, 1 - v, u/(1 - u)] + 
 SB[u, v, 1 - v, v, w, u/(1 - u)] + SB[u, v, 1 - v, v, w, v/(1 - v)] +
  SB[u, v, 1 - v, v, w, w/(1 - w)] - SB[u, v, 1 - v, v, yw, yu] - 
 SB[u, v, 1 - v, v, yw, yv] - SB[u, v, 1 - v, v, yw, yw] - 
 SB[u, v, 1 - v, w, 1 - u, w/(1 - w)] + 
 SB[u, v, 1 - v, w, v, u/(1 - u)] + SB[u, v, 1 - v, w, v, v/(1 - v)] +
  SB[u, v, 1 - v, w, v, w/(1 - w)] - 
 SB[u, v, 1 - v, w, 1 - w, u/(1 - u)] - SB[u, v, 1 - v, w, yv, yu] - 
 SB[u, v, 1 - v, w, yv, yv] - SB[u, v, 1 - v, w, yv, yw] + 
 SB[u, v, w, 1 - u, u, u/(1 - u)] + SB[u, v, w, 1 - u, u, v/(1 - v)] +
  SB[u, v, w, 1 - u, u, w/(1 - w)] - 
 SB[u, v, w, 1 - u, 1 - v, w/(1 - w)] - 
 SB[u, v, w, 1 - u, 1 - w, v/(1 - v)] - SB[u, v, w, 1 - u, yu, yu] - 
 SB[u, v, w, 1 - u, yu, yv] - SB[u, v, w, 1 - u, yu, yw] - 
 SB[u, v, w, 1 - v, 1 - u, w/(1 - w)] + 
 SB[u, v, w, 1 - v, v, u/(1 - u)] + SB[u, v, w, 1 - v, v, v/(1 - v)] +
  SB[u, v, w, 1 - v, v, w/(1 - w)] - 
 SB[u, v, w, 1 - v, 1 - w, u/(1 - u)] - SB[u, v, w, 1 - v, yv, yu] - 
 SB[u, v, w, 1 - v, yv, yv] - SB[u, v, w, 1 - v, yv, yw] - 
 SB[u, v, w, 1 - w, 1 - u, v/(1 - v)] - 
 SB[u, v, w, 1 - w, 1 - v, u/(1 - u)] + 
 SB[u, v, w, 1 - w, w, u/(1 - u)] + SB[u, v, w, 1 - w, w, v/(1 - v)] +
  SB[u, v, w, 1 - w, w, w/(1 - w)] - SB[u, v, w, 1 - w, yw, yu] - 
 SB[u, v, w, 1 - w, yw, yv] - SB[u, v, w, 1 - w, yw, yw] - 
 SB[u, w, 1 - u, u, 1 - u, w/(1 - w)] + 
 SB[u, w, 1 - u, u, v, u/(1 - u)] + SB[u, w, 1 - u, u, v, v/(1 - v)] +
  SB[u, w, 1 - u, u, v, w/(1 - w)] - 
 SB[u, w, 1 - u, u, 1 - w, u/(1 - u)] - SB[u, w, 1 - u, u, yv, yu] - 
 SB[u, w, 1 - u, u, yv, yv] - SB[u, w, 1 - u, u, yv, yw] + 
 SB[u, w, 1 - u, v, u, u/(1 - u)] + SB[u, w, 1 - u, v, u, v/(1 - v)] +
  SB[u, w, 1 - u, v, u, w/(1 - w)] - 
 SB[u, w, 1 - u, v, 1 - v, w/(1 - w)] - 
 SB[u, w, 1 - u, v, 1 - w, v/(1 - v)] - SB[u, w, 1 - u, v, yu, yu] - 
 SB[u, w, 1 - u, v, yu, yv] - SB[u, w, 1 - u, v, yu, yw] - 
 SB[u, w, 1 - u, 1 - w, u, u/(1 - u)] - 
 SB[u, w, 1 - u, 1 - w, v, v/(1 - v)] - 
 SB[u, w, 1 - u, 1 - w, w, w/(1 - w)] + 
 SB[u, w, 1 - u, 1 - w, yu, yu] + SB[u, w, 1 - u, 1 - w, yu, yv] + 
 SB[u, w, 1 - u, 1 - w, yu, yw] + SB[u, w, 1 - u, 1 - w, yv, yu] + 
 SB[u, w, 1 - u, 1 - w, yv, yv] + SB[u, w, 1 - u, 1 - w, yv, yw] + 
 SB[u, w, 1 - u, 1 - w, yw, yu] + SB[u, w, 1 - u, 1 - w, yw, yv] + 
 SB[u, w, 1 - u, 1 - w, yw, yw] + SB[u, w, v, 1 - u, u, u/(1 - u)] + 
 SB[u, w, v, 1 - u, u, v/(1 - v)] + SB[u, w, v, 1 - u, u, w/(1 - w)] -
  SB[u, w, v, 1 - u, 1 - v, w/(1 - w)] - 
 SB[u, w, v, 1 - u, 1 - w, v/(1 - v)] - SB[u, w, v, 1 - u, yu, yu] - 
 SB[u, w, v, 1 - u, yu, yv] - SB[u, w, v, 1 - u, yu, yw] - 
 SB[u, w, v, 1 - v, 1 - u, w/(1 - w)] + 
 SB[u, w, v, 1 - v, v, u/(1 - u)] + SB[u, w, v, 1 - v, v, v/(1 - v)] +
  SB[u, w, v, 1 - v, v, w/(1 - w)] - 
 SB[u, w, v, 1 - v, 1 - w, u/(1 - u)] - SB[u, w, v, 1 - v, yv, yu] - 
 SB[u, w, v, 1 - v, yv, yv] - SB[u, w, v, 1 - v, yv, yw] - 
 SB[u, w, v, 1 - w, 1 - u, v/(1 - v)] - 
 SB[u, w, v, 1 - w, 1 - v, u/(1 - u)] + 
 SB[u, w, v, 1 - w, w, u/(1 - u)] + SB[u, w, v, 1 - w, w, v/(1 - v)] +
  SB[u, w, v, 1 - w, w, w/(1 - w)] - SB[u, w, v, 1 - w, yw, yu] - 
 SB[u, w, v, 1 - w, yw, yv] - SB[u, w, v, 1 - w, yw, yw] - 
 SB[u, w, 1 - w, 1 - u, u, u/(1 - u)] - 
 SB[u, w, 1 - w, 1 - u, v, v/(1 - v)] - 
 SB[u, w, 1 - w, 1 - u, w, w/(1 - w)] + 
 SB[u, w, 1 - w, 1 - u, yu, yu] + SB[u, w, 1 - w, 1 - u, yu, yv] + 
 SB[u, w, 1 - w, 1 - u, yu, yw] + SB[u, w, 1 - w, 1 - u, yv, yu] + 
 SB[u, w, 1 - w, 1 - u, yv, yv] + SB[u, w, 1 - w, 1 - u, yv, yw] + 
 SB[u, w, 1 - w, 1 - u, yw, yu] + SB[u, w, 1 - w, 1 - u, yw, yv] + 
 SB[u, w, 1 - w, 1 - u, yw, yw] - 
 SB[u, w, 1 - w, v, 1 - u, v/(1 - v)] - 
 SB[u, w, 1 - w, v, 1 - v, u/(1 - u)] + 
 SB[u, w, 1 - w, v, w, u/(1 - u)] + SB[u, w, 1 - w, v, w, v/(1 - v)] +
  SB[u, w, 1 - w, v, w, w/(1 - w)] - SB[u, w, 1 - w, v, yw, yu] - 
 SB[u, w, 1 - w, v, yw, yv] - SB[u, w, 1 - w, v, yw, yw] - 
 SB[u, w, 1 - w, w, 1 - u, w/(1 - w)] + 
 SB[u, w, 1 - w, w, v, u/(1 - u)] + SB[u, w, 1 - w, w, v, v/(1 - v)] +
  SB[u, w, 1 - w, w, v, w/(1 - w)] - 
 SB[u, w, 1 - w, w, 1 - w, u/(1 - u)] - SB[u, w, 1 - w, w, yv, yu] - 
 SB[u, w, 1 - w, w, yv, yv] - SB[u, w, 1 - w, w, yv, yw] - 
 SB[v, u, 1 - u, u, 1 - u, v/(1 - v)] - 
 SB[v, u, 1 - u, u, 1 - v, u/(1 - u)] + 
 SB[v, u, 1 - u, u, w, u/(1 - u)] + SB[v, u, 1 - u, u, w, v/(1 - v)] +
  SB[v, u, 1 - u, u, w, w/(1 - w)] - SB[v, u, 1 - u, u, yw, yu] - 
 SB[v, u, 1 - u, u, yw, yv] - SB[v, u, 1 - u, u, yw, yw] - 
 SB[v, u, 1 - u, 1 - v, u, u/(1 - u)] - 
 SB[v, u, 1 - u, 1 - v, v, v/(1 - v)] - 
 SB[v, u, 1 - u, 1 - v, w, w/(1 - w)] + 
 SB[v, u, 1 - u, 1 - v, yu, yu] + SB[v, u, 1 - u, 1 - v, yu, yv] + 
 SB[v, u, 1 - u, 1 - v, yu, yw] + SB[v, u, 1 - u, 1 - v, yv, yu] + 
 SB[v, u, 1 - u, 1 - v, yv, yv] + SB[v, u, 1 - u, 1 - v, yv, yw] + 
 SB[v, u, 1 - u, 1 - v, yw, yu] + SB[v, u, 1 - u, 1 - v, yw, yv] + 
 SB[v, u, 1 - u, 1 - v, yw, yw] + SB[v, u, 1 - u, w, u, u/(1 - u)] + 
 SB[v, u, 1 - u, w, u, v/(1 - v)] + SB[v, u, 1 - u, w, u, w/(1 - w)] -
  SB[v, u, 1 - u, w, 1 - v, w/(1 - w)] - 
 SB[v, u, 1 - u, w, 1 - w, v/(1 - v)] - SB[v, u, 1 - u, w, yu, yu] - 
 SB[v, u, 1 - u, w, yu, yv] - SB[v, u, 1 - u, w, yu, yw] - 
 SB[v, u, 1 - v, 1 - u, u, u/(1 - u)] - 
 SB[v, u, 1 - v, 1 - u, v, v/(1 - v)] - 
 SB[v, u, 1 - v, 1 - u, w, w/(1 - w)] + 
 SB[v, u, 1 - v, 1 - u, yu, yu] + SB[v, u, 1 - v, 1 - u, yu, yv] + 
 SB[v, u, 1 - v, 1 - u, yu, yw] + SB[v, u, 1 - v, 1 - u, yv, yu] + 
 SB[v, u, 1 - v, 1 - u, yv, yv] + SB[v, u, 1 - v, 1 - u, yv, yw] + 
 SB[v, u, 1 - v, 1 - u, yw, yu] + SB[v, u, 1 - v, 1 - u, yw, yv] + 
 SB[v, u, 1 - v, 1 - u, yw, yw] - 
 SB[v, u, 1 - v, v, 1 - u, v/(1 - v)] - 
 SB[v, u, 1 - v, v, 1 - v, u/(1 - u)] + 
 SB[v, u, 1 - v, v, w, u/(1 - u)] + SB[v, u, 1 - v, v, w, v/(1 - v)] +
  SB[v, u, 1 - v, v, w, w/(1 - w)] - SB[v, u, 1 - v, v, yw, yu] - 
 SB[v, u, 1 - v, v, yw, yv] - SB[v, u, 1 - v, v, yw, yw] - 
 SB[v, u, 1 - v, w, 1 - u, w/(1 - w)] + 
 SB[v, u, 1 - v, w, v, u/(1 - u)] + SB[v, u, 1 - v, w, v, v/(1 - v)] +
  SB[v, u, 1 - v, w, v, w/(1 - w)] - 
 SB[v, u, 1 - v, w, 1 - w, u/(1 - u)] - SB[v, u, 1 - v, w, yv, yu] - 
 SB[v, u, 1 - v, w, yv, yv] - SB[v, u, 1 - v, w, yv, yw] + 
 SB[v, u, w, 1 - u, u, u/(1 - u)] + SB[v, u, w, 1 - u, u, v/(1 - v)] +
  SB[v, u, w, 1 - u, u, w/(1 - w)] - 
 SB[v, u, w, 1 - u, 1 - v, w/(1 - w)] - 
 SB[v, u, w, 1 - u, 1 - w, v/(1 - v)] - SB[v, u, w, 1 - u, yu, yu] - 
 SB[v, u, w, 1 - u, yu, yv] - SB[v, u, w, 1 - u, yu, yw] - 
 SB[v, u, w, 1 - v, 1 - u, w/(1 - w)] + 
 SB[v, u, w, 1 - v, v, u/(1 - u)] + SB[v, u, w, 1 - v, v, v/(1 - v)] +
  SB[v, u, w, 1 - v, v, w/(1 - w)] - 
 SB[v, u, w, 1 - v, 1 - w, u/(1 - u)] - SB[v, u, w, 1 - v, yv, yu] - 
 SB[v, u, w, 1 - v, yv, yv] - SB[v, u, w, 1 - v, yv, yw] - 
 SB[v, u, w, 1 - w, 1 - u, v/(1 - v)] - 
 SB[v, u, w, 1 - w, 1 - v, u/(1 - u)] + 
 SB[v, u, w, 1 - w, w, u/(1 - u)] + SB[v, u, w, 1 - w, w, v/(1 - v)] +
  SB[v, u, w, 1 - w, w, w/(1 - w)] - SB[v, u, w, 1 - w, yw, yu] - 
 SB[v, u, w, 1 - w, yw, yv] - SB[v, u, w, 1 - w, yw, yw] - 
 SB[v, 1 - v, u, 1 - u, u, u/(1 - u)] - 
 SB[v, 1 - v, u, 1 - u, v, v/(1 - v)] - 
 SB[v, 1 - v, u, 1 - u, w, w/(1 - w)] + 
 SB[v, 1 - v, u, 1 - u, yu, yu] + SB[v, 1 - v, u, 1 - u, yu, yv] + 
 SB[v, 1 - v, u, 1 - u, yu, yw] + SB[v, 1 - v, u, 1 - u, yv, yu] + 
 SB[v, 1 - v, u, 1 - u, yv, yv] + SB[v, 1 - v, u, 1 - u, yv, yw] + 
 SB[v, 1 - v, u, 1 - u, yw, yu] + SB[v, 1 - v, u, 1 - u, yw, yv] + 
 SB[v, 1 - v, u, 1 - u, yw, yw] - 
 SB[v, 1 - v, u, v, 1 - u, v/(1 - v)] - 
 SB[v, 1 - v, u, v, 1 - v, u/(1 - u)] + 
 SB[v, 1 - v, u, v, w, u/(1 - u)] + SB[v, 1 - v, u, v, w, v/(1 - v)] +
  SB[v, 1 - v, u, v, w, w/(1 - w)] - SB[v, 1 - v, u, v, yw, yu] - 
 SB[v, 1 - v, u, v, yw, yv] - SB[v, 1 - v, u, v, yw, yw] - 
 SB[v, 1 - v, u, w, 1 - u, w/(1 - w)] + 
 SB[v, 1 - v, u, w, v, u/(1 - u)] + SB[v, 1 - v, u, w, v, v/(1 - v)] +
  SB[v, 1 - v, u, w, v, w/(1 - w)] - 
 SB[v, 1 - v, u, w, 1 - w, u/(1 - u)] - SB[v, 1 - v, u, w, yv, yu] - 
 SB[v, 1 - v, u, w, yv, yv] - SB[v, 1 - v, u, w, yv, yw] - 
 4 SB[v, 1 - v, 1 - v, v, 1 - v, v/(1 - v)] + 
 4 SB[v, 1 - v, 1 - v, v, v, v/(1 - v)] - 
 SB[v, 1 - v, v, u, 1 - u, v/(1 - v)] - 
 SB[v, 1 - v, v, u, 1 - v, u/(1 - u)] + 
 SB[v, 1 - v, v, u, w, u/(1 - u)] + SB[v, 1 - v, v, u, w, v/(1 - v)] +
  SB[v, 1 - v, v, u, w, w/(1 - w)] - SB[v, 1 - v, v, u, yw, yu] - 
 SB[v, 1 - v, v, u, yw, yv] - SB[v, 1 - v, v, u, yw, yw] - 
 SB[v, 1 - v, v, 1 - v, u, u/(1 - u)] - 
 4 SB[v, 1 - v, v, 1 - v, 1 - v, v/(1 - v)] + 
 3 SB[v, 1 - v, v, 1 - v, v, v/(1 - v)] - 
 SB[v, 1 - v, v, 1 - v, w, w/(1 - w)] + 
 SB[v, 1 - v, v, 1 - v, yu, yu] + SB[v, 1 - v, v, 1 - v, yu, yv] + 
 SB[v, 1 - v, v, 1 - v, yu, yw] + SB[v, 1 - v, v, 1 - v, yv, yu] + 
 SB[v, 1 - v, v, 1 - v, yv, yv] + SB[v, 1 - v, v, 1 - v, yv, yw] + 
 SB[v, 1 - v, v, 1 - v, yw, yu] + SB[v, 1 - v, v, 1 - v, yw, yv] + 
 SB[v, 1 - v, v, 1 - v, yw, yw] + SB[v, 1 - v, v, w, u, u/(1 - u)] + 
 SB[v, 1 - v, v, w, u, v/(1 - v)] + SB[v, 1 - v, v, w, u, w/(1 - w)] -
  SB[v, 1 - v, v, w, 1 - v, w/(1 - w)] - 
 SB[v, 1 - v, v, w, 1 - w, v/(1 - v)] - SB[v, 1 - v, v, w, yu, yu] - 
 SB[v, 1 - v, v, w, yu, yv] - SB[v, 1 - v, v, w, yu, yw] - 
 SB[v, 1 - v, w, u, 1 - u, w/(1 - w)] + 
 SB[v, 1 - v, w, u, v, u/(1 - u)] + SB[v, 1 - v, w, u, v, v/(1 - v)] +
  SB[v, 1 - v, w, u, v, w/(1 - w)] - 
 SB[v, 1 - v, w, u, 1 - w, u/(1 - u)] - SB[v, 1 - v, w, u, yv, yu] - 
 SB[v, 1 - v, w, u, yv, yv] - SB[v, 1 - v, w, u, yv, yw] + 
 SB[v, 1 - v, w, v, u, u/(1 - u)] + SB[v, 1 - v, w, v, u, v/(1 - v)] +
  SB[v, 1 - v, w, v, u, w/(1 - w)] - 
 SB[v, 1 - v, w, v, 1 - v, w/(1 - w)] - 
 SB[v, 1 - v, w, v, 1 - w, v/(1 - v)] - SB[v, 1 - v, w, v, yu, yu] - 
 SB[v, 1 - v, w, v, yu, yv] - SB[v, 1 - v, w, v, yu, yw] - 
 SB[v, 1 - v, w, 1 - w, u, u/(1 - u)] - 
 SB[v, 1 - v, w, 1 - w, v, v/(1 - v)] - 
 SB[v, 1 - v, w, 1 - w, w, w/(1 - w)] + 
 SB[v, 1 - v, w, 1 - w, yu, yu] + SB[v, 1 - v, w, 1 - w, yu, yv] + 
 SB[v, 1 - v, w, 1 - w, yu, yw] + SB[v, 1 - v, w, 1 - w, yv, yu] + 
 SB[v, 1 - v, w, 1 - w, yv, yv] + SB[v, 1 - v, w, 1 - w, yv, yw] + 
 SB[v, 1 - v, w, 1 - w, yw, yu] + SB[v, 1 - v, w, 1 - w, yw, yv] + 
 SB[v, 1 - v, w, 1 - w, yw, yw] + SB[v, w, u, 1 - u, u, u/(1 - u)] + 
 SB[v, w, u, 1 - u, u, v/(1 - v)] + SB[v, w, u, 1 - u, u, w/(1 - w)] -
  SB[v, w, u, 1 - u, 1 - v, w/(1 - w)] - 
 SB[v, w, u, 1 - u, 1 - w, v/(1 - v)] - SB[v, w, u, 1 - u, yu, yu] - 
 SB[v, w, u, 1 - u, yu, yv] - SB[v, w, u, 1 - u, yu, yw] - 
 SB[v, w, u, 1 - v, 1 - u, w/(1 - w)] + 
 SB[v, w, u, 1 - v, v, u/(1 - u)] + SB[v, w, u, 1 - v, v, v/(1 - v)] +
  SB[v, w, u, 1 - v, v, w/(1 - w)] - 
 SB[v, w, u, 1 - v, 1 - w, u/(1 - u)] - SB[v, w, u, 1 - v, yv, yu] - 
 SB[v, w, u, 1 - v, yv, yv] - SB[v, w, u, 1 - v, yv, yw] - 
 SB[v, w, u, 1 - w, 1 - u, v/(1 - v)] - 
 SB[v, w, u, 1 - w, 1 - v, u/(1 - u)] + 
 SB[v, w, u, 1 - w, w, u/(1 - u)] + SB[v, w, u, 1 - w, w, v/(1 - v)] +
  SB[v, w, u, 1 - w, w, w/(1 - w)] - SB[v, w, u, 1 - w, yw, yu] - 
 SB[v, w, u, 1 - w, yw, yv] - SB[v, w, u, 1 - w, yw, yw] - 
 SB[v, w, 1 - v, u, 1 - u, w/(1 - w)] + 
 SB[v, w, 1 - v, u, v, u/(1 - u)] + SB[v, w, 1 - v, u, v, v/(1 - v)] +
  SB[v, w, 1 - v, u, v, w/(1 - w)] - 
 SB[v, w, 1 - v, u, 1 - w, u/(1 - u)] - SB[v, w, 1 - v, u, yv, yu] - 
 SB[v, w, 1 - v, u, yv, yv] - SB[v, w, 1 - v, u, yv, yw] + 
 SB[v, w, 1 - v, v, u, u/(1 - u)] + SB[v, w, 1 - v, v, u, v/(1 - v)] +
  SB[v, w, 1 - v, v, u, w/(1 - w)] - 
 SB[v, w, 1 - v, v, 1 - v, w/(1 - w)] - 
 SB[v, w, 1 - v, v, 1 - w, v/(1 - v)] - SB[v, w, 1 - v, v, yu, yu] - 
 SB[v, w, 1 - v, v, yu, yv] - SB[v, w, 1 - v, v, yu, yw] - 
 SB[v, w, 1 - v, 1 - w, u, u/(1 - u)] - 
 SB[v, w, 1 - v, 1 - w, v, v/(1 - v)] - 
 SB[v, w, 1 - v, 1 - w, w, w/(1 - w)] + 
 SB[v, w, 1 - v, 1 - w, yu, yu] + SB[v, w, 1 - v, 1 - w, yu, yv] + 
 SB[v, w, 1 - v, 1 - w, yu, yw] + SB[v, w, 1 - v, 1 - w, yv, yu] + 
 SB[v, w, 1 - v, 1 - w, yv, yv] + SB[v, w, 1 - v, 1 - w, yv, yw] + 
 SB[v, w, 1 - v, 1 - w, yw, yu] + SB[v, w, 1 - v, 1 - w, yw, yv] + 
 SB[v, w, 1 - v, 1 - w, yw, yw] - 
 SB[v, w, 1 - w, u, 1 - u, v/(1 - v)] - 
 SB[v, w, 1 - w, u, 1 - v, u/(1 - u)] + 
 SB[v, w, 1 - w, u, w, u/(1 - u)] + SB[v, w, 1 - w, u, w, v/(1 - v)] +
  SB[v, w, 1 - w, u, w, w/(1 - w)] - SB[v, w, 1 - w, u, yw, yu] - 
 SB[v, w, 1 - w, u, yw, yv] - SB[v, w, 1 - w, u, yw, yw] - 
 SB[v, w, 1 - w, 1 - v, u, u/(1 - u)] - 
 SB[v, w, 1 - w, 1 - v, v, v/(1 - v)] - 
 SB[v, w, 1 - w, 1 - v, w, w/(1 - w)] + 
 SB[v, w, 1 - w, 1 - v, yu, yu] + SB[v, w, 1 - w, 1 - v, yu, yv] + 
 SB[v, w, 1 - w, 1 - v, yu, yw] + SB[v, w, 1 - w, 1 - v, yv, yu] + 
 SB[v, w, 1 - w, 1 - v, yv, yv] + SB[v, w, 1 - w, 1 - v, yv, yw] + 
 SB[v, w, 1 - w, 1 - v, yw, yu] + SB[v, w, 1 - w, 1 - v, yw, yv] + 
 SB[v, w, 1 - w, 1 - v, yw, yw] + SB[v, w, 1 - w, w, u, u/(1 - u)] + 
 SB[v, w, 1 - w, w, u, v/(1 - v)] + SB[v, w, 1 - w, w, u, w/(1 - w)] -
  SB[v, w, 1 - w, w, 1 - v, w/(1 - w)] - 
 SB[v, w, 1 - w, w, 1 - w, v/(1 - v)] - SB[v, w, 1 - w, w, yu, yu] - 
 SB[v, w, 1 - w, w, yu, yv] - SB[v, w, 1 - w, w, yu, yw] - 
 SB[w, u, 1 - u, u, 1 - u, w/(1 - w)] + 
 SB[w, u, 1 - u, u, v, u/(1 - u)] + SB[w, u, 1 - u, u, v, v/(1 - v)] +
  SB[w, u, 1 - u, u, v, w/(1 - w)] - 
 SB[w, u, 1 - u, u, 1 - w, u/(1 - u)] - SB[w, u, 1 - u, u, yv, yu] - 
 SB[w, u, 1 - u, u, yv, yv] - SB[w, u, 1 - u, u, yv, yw] + 
 SB[w, u, 1 - u, v, u, u/(1 - u)] + SB[w, u, 1 - u, v, u, v/(1 - v)] +
  SB[w, u, 1 - u, v, u, w/(1 - w)] - 
 SB[w, u, 1 - u, v, 1 - v, w/(1 - w)] - 
 SB[w, u, 1 - u, v, 1 - w, v/(1 - v)] - SB[w, u, 1 - u, v, yu, yu] - 
 SB[w, u, 1 - u, v, yu, yv] - SB[w, u, 1 - u, v, yu, yw] - 
 SB[w, u, 1 - u, 1 - w, u, u/(1 - u)] - 
 SB[w, u, 1 - u, 1 - w, v, v/(1 - v)] - 
 SB[w, u, 1 - u, 1 - w, w, w/(1 - w)] + 
 SB[w, u, 1 - u, 1 - w, yu, yu] + SB[w, u, 1 - u, 1 - w, yu, yv] + 
 SB[w, u, 1 - u, 1 - w, yu, yw] + SB[w, u, 1 - u, 1 - w, yv, yu] + 
 SB[w, u, 1 - u, 1 - w, yv, yv] + SB[w, u, 1 - u, 1 - w, yv, yw] + 
 SB[w, u, 1 - u, 1 - w, yw, yu] + SB[w, u, 1 - u, 1 - w, yw, yv] + 
 SB[w, u, 1 - u, 1 - w, yw, yw] + SB[w, u, v, 1 - u, u, u/(1 - u)] + 
 SB[w, u, v, 1 - u, u, v/(1 - v)] + SB[w, u, v, 1 - u, u, w/(1 - w)] -
  SB[w, u, v, 1 - u, 1 - v, w/(1 - w)] - 
 SB[w, u, v, 1 - u, 1 - w, v/(1 - v)] - SB[w, u, v, 1 - u, yu, yu] - 
 SB[w, u, v, 1 - u, yu, yv] - SB[w, u, v, 1 - u, yu, yw] - 
 SB[w, u, v, 1 - v, 1 - u, w/(1 - w)] + 
 SB[w, u, v, 1 - v, v, u/(1 - u)] + SB[w, u, v, 1 - v, v, v/(1 - v)] +
  SB[w, u, v, 1 - v, v, w/(1 - w)] - 
 SB[w, u, v, 1 - v, 1 - w, u/(1 - u)] - SB[w, u, v, 1 - v, yv, yu] - 
 SB[w, u, v, 1 - v, yv, yv] - SB[w, u, v, 1 - v, yv, yw] - 
 SB[w, u, v, 1 - w, 1 - u, v/(1 - v)] - 
 SB[w, u, v, 1 - w, 1 - v, u/(1 - u)] + 
 SB[w, u, v, 1 - w, w, u/(1 - u)] + SB[w, u, v, 1 - w, w, v/(1 - v)] +
  SB[w, u, v, 1 - w, w, w/(1 - w)] - SB[w, u, v, 1 - w, yw, yu] - 
 SB[w, u, v, 1 - w, yw, yv] - SB[w, u, v, 1 - w, yw, yw] - 
 SB[w, u, 1 - w, 1 - u, u, u/(1 - u)] - 
 SB[w, u, 1 - w, 1 - u, v, v/(1 - v)] - 
 SB[w, u, 1 - w, 1 - u, w, w/(1 - w)] + 
 SB[w, u, 1 - w, 1 - u, yu, yu] + SB[w, u, 1 - w, 1 - u, yu, yv] + 
 SB[w, u, 1 - w, 1 - u, yu, yw] + SB[w, u, 1 - w, 1 - u, yv, yu] + 
 SB[w, u, 1 - w, 1 - u, yv, yv] + SB[w, u, 1 - w, 1 - u, yv, yw] + 
 SB[w, u, 1 - w, 1 - u, yw, yu] + SB[w, u, 1 - w, 1 - u, yw, yv] + 
 SB[w, u, 1 - w, 1 - u, yw, yw] - 
 SB[w, u, 1 - w, v, 1 - u, v/(1 - v)] - 
 SB[w, u, 1 - w, v, 1 - v, u/(1 - u)] + 
 SB[w, u, 1 - w, v, w, u/(1 - u)] + SB[w, u, 1 - w, v, w, v/(1 - v)] +
  SB[w, u, 1 - w, v, w, w/(1 - w)] - SB[w, u, 1 - w, v, yw, yu] - 
 SB[w, u, 1 - w, v, yw, yv] - SB[w, u, 1 - w, v, yw, yw] - 
 SB[w, u, 1 - w, w, 1 - u, w/(1 - w)] + 
 SB[w, u, 1 - w, w, v, u/(1 - u)] + SB[w, u, 1 - w, w, v, v/(1 - v)] +
  SB[w, u, 1 - w, w, v, w/(1 - w)] - 
 SB[w, u, 1 - w, w, 1 - w, u/(1 - u)] - SB[w, u, 1 - w, w, yv, yu] - 
 SB[w, u, 1 - w, w, yv, yv] - SB[w, u, 1 - w, w, yv, yw] + 
 SB[w, v, u, 1 - u, u, u/(1 - u)] + SB[w, v, u, 1 - u, u, v/(1 - v)] +
  SB[w, v, u, 1 - u, u, w/(1 - w)] - 
 SB[w, v, u, 1 - u, 1 - v, w/(1 - w)] - 
 SB[w, v, u, 1 - u, 1 - w, v/(1 - v)] - SB[w, v, u, 1 - u, yu, yu] - 
 SB[w, v, u, 1 - u, yu, yv] - SB[w, v, u, 1 - u, yu, yw] - 
 SB[w, v, u, 1 - v, 1 - u, w/(1 - w)] + 
 SB[w, v, u, 1 - v, v, u/(1 - u)] + SB[w, v, u, 1 - v, v, v/(1 - v)] +
  SB[w, v, u, 1 - v, v, w/(1 - w)] - 
 SB[w, v, u, 1 - v, 1 - w, u/(1 - u)] - SB[w, v, u, 1 - v, yv, yu] - 
 SB[w, v, u, 1 - v, yv, yv] - SB[w, v, u, 1 - v, yv, yw] - 
 SB[w, v, u, 1 - w, 1 - u, v/(1 - v)] - 
 SB[w, v, u, 1 - w, 1 - v, u/(1 - u)] + 
 SB[w, v, u, 1 - w, w, u/(1 - u)] + SB[w, v, u, 1 - w, w, v/(1 - v)] +
  SB[w, v, u, 1 - w, w, w/(1 - w)] - SB[w, v, u, 1 - w, yw, yu] - 
 SB[w, v, u, 1 - w, yw, yv] - SB[w, v, u, 1 - w, yw, yw] - 
 SB[w, v, 1 - v, u, 1 - u, w/(1 - w)] + 
 SB[w, v, 1 - v, u, v, u/(1 - u)] + SB[w, v, 1 - v, u, v, v/(1 - v)] +
  SB[w, v, 1 - v, u, v, w/(1 - w)] - 
 SB[w, v, 1 - v, u, 1 - w, u/(1 - u)] - SB[w, v, 1 - v, u, yv, yu] - 
 SB[w, v, 1 - v, u, yv, yv] - SB[w, v, 1 - v, u, yv, yw] + 
 SB[w, v, 1 - v, v, u, u/(1 - u)] + SB[w, v, 1 - v, v, u, v/(1 - v)] +
  SB[w, v, 1 - v, v, u, w/(1 - w)] - 
 SB[w, v, 1 - v, v, 1 - v, w/(1 - w)] - 
 SB[w, v, 1 - v, v, 1 - w, v/(1 - v)] - SB[w, v, 1 - v, v, yu, yu] - 
 SB[w, v, 1 - v, v, yu, yv] - SB[w, v, 1 - v, v, yu, yw] - 
 SB[w, v, 1 - v, 1 - w, u, u/(1 - u)] - 
 SB[w, v, 1 - v, 1 - w, v, v/(1 - v)] - 
 SB[w, v, 1 - v, 1 - w, w, w/(1 - w)] + 
 SB[w, v, 1 - v, 1 - w, yu, yu] + SB[w, v, 1 - v, 1 - w, yu, yv] + 
 SB[w, v, 1 - v, 1 - w, yu, yw] + SB[w, v, 1 - v, 1 - w, yv, yu] + 
 SB[w, v, 1 - v, 1 - w, yv, yv] + SB[w, v, 1 - v, 1 - w, yv, yw] + 
 SB[w, v, 1 - v, 1 - w, yw, yu] + SB[w, v, 1 - v, 1 - w, yw, yv] + 
 SB[w, v, 1 - v, 1 - w, yw, yw] - 
 SB[w, v, 1 - w, u, 1 - u, v/(1 - v)] - 
 SB[w, v, 1 - w, u, 1 - v, u/(1 - u)] + 
 SB[w, v, 1 - w, u, w, u/(1 - u)] + SB[w, v, 1 - w, u, w, v/(1 - v)] +
  SB[w, v, 1 - w, u, w, w/(1 - w)] - SB[w, v, 1 - w, u, yw, yu] - 
 SB[w, v, 1 - w, u, yw, yv] - SB[w, v, 1 - w, u, yw, yw] - 
 SB[w, v, 1 - w, 1 - v, u, u/(1 - u)] - 
 SB[w, v, 1 - w, 1 - v, v, v/(1 - v)] - 
 SB[w, v, 1 - w, 1 - v, w, w/(1 - w)] + 
 SB[w, v, 1 - w, 1 - v, yu, yu] + SB[w, v, 1 - w, 1 - v, yu, yv] + 
 SB[w, v, 1 - w, 1 - v, yu, yw] + SB[w, v, 1 - w, 1 - v, yv, yu] + 
 SB[w, v, 1 - w, 1 - v, yv, yv] + SB[w, v, 1 - w, 1 - v, yv, yw] + 
 SB[w, v, 1 - w, 1 - v, yw, yu] + SB[w, v, 1 - w, 1 - v, yw, yv] + 
 SB[w, v, 1 - w, 1 - v, yw, yw] + SB[w, v, 1 - w, w, u, u/(1 - u)] + 
 SB[w, v, 1 - w, w, u, v/(1 - v)] + SB[w, v, 1 - w, w, u, w/(1 - w)] -
  SB[w, v, 1 - w, w, 1 - v, w/(1 - w)] - 
 SB[w, v, 1 - w, w, 1 - w, v/(1 - v)] - SB[w, v, 1 - w, w, yu, yu] - 
 SB[w, v, 1 - w, w, yu, yv] - SB[w, v, 1 - w, w, yu, yw] - 
 SB[w, 1 - w, u, 1 - u, u, u/(1 - u)] - 
 SB[w, 1 - w, u, 1 - u, v, v/(1 - v)] - 
 SB[w, 1 - w, u, 1 - u, w, w/(1 - w)] + 
 SB[w, 1 - w, u, 1 - u, yu, yu] + SB[w, 1 - w, u, 1 - u, yu, yv] + 
 SB[w, 1 - w, u, 1 - u, yu, yw] + SB[w, 1 - w, u, 1 - u, yv, yu] + 
 SB[w, 1 - w, u, 1 - u, yv, yv] + SB[w, 1 - w, u, 1 - u, yv, yw] + 
 SB[w, 1 - w, u, 1 - u, yw, yu] + SB[w, 1 - w, u, 1 - u, yw, yv] + 
 SB[w, 1 - w, u, 1 - u, yw, yw] - 
 SB[w, 1 - w, u, v, 1 - u, v/(1 - v)] - 
 SB[w, 1 - w, u, v, 1 - v, u/(1 - u)] + 
 SB[w, 1 - w, u, v, w, u/(1 - u)] + SB[w, 1 - w, u, v, w, v/(1 - v)] +
  SB[w, 1 - w, u, v, w, w/(1 - w)] - SB[w, 1 - w, u, v, yw, yu] - 
 SB[w, 1 - w, u, v, yw, yv] - SB[w, 1 - w, u, v, yw, yw] - 
 SB[w, 1 - w, u, w, 1 - u, w/(1 - w)] + 
 SB[w, 1 - w, u, w, v, u/(1 - u)] + SB[w, 1 - w, u, w, v, v/(1 - v)] +
  SB[w, 1 - w, u, w, v, w/(1 - w)] - 
 SB[w, 1 - w, u, w, 1 - w, u/(1 - u)] - SB[w, 1 - w, u, w, yv, yu] - 
 SB[w, 1 - w, u, w, yv, yv] - SB[w, 1 - w, u, w, yv, yw] - 
 SB[w, 1 - w, v, u, 1 - u, v/(1 - v)] - 
 SB[w, 1 - w, v, u, 1 - v, u/(1 - u)] + 
 SB[w, 1 - w, v, u, w, u/(1 - u)] + SB[w, 1 - w, v, u, w, v/(1 - v)] +
  SB[w, 1 - w, v, u, w, w/(1 - w)] - SB[w, 1 - w, v, u, yw, yu] - 
 SB[w, 1 - w, v, u, yw, yv] - SB[w, 1 - w, v, u, yw, yw] - 
 SB[w, 1 - w, v, 1 - v, u, u/(1 - u)] - 
 SB[w, 1 - w, v, 1 - v, v, v/(1 - v)] - 
 SB[w, 1 - w, v, 1 - v, w, w/(1 - w)] + 
 SB[w, 1 - w, v, 1 - v, yu, yu] + SB[w, 1 - w, v, 1 - v, yu, yv] + 
 SB[w, 1 - w, v, 1 - v, yu, yw] + SB[w, 1 - w, v, 1 - v, yv, yu] + 
 SB[w, 1 - w, v, 1 - v, yv, yv] + SB[w, 1 - w, v, 1 - v, yv, yw] + 
 SB[w, 1 - w, v, 1 - v, yw, yu] + SB[w, 1 - w, v, 1 - v, yw, yv] + 
 SB[w, 1 - w, v, 1 - v, yw, yw] + SB[w, 1 - w, v, w, u, u/(1 - u)] + 
 SB[w, 1 - w, v, w, u, v/(1 - v)] + SB[w, 1 - w, v, w, u, w/(1 - w)] -
  SB[w, 1 - w, v, w, 1 - v, w/(1 - w)] - 
 SB[w, 1 - w, v, w, 1 - w, v/(1 - v)] - SB[w, 1 - w, v, w, yu, yu] - 
 SB[w, 1 - w, v, w, yu, yv] - SB[w, 1 - w, v, w, yu, yw] - 
 4 SB[w, 1 - w, 1 - w, w, 1 - w, w/(1 - w)] + 
 4 SB[w, 1 - w, 1 - w, w, w, w/(1 - w)] - 
 SB[w, 1 - w, w, u, 1 - u, w/(1 - w)] + 
 SB[w, 1 - w, w, u, v, u/(1 - u)] + SB[w, 1 - w, w, u, v, v/(1 - v)] +
  SB[w, 1 - w, w, u, v, w/(1 - w)] - 
 SB[w, 1 - w, w, u, 1 - w, u/(1 - u)] - SB[w, 1 - w, w, u, yv, yu] - 
 SB[w, 1 - w, w, u, yv, yv] - SB[w, 1 - w, w, u, yv, yw] + 
 SB[w, 1 - w, w, v, u, u/(1 - u)] + SB[w, 1 - w, w, v, u, v/(1 - v)] +
  SB[w, 1 - w, w, v, u, w/(1 - w)] - 
 SB[w, 1 - w, w, v, 1 - v, w/(1 - w)] - 
 SB[w, 1 - w, w, v, 1 - w, v/(1 - v)] - SB[w, 1 - w, w, v, yu, yu] - 
 SB[w, 1 - w, w, v, yu, yv] - SB[w, 1 - w, w, v, yu, yw] - 
 SB[w, 1 - w, w, 1 - w, u, u/(1 - u)] - 
 SB[w, 1 - w, w, 1 - w, v, v/(1 - v)] - 
 4 SB[w, 1 - w, w, 1 - w, 1 - w, w/(1 - w)] + 
 3 SB[w, 1 - w, w, 1 - w, w, w/(1 - w)] + 
 SB[w, 1 - w, w, 1 - w, yu, yu] + SB[w, 1 - w, w, 1 - w, yu, yv] + 
 SB[w, 1 - w, w, 1 - w, yu, yw] + SB[w, 1 - w, w, 1 - w, yv, yu] + 
 SB[w, 1 - w, w, 1 - w, yv, yv] + SB[w, 1 - w, w, 1 - w, yv, yw] + 
 SB[w, 1 - w, w, 1 - w, yw, yu] + SB[w, 1 - w, w, 1 - w, yw, yv] + 
 SB[w, 1 - w, w, 1 - w, yw, yw]
